Collider Constraints on $Z^\prime$ Models for Neutral Current $B-$Anomalies

We examine current collider constraints on some simple $Z^\prime$ models that fit neutral current $B-$anomalies, including constraints coming from measurements of Standard Model (SM) signatures at the LHC. The `MDM' simplified model is not constrained by the SM measurements but {\em is} strongly constrained by a 139 fb$^{-1}$ 13 TeV ATLAS di-muon search. Constraints upon the `MUM' simplified model are much weaker. A combination of the current $B_s$ mixing constraint and ATLAS' $Z^\prime$ search implies $M_{Z^\prime}>1.2$ TeV in the Third Family Hypercharge Model example case. LHC SM measurements rule out a portion of the parameter space of the model for $M_{Z^\prime}<1.5$ TeV.

==> anc/README <==
This ancillary subdirectory contains the plots and data and plotting files to
make the plots, which were made with gnuplot 5.2. Run with commands:
gnuplot f.gnu
gnuplot g.gnu
gnuplot h.gnu
gnuplot testing.gnu

TFHM.tgz contains the UFO files used for the madgraph simulations (must be
untarred and unzipped).
TFHM_zzpmix.tgz contains the UFO files etc used for the Contur simulations
(contains small flavour changing interactions of Z boson, calculated to order
MZ^2/MZ'^2. Shouldn't be used for MZ'<200 GeV).



==> anc/Zprime_TFHM_UFO/CT_couplings.py <==
# This file was automatically created by FeynRules 2.3.29
# Mathematica version: 11.3.0 for Microsoft Windows (64-bit) (March 7, 2018)
# Date: Wed 10 Apr 2019 16:36:09


from object_library import all_couplings, Coupling

from function_library import complexconjugate, re, im, csc, sec, acsc, asec, cot





==> anc/Zprime_TFHM_UFO/Zprime_TFHM_UFO.log <==
# This file was automatically created by FeynRules 2.3.29
# Mathematica version: 11.3.0 for Microsoft Windows (64-bit) (March 7, 2018)
# Date: Wed 10 Apr 2019 16:34:54


# 
# This is the logfile for the model Zprime_TFHM

# Authors: Benjamin Allanach
# Model version: 1.0.1
# Checking the Quantum numbers
   * Electric charge defined.
# Checking the Lagrangians
   * All Lagrangians are ok.
#
# Particle definitions
#

   * No particles removed. All particles correspond to GenInt setup.

# Automatically assigned PDG numbers
   * Assigned PDG number 9000001 to particle ghA
   * Assigned PDG number 9000002 to particle ghZ
   * Assigned PDG number 9000003 to particle ghWp
   * Assigned PDG number 9000004 to particle ghWm


# Compulsory PDG codes:
   * Class SM leptons complete.
   * Class SM neutrinos complete.
   * Class SM quarks complete.
   * Class SM gauge bosons complete.
#
# Parameter definitions
#

   * Parameter Cu1x1 has no value. Default value 1 assigned.
   * Parameter Cu1x2 has no value. Default value 1 assigned.
   * Parameter Cu1x3 has no value. Default value 1 assigned.
   * Parameter Cu2x1 has no value. Default value 1 assigned.
   * Parameter Cu2x2 has no value. Default value 1 assigned.
   * Parameter Cu2x3 has no value. Default value 1 assigned.
   * Parameter Cu3x1 has no value. Default value 1 assigned.
   * Parameter Cu3x2 has no value. Default value 1 assigned.
   * Parameter Cu3x3 has no value. Default value 1 assigned.


# Vertices
   * Calling FeynmanRules for 2 Lagrangians.
   * Number of classes vertices: 35
   * Number of flavored vertices: 135
   * Saved vertices in InterfaceRun[ 1 ].
   * Checked QNumber conservation.
      - Quantum number GhostNumber conserved in all vertices.
      - Quantum number LeptonNumber conserved in all vertices.
      - Quantum number Q conserved in all vertices.
      - Quantum number Y conserved in all vertices.
   * particles.py written.
   * parameters.py written.
#
# Vertex definitions
#

   * 147 vertices written.
   * vertices.py written.
#
# Lorentz structure definitions
#

   * 16 lorentz structures written.
   * lorentz.py written.
#
# Coupling definitions
#

   * 163 couplings written.
   * couplings.py written.
#
# Coupling order definitions
#

   * 0 couplings orders written.
   * coupling_orders.py written.
#
# Decay definitions
#

   * 13 decays written.
   * decay.py not written
#
# CTCoupling definitions
#

   * 0 CTcouplings written.
   * CT_couplings.py written.


==> anc/Zprime_TFHM_UFO/__init__.py <==

import particles
import couplings
import lorentz
import parameters
import vertices
import coupling_orders
import write_param_card
import propagators

import function_library


all_particles = particles.all_particles
all_vertices = vertices.all_vertices
all_couplings = couplings.all_couplings
all_lorentz = lorentz.all_lorentz
all_parameters = parameters.all_parameters
all_orders = coupling_orders.all_orders
all_functions = function_library.all_functions
all_propagators = propagators.all_propagators

try:
   import decays
except ImportError:
   pass
else:
   all_decays = decays.all_decays

try:
   import form_factors
except ImportError:
   pass
else:
   all_form_factors = form_factors.all_form_factors

try:
   import CT_vertices
except ImportError:
   pass
else:
   all_CTvertices = CT_vertices.all_CTvertices


gauge = [0]


__author__ = "Benjamin Allanach"
__date__ = "10.04.19"
__version__= "1.0.1"


==> anc/Zprime_TFHM_UFO/coupling_orders.py <==
# This file was automatically created by FeynRules 2.3.29
# Mathematica version: 11.3.0 for Microsoft Windows (64-bit) (March 7, 2018)
# Date: Wed 10 Apr 2019 16:36:09


from object_library import all_orders, CouplingOrder


NP = CouplingOrder(name = 'NP',
                   expansion_order = 99,
                   hierarchy = 1)

QCD = CouplingOrder(name = 'QCD',
                    expansion_order = 99,
                    hierarchy = 1)

QED = CouplingOrder(name = 'QED',
                    expansion_order = 99,
                    hierarchy = 2)



==> anc/Zprime_TFHM_UFO/couplings.py <==
# This file was automatically created by FeynRules 2.3.29
# Mathematica version: 11.3.0 for Microsoft Windows (64-bit) (March 7, 2018)
# Date: Wed 10 Apr 2019 16:36:09


from object_library import all_couplings, Coupling

from function_library import complexconjugate, re, im, csc, sec, acsc, asec, cot



GC_1 = Coupling(name = 'GC_1',
                value = '-(ee*complex(0,1))/3.',
                order = {'QED':1})

GC_2 = Coupling(name = 'GC_2',
                value = '(2*ee*complex(0,1))/3.',
                order = {'QED':1})

GC_3 = Coupling(name = 'GC_3',
                value = '-(ee*complex(0,1))',
                order = {'QED':1})

GC_4 = Coupling(name = 'GC_4',
                value = 'ee*complex(0,1)',
                order = {'QED':1})

GC_5 = Coupling(name = 'GC_5',
                value = 'ee**2*complex(0,1)',
                order = {'QED':2})

GC_6 = Coupling(name = 'GC_6',
                value = '-G',
                order = {'QCD':1})

GC_7 = Coupling(name = 'GC_7',
                value = 'complex(0,1)*G',
                order = {'QCD':1})

GC_8 = Coupling(name = 'GC_8',
                value = 'complex(0,1)*G**2',
                order = {'QCD':2})

GC_9 = Coupling(name = 'GC_9',
                value = '-6*complex(0,1)*lam',
                order = {'QED':2})

GC_10 = Coupling(name = 'GC_10',
                 value = '(ee**2*complex(0,1))/(2.*sw**2)',
                 order = {'QED':2})

GC_11 = Coupling(name = 'GC_11',
                 value = '-((ee**2*complex(0,1))/sw**2)',
                 order = {'QED':2})

GC_12 = Coupling(name = 'GC_12',
                 value = '(cw**2*ee**2*complex(0,1))/sw**2',
                 order = {'QED':2})

GC_13 = Coupling(name = 'GC_13',
                 value = '(ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_14 = Coupling(name = 'GC_14',
                 value = '(CKM1x1*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_15 = Coupling(name = 'GC_15',
                 value = '(CKM1x2*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_16 = Coupling(name = 'GC_16',
                 value = '(CKM1x3*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_17 = Coupling(name = 'GC_17',
                 value = '(CKM2x1*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_18 = Coupling(name = 'GC_18',
                 value = '(CKM2x2*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_19 = Coupling(name = 'GC_19',
                 value = '(CKM2x3*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_20 = Coupling(name = 'GC_20',
                 value = '(CKM3x1*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_21 = Coupling(name = 'GC_21',
                 value = '(CKM3x2*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_22 = Coupling(name = 'GC_22',
                 value = '(CKM3x3*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_23 = Coupling(name = 'GC_23',
                 value = '(cw*ee*complex(0,1))/(2.*sw)',
                 order = {'QED':1})

GC_24 = Coupling(name = 'GC_24',
                 value = '(cw*ee*complex(0,1))/sw',
                 order = {'QED':1})

GC_25 = Coupling(name = 'GC_25',
                 value = '(-2*cw*ee**2*complex(0,1))/sw',
                 order = {'QED':2})

GC_26 = Coupling(name = 'GC_26',
                 value = '-(ee*complex(0,1)*sw)/(6.*cw)',
                 order = {'QED':1})

GC_27 = Coupling(name = 'GC_27',
                 value = '(ee*complex(0,1)*sw)/(3.*cw)',
                 order = {'QED':1})

GC_28 = Coupling(name = 'GC_28',
                 value = '(-2*ee*complex(0,1)*sw)/(3.*cw)',
                 order = {'QED':1})

GC_29 = Coupling(name = 'GC_29',
                 value = '(ee*complex(0,1)*sw)/cw',
                 order = {'QED':1})

GC_30 = Coupling(name = 'GC_30',
                 value = '-(cw*ee*complex(0,1))/(2.*sw) - (ee*complex(0,1)*sw)/(6.*cw)',
                 order = {'QED':1})

GC_31 = Coupling(name = 'GC_31',
                 value = '(cw*ee*complex(0,1))/(2.*sw) - (ee*complex(0,1)*sw)/(6.*cw)',
                 order = {'QED':1})

GC_32 = Coupling(name = 'GC_32',
                 value = '-(cw*ee*complex(0,1))/(2.*sw) + (ee*complex(0,1)*sw)/(2.*cw)',
                 order = {'QED':1})

GC_33 = Coupling(name = 'GC_33',
                 value = '(cw*ee*complex(0,1))/(2.*sw) + (ee*complex(0,1)*sw)/(2.*cw)',
                 order = {'QED':1})

GC_34 = Coupling(name = 'GC_34',
                 value = 'ee**2*complex(0,1) + (cw**2*ee**2*complex(0,1))/(2.*sw**2) + (ee**2*complex(0,1)*sw**2)/(2.*cw**2)',
                 order = {'QED':2})

GC_35 = Coupling(name = 'GC_35',
                 value = '-6*complex(0,1)*lam*vev',
                 order = {'QED':1})

GC_36 = Coupling(name = 'GC_36',
                 value = '(ee**2*complex(0,1)*vev)/(2.*sw**2)',
                 order = {'QED':1})

GC_37 = Coupling(name = 'GC_37',
                 value = 'ee**2*complex(0,1)*vev + (cw**2*ee**2*complex(0,1)*vev)/(2.*sw**2) + (ee**2*complex(0,1)*sw**2*vev)/(2.*cw**2)',
                 order = {'QED':1})

GC_38 = Coupling(name = 'GC_38',
                 value = '-((complex(0,1)*yb)/cmath.sqrt(2))',
                 order = {'QED':1})

GC_39 = Coupling(name = 'GC_39',
                 value = '-((complex(0,1)*yc)/cmath.sqrt(2))',
                 order = {'QED':1})

GC_40 = Coupling(name = 'GC_40',
                 value = '-((complex(0,1)*ydo)/cmath.sqrt(2))',
                 order = {'QED':1})

GC_41 = Coupling(name = 'GC_41',
                 value = '-((complex(0,1)*ye)/cmath.sqrt(2))',
                 order = {'QED':1})

GC_42 = Coupling(name = 'GC_42',
                 value = '-((complex(0,1)*ym)/cmath.sqrt(2))',
                 order = {'QED':1})

GC_43 = Coupling(name = 'GC_43',
                 value = '-((complex(0,1)*ys)/cmath.sqrt(2))',
                 order = {'QED':1})

GC_44 = Coupling(name = 'GC_44',
                 value = '-((complex(0,1)*yt)/cmath.sqrt(2))',
                 order = {'QED':1})

GC_45 = Coupling(name = 'GC_45',
                 value = '-((complex(0,1)*ytau)/cmath.sqrt(2))',
                 order = {'QED':1})

GC_46 = Coupling(name = 'GC_46',
                 value = '-((complex(0,1)*yup)/cmath.sqrt(2))',
                 order = {'QED':1})

GC_47 = Coupling(name = 'GC_47',
                 value = '(ee*complex(0,1)*complexconjugate(CKM1x1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_48 = Coupling(name = 'GC_48',
                 value = '(ee*complex(0,1)*complexconjugate(CKM1x2))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_49 = Coupling(name = 'GC_49',
                 value = '(ee*complex(0,1)*complexconjugate(CKM1x3))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_50 = Coupling(name = 'GC_50',
                 value = '(ee*complex(0,1)*complexconjugate(CKM2x1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_51 = Coupling(name = 'GC_51',
                 value = '(ee*complex(0,1)*complexconjugate(CKM2x2))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_52 = Coupling(name = 'GC_52',
                 value = '(ee*complex(0,1)*complexconjugate(CKM2x3))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_53 = Coupling(name = 'GC_53',
                 value = '(ee*complex(0,1)*complexconjugate(CKM3x1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_54 = Coupling(name = 'GC_54',
                 value = '(ee*complex(0,1)*complexconjugate(CKM3x2))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_55 = Coupling(name = 'GC_55',
                 value = '(ee*complex(0,1)*complexconjugate(CKM3x3))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_56 = Coupling(name = 'GC_56',
                 value = '(Cd1x1*complex(0,1)*gzp*cmath.cos(alpha))/6.',
                 order = {'NP':1})

GC_57 = Coupling(name = 'GC_57',
                 value = '(Cd1x2*complex(0,1)*gzp*cmath.cos(alpha))/6.',
                 order = {'NP':1})

GC_58 = Coupling(name = 'GC_58',
                 value = '(Cd1x3*complex(0,1)*gzp*cmath.cos(alpha))/6.',
                 order = {'NP':1})

GC_59 = Coupling(name = 'GC_59',
                 value = '(Cd2x1*complex(0,1)*gzp*cmath.cos(alpha))/6.',
                 order = {'NP':1})

GC_60 = Coupling(name = 'GC_60',
                 value = '(Cd2x2*complex(0,1)*gzp*cmath.cos(alpha))/6.',
                 order = {'NP':1})

GC_61 = Coupling(name = 'GC_61',
                 value = '(Cd2x3*complex(0,1)*gzp*cmath.cos(alpha))/6.',
                 order = {'NP':1})

GC_62 = Coupling(name = 'GC_62',
                 value = '(Cd3x1*complex(0,1)*gzp*cmath.cos(alpha))/6.',
                 order = {'NP':1})

GC_63 = Coupling(name = 'GC_63',
                 value = '(Cd3x2*complex(0,1)*gzp*cmath.cos(alpha))/6.',
                 order = {'NP':1})

GC_64 = Coupling(name = 'GC_64',
                 value = '(Cd3x3*complex(0,1)*gzp*cmath.cos(alpha))/6.',
                 order = {'NP':1})

GC_65 = Coupling(name = 'GC_65',
                 value = '-(Cl1x1*complex(0,1)*gzp*cmath.cos(alpha))/2.',
                 order = {'NP':1})

GC_66 = Coupling(name = 'GC_66',
                 value = '-(Cl1x2*complex(0,1)*gzp*cmath.cos(alpha))/2.',
                 order = {'NP':1})

GC_67 = Coupling(name = 'GC_67',
                 value = '-(Cl1x3*complex(0,1)*gzp*cmath.cos(alpha))/2.',
                 order = {'NP':1})

GC_68 = Coupling(name = 'GC_68',
                 value = '-(Cl2x1*complex(0,1)*gzp*cmath.cos(alpha))/2.',
                 order = {'NP':1})

GC_69 = Coupling(name = 'GC_69',
                 value = '-(Cl2x2*complex(0,1)*gzp*cmath.cos(alpha))/2.',
                 order = {'NP':1})

GC_70 = Coupling(name = 'GC_70',
                 value = '-(Cl2x3*complex(0,1)*gzp*cmath.cos(alpha))/2.',
                 order = {'NP':1})

GC_71 = Coupling(name = 'GC_71',
                 value = '-(Cl3x1*complex(0,1)*gzp*cmath.cos(alpha))/2.',
                 order = {'NP':1})

GC_72 = Coupling(name = 'GC_72',
                 value = '-(Cl3x2*complex(0,1)*gzp*cmath.cos(alpha))/2.',
                 order = {'NP':1})

GC_73 = Coupling(name = 'GC_73',
                 value = '-(Cl3x3*complex(0,1)*gzp*cmath.cos(alpha))/2.',
                 order = {'NP':1})

GC_74 = Coupling(name = 'GC_74',
                 value = '(Cu1x1*complex(0,1)*gzp*cmath.cos(alpha))/6.',
                 order = {'NP':1})

GC_75 = Coupling(name = 'GC_75',
                 value = '(Cu1x2*complex(0,1)*gzp*cmath.cos(alpha))/6.',
                 order = {'NP':1})

GC_76 = Coupling(name = 'GC_76',
                 value = '(Cu1x3*complex(0,1)*gzp*cmath.cos(alpha))/6.',
                 order = {'NP':1})

GC_77 = Coupling(name = 'GC_77',
                 value = '(Cu2x1*complex(0,1)*gzp*cmath.cos(alpha))/6.',
                 order = {'NP':1})

GC_78 = Coupling(name = 'GC_78',
                 value = '(Cu2x2*complex(0,1)*gzp*cmath.cos(alpha))/6.',
                 order = {'NP':1})

GC_79 = Coupling(name = 'GC_79',
                 value = '(Cu2x3*complex(0,1)*gzp*cmath.cos(alpha))/6.',
                 order = {'NP':1})

GC_80 = Coupling(name = 'GC_80',
                 value = '(Cu3x1*complex(0,1)*gzp*cmath.cos(alpha))/6.',
                 order = {'NP':1})

GC_81 = Coupling(name = 'GC_81',
                 value = '(Cu3x2*complex(0,1)*gzp*cmath.cos(alpha))/6.',
                 order = {'NP':1})

GC_82 = Coupling(name = 'GC_82',
                 value = '(Cu3x3*complex(0,1)*gzp*cmath.cos(alpha))/6.',
                 order = {'NP':1})

GC_83 = Coupling(name = 'GC_83',
                 value = '-(complex(0,1)*gzp*Xi1x1*cmath.cos(alpha))/3.',
                 order = {'NP':1})

GC_84 = Coupling(name = 'GC_84',
                 value = '(2*complex(0,1)*gzp*Xi1x1*cmath.cos(alpha))/3.',
                 order = {'NP':1})

GC_85 = Coupling(name = 'GC_85',
                 value = '-(complex(0,1)*gzp*Xi1x1*cmath.cos(alpha))',
                 order = {'NP':1})

GC_86 = Coupling(name = 'GC_86',
                 value = '-(complex(0,1)*gzp*Xi1x2*cmath.cos(alpha))/3.',
                 order = {'NP':1})

GC_87 = Coupling(name = 'GC_87',
                 value = '(2*complex(0,1)*gzp*Xi1x2*cmath.cos(alpha))/3.',
                 order = {'NP':1})

GC_88 = Coupling(name = 'GC_88',
                 value = '-(complex(0,1)*gzp*Xi1x2*cmath.cos(alpha))',
                 order = {'NP':1})

GC_89 = Coupling(name = 'GC_89',
                 value = '-(complex(0,1)*gzp*Xi1x3*cmath.cos(alpha))/3.',
                 order = {'NP':1})

GC_90 = Coupling(name = 'GC_90',
                 value = '(2*complex(0,1)*gzp*Xi1x3*cmath.cos(alpha))/3.',
                 order = {'NP':1})

GC_91 = Coupling(name = 'GC_91',
                 value = '-(complex(0,1)*gzp*Xi1x3*cmath.cos(alpha))',
                 order = {'NP':1})

GC_92 = Coupling(name = 'GC_92',
                 value = '-(complex(0,1)*gzp*Xi2x1*cmath.cos(alpha))/3.',
                 order = {'NP':1})

GC_93 = Coupling(name = 'GC_93',
                 value = '(2*complex(0,1)*gzp*Xi2x1*cmath.cos(alpha))/3.',
                 order = {'NP':1})

GC_94 = Coupling(name = 'GC_94',
                 value = '-(complex(0,1)*gzp*Xi2x1*cmath.cos(alpha))',
                 order = {'NP':1})

GC_95 = Coupling(name = 'GC_95',
                 value = '-(complex(0,1)*gzp*Xi2x2*cmath.cos(alpha))/3.',
                 order = {'NP':1})

GC_96 = Coupling(name = 'GC_96',
                 value = '(2*complex(0,1)*gzp*Xi2x2*cmath.cos(alpha))/3.',
                 order = {'NP':1})

GC_97 = Coupling(name = 'GC_97',
                 value = '-(complex(0,1)*gzp*Xi2x2*cmath.cos(alpha))',
                 order = {'NP':1})

GC_98 = Coupling(name = 'GC_98',
                 value = '-(complex(0,1)*gzp*Xi2x3*cmath.cos(alpha))/3.',
                 order = {'NP':1})

GC_99 = Coupling(name = 'GC_99',
                 value = '(2*complex(0,1)*gzp*Xi2x3*cmath.cos(alpha))/3.',
                 order = {'NP':1})

GC_100 = Coupling(name = 'GC_100',
                  value = '-(complex(0,1)*gzp*Xi2x3*cmath.cos(alpha))',
                  order = {'NP':1})

GC_101 = Coupling(name = 'GC_101',
                  value = '-(complex(0,1)*gzp*Xi3x1*cmath.cos(alpha))/3.',
                  order = {'NP':1})

GC_102 = Coupling(name = 'GC_102',
                  value = '(2*complex(0,1)*gzp*Xi3x1*cmath.cos(alpha))/3.',
                  order = {'NP':1})

GC_103 = Coupling(name = 'GC_103',
                  value = '-(complex(0,1)*gzp*Xi3x1*cmath.cos(alpha))',
                  order = {'NP':1})

GC_104 = Coupling(name = 'GC_104',
                  value = '-(complex(0,1)*gzp*Xi3x2*cmath.cos(alpha))/3.',
                  order = {'NP':1})

GC_105 = Coupling(name = 'GC_105',
                  value = '(2*complex(0,1)*gzp*Xi3x2*cmath.cos(alpha))/3.',
                  order = {'NP':1})

GC_106 = Coupling(name = 'GC_106',
                  value = '-(complex(0,1)*gzp*Xi3x2*cmath.cos(alpha))',
                  order = {'NP':1})

GC_107 = Coupling(name = 'GC_107',
                  value = '-(complex(0,1)*gzp*Xi3x3*cmath.cos(alpha))/3.',
                  order = {'NP':1})

GC_108 = Coupling(name = 'GC_108',
                  value = '(2*complex(0,1)*gzp*Xi3x3*cmath.cos(alpha))/3.',
                  order = {'NP':1})

GC_109 = Coupling(name = 'GC_109',
                  value = '-(complex(0,1)*gzp*Xi3x3*cmath.cos(alpha))',
                  order = {'NP':1})

GC_110 = Coupling(name = 'GC_110',
                  value = '(Cd1x1*complex(0,1)*gzp*cmath.sin(alpha))/6.',
                  order = {'NP':1})

GC_111 = Coupling(name = 'GC_111',
                  value = '(Cd1x2*complex(0,1)*gzp*cmath.sin(alpha))/6.',
                  order = {'NP':1})

GC_112 = Coupling(name = 'GC_112',
                  value = '(Cd1x3*complex(0,1)*gzp*cmath.sin(alpha))/6.',
                  order = {'NP':1})

GC_113 = Coupling(name = 'GC_113',
                  value = '(Cd2x1*complex(0,1)*gzp*cmath.sin(alpha))/6.',
                  order = {'NP':1})

GC_114 = Coupling(name = 'GC_114',
                  value = '(Cd2x2*complex(0,1)*gzp*cmath.sin(alpha))/6.',
                  order = {'NP':1})

GC_115 = Coupling(name = 'GC_115',
                  value = '(Cd2x3*complex(0,1)*gzp*cmath.sin(alpha))/6.',
                  order = {'NP':1})

GC_116 = Coupling(name = 'GC_116',
                  value = '(Cd3x1*complex(0,1)*gzp*cmath.sin(alpha))/6.',
                  order = {'NP':1})

GC_117 = Coupling(name = 'GC_117',
                  value = '(Cd3x2*complex(0,1)*gzp*cmath.sin(alpha))/6.',
                  order = {'NP':1})

GC_118 = Coupling(name = 'GC_118',
                  value = '(Cd3x3*complex(0,1)*gzp*cmath.sin(alpha))/6.',
                  order = {'NP':1})

GC_119 = Coupling(name = 'GC_119',
                  value = '-(Cl1x1*complex(0,1)*gzp*cmath.sin(alpha))/2.',
                  order = {'NP':1})

GC_120 = Coupling(name = 'GC_120',
                  value = '-(Cl1x2*complex(0,1)*gzp*cmath.sin(alpha))/2.',
                  order = {'NP':1})

GC_121 = Coupling(name = 'GC_121',
                  value = '-(Cl1x3*complex(0,1)*gzp*cmath.sin(alpha))/2.',
                  order = {'NP':1})

GC_122 = Coupling(name = 'GC_122',
                  value = '-(Cl2x1*complex(0,1)*gzp*cmath.sin(alpha))/2.',
                  order = {'NP':1})

GC_123 = Coupling(name = 'GC_123',
                  value = '-(Cl2x2*complex(0,1)*gzp*cmath.sin(alpha))/2.',
                  order = {'NP':1})

GC_124 = Coupling(name = 'GC_124',
                  value = '-(Cl2x3*complex(0,1)*gzp*cmath.sin(alpha))/2.',
                  order = {'NP':1})

GC_125 = Coupling(name = 'GC_125',
                  value = '-(Cl3x1*complex(0,1)*gzp*cmath.sin(alpha))/2.',
                  order = {'NP':1})

GC_126 = Coupling(name = 'GC_126',
                  value = '-(Cl3x2*complex(0,1)*gzp*cmath.sin(alpha))/2.',
                  order = {'NP':1})

GC_127 = Coupling(name = 'GC_127',
                  value = '-(Cl3x3*complex(0,1)*gzp*cmath.sin(alpha))/2.',
                  order = {'NP':1})

GC_128 = Coupling(name = 'GC_128',
                  value = '(Cu1x1*complex(0,1)*gzp*cmath.sin(alpha))/6.',
                  order = {'NP':1})

GC_129 = Coupling(name = 'GC_129',
                  value = '(Cu1x2*complex(0,1)*gzp*cmath.sin(alpha))/6.',
                  order = {'NP':1})

GC_130 = Coupling(name = 'GC_130',
                  value = '(Cu1x3*complex(0,1)*gzp*cmath.sin(alpha))/6.',
                  order = {'NP':1})

GC_131 = Coupling(name = 'GC_131',
                  value = '(Cu2x1*complex(0,1)*gzp*cmath.sin(alpha))/6.',
                  order = {'NP':1})

GC_132 = Coupling(name = 'GC_132',
                  value = '(Cu2x2*complex(0,1)*gzp*cmath.sin(alpha))/6.',
                  order = {'NP':1})

GC_133 = Coupling(name = 'GC_133',
                  value = '(Cu2x3*complex(0,1)*gzp*cmath.sin(alpha))/6.',
                  order = {'NP':1})

GC_134 = Coupling(name = 'GC_134',
                  value = '(Cu3x1*complex(0,1)*gzp*cmath.sin(alpha))/6.',
                  order = {'NP':1})

GC_135 = Coupling(name = 'GC_135',
                  value = '(Cu3x2*complex(0,1)*gzp*cmath.sin(alpha))/6.',
                  order = {'NP':1})

GC_136 = Coupling(name = 'GC_136',
                  value = '(Cu3x3*complex(0,1)*gzp*cmath.sin(alpha))/6.',
                  order = {'NP':1})

GC_137 = Coupling(name = 'GC_137',
                  value = '-(complex(0,1)*gzp*Xi1x1*cmath.sin(alpha))/3.',
                  order = {'NP':1})

GC_138 = Coupling(name = 'GC_138',
                  value = '(2*complex(0,1)*gzp*Xi1x1*cmath.sin(alpha))/3.',
                  order = {'NP':1})

GC_139 = Coupling(name = 'GC_139',
                  value = '-(complex(0,1)*gzp*Xi1x1*cmath.sin(alpha))',
                  order = {'NP':1})

GC_140 = Coupling(name = 'GC_140',
                  value = '-(complex(0,1)*gzp*Xi1x2*cmath.sin(alpha))/3.',
                  order = {'NP':1})

GC_141 = Coupling(name = 'GC_141',
                  value = '(2*complex(0,1)*gzp*Xi1x2*cmath.sin(alpha))/3.',
                  order = {'NP':1})

GC_142 = Coupling(name = 'GC_142',
                  value = '-(complex(0,1)*gzp*Xi1x2*cmath.sin(alpha))',
                  order = {'NP':1})

GC_143 = Coupling(name = 'GC_143',
                  value = '-(complex(0,1)*gzp*Xi1x3*cmath.sin(alpha))/3.',
                  order = {'NP':1})

GC_144 = Coupling(name = 'GC_144',
                  value = '(2*complex(0,1)*gzp*Xi1x3*cmath.sin(alpha))/3.',
                  order = {'NP':1})

GC_145 = Coupling(name = 'GC_145',
                  value = '-(complex(0,1)*gzp*Xi1x3*cmath.sin(alpha))',
                  order = {'NP':1})

GC_146 = Coupling(name = 'GC_146',
                  value = '-(complex(0,1)*gzp*Xi2x1*cmath.sin(alpha))/3.',
                  order = {'NP':1})

GC_147 = Coupling(name = 'GC_147',
                  value = '(2*complex(0,1)*gzp*Xi2x1*cmath.sin(alpha))/3.',
                  order = {'NP':1})

GC_148 = Coupling(name = 'GC_148',
                  value = '-(complex(0,1)*gzp*Xi2x1*cmath.sin(alpha))',
                  order = {'NP':1})

GC_149 = Coupling(name = 'GC_149',
                  value = '-(complex(0,1)*gzp*Xi2x2*cmath.sin(alpha))/3.',
                  order = {'NP':1})

GC_150 = Coupling(name = 'GC_150',
                  value = '(2*complex(0,1)*gzp*Xi2x2*cmath.sin(alpha))/3.',
                  order = {'NP':1})

GC_151 = Coupling(name = 'GC_151',
                  value = '-(complex(0,1)*gzp*Xi2x2*cmath.sin(alpha))',
                  order = {'NP':1})

GC_152 = Coupling(name = 'GC_152',
                  value = '-(complex(0,1)*gzp*Xi2x3*cmath.sin(alpha))/3.',
                  order = {'NP':1})

GC_153 = Coupling(name = 'GC_153',
                  value = '(2*complex(0,1)*gzp*Xi2x3*cmath.sin(alpha))/3.',
                  order = {'NP':1})

GC_154 = Coupling(name = 'GC_154',
                  value = '-(complex(0,1)*gzp*Xi2x3*cmath.sin(alpha))',
                  order = {'NP':1})

GC_155 = Coupling(name = 'GC_155',
                  value = '-(complex(0,1)*gzp*Xi3x1*cmath.sin(alpha))/3.',
                  order = {'NP':1})

GC_156 = Coupling(name = 'GC_156',
                  value = '(2*complex(0,1)*gzp*Xi3x1*cmath.sin(alpha))/3.',
                  order = {'NP':1})

GC_157 = Coupling(name = 'GC_157',
                  value = '-(complex(0,1)*gzp*Xi3x1*cmath.sin(alpha))',
                  order = {'NP':1})

GC_158 = Coupling(name = 'GC_158',
                  value = '-(complex(0,1)*gzp*Xi3x2*cmath.sin(alpha))/3.',
                  order = {'NP':1})

GC_159 = Coupling(name = 'GC_159',
                  value = '(2*complex(0,1)*gzp*Xi3x2*cmath.sin(alpha))/3.',
                  order = {'NP':1})

GC_160 = Coupling(name = 'GC_160',
                  value = '-(complex(0,1)*gzp*Xi3x2*cmath.sin(alpha))',
                  order = {'NP':1})

GC_161 = Coupling(name = 'GC_161',
                  value = '-(complex(0,1)*gzp*Xi3x3*cmath.sin(alpha))/3.',
                  order = {'NP':1})

GC_162 = Coupling(name = 'GC_162',
                  value = '(2*complex(0,1)*gzp*Xi3x3*cmath.sin(alpha))/3.',
                  order = {'NP':1})

GC_163 = Coupling(name = 'GC_163',
                  value = '-(complex(0,1)*gzp*Xi3x3*cmath.sin(alpha))',
                  order = {'NP':1})



==> anc/Zprime_TFHM_UFO/decays.py <==
# This file was automatically created by FeynRules 2.3.29
# Mathematica version: 11.3.0 for Microsoft Windows (64-bit) (March 7, 2018)
# Date: Wed 10 Apr 2019 16:36:09


from object_library import all_decays, Decay
import particles as P


Decay_b = Decay(name = 'Decay_b',
                particle = P.b,
                partial_widths = {(P.W__minus__,P.c):'(((3*CKM2x3*ee**2*MB**2*complexconjugate(CKM2x3))/(2.*sw**2) + (3*CKM2x3*ee**2*MC**2*complexconjugate(CKM2x3))/(2.*sw**2) + (3*CKM2x3*ee**2*MB**4*complexconjugate(CKM2x3))/(2.*MW**2*sw**2) - (3*CKM2x3*ee**2*MB**2*MC**2*complexconjugate(CKM2x3))/(MW**2*sw**2) + (3*CKM2x3*ee**2*MC**4*complexconjugate(CKM2x3))/(2.*MW**2*sw**2) - (3*CKM2x3*ee**2*MW**2*complexconjugate(CKM2x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MC**2 + MC**4 - 2*MB**2*MW**2 - 2*MC**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MB)**3)',
                                  (P.W__minus__,P.t):'(((3*CKM3x3*ee**2*MB**2*complexconjugate(CKM3x3))/(2.*sw**2) + (3*CKM3x3*ee**2*MT**2*complexconjugate(CKM3x3))/(2.*sw**2) + (3*CKM3x3*ee**2*MB**4*complexconjugate(CKM3x3))/(2.*MW**2*sw**2) - (3*CKM3x3*ee**2*MB**2*MT**2*complexconjugate(CKM3x3))/(MW**2*sw**2) + (3*CKM3x3*ee**2*MT**4*complexconjugate(CKM3x3))/(2.*MW**2*sw**2) - (3*CKM3x3*ee**2*MW**2*complexconjugate(CKM3x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MT**2 + MT**4 - 2*MB**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MB)**3)',
                                  (P.W__minus__,P.u):'(((3*CKM1x3*ee**2*MB**2*complexconjugate(CKM1x3))/(2.*sw**2) + (3*CKM1x3*ee**2*MU**2*complexconjugate(CKM1x3))/(2.*sw**2) + (3*CKM1x3*ee**2*MB**4*complexconjugate(CKM1x3))/(2.*MW**2*sw**2) - (3*CKM1x3*ee**2*MB**2*MU**2*complexconjugate(CKM1x3))/(MW**2*sw**2) + (3*CKM1x3*ee**2*MU**4*complexconjugate(CKM1x3))/(2.*MW**2*sw**2) - (3*CKM1x3*ee**2*MW**2*complexconjugate(CKM1x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MU**2 + MU**4 - 2*MB**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MB)**3)',
                                  (P.Z,P.d):'(cmath.sqrt(MB**4 - 2*MB**2*MD**2 + MD**4 - 2*MB**2*MZ**2 - 2*MD**2*MZ**2 + MZ**4)*(Cd1x3*gzp**2*MB*MD*Xi1x3*cmath.sin(alpha)**2 + (gzp**2*MB**2*Xi1x3**2*cmath.sin(alpha)**2)/3. + (gzp**2*MD**2*Xi1x3**2*cmath.sin(alpha)**2)/3. + (gzp**2*MB**4*Xi1x3**2*cmath.sin(alpha)**2)/(3.*MZ**2) - (2*gzp**2*MB**2*MD**2*Xi1x3**2*cmath.sin(alpha)**2)/(3.*MZ**2) + (gzp**2*MD**4*Xi1x3**2*cmath.sin(alpha)**2)/(3.*MZ**2) - (2*gzp**2*MZ**2*Xi1x3**2*cmath.sin(alpha)**2)/3. + (Cd1x3*gzp**2*MB**2*complexconjugate(Cd1x3)*cmath.sin(alpha)**2)/12. + (Cd1x3*gzp**2*MD**2*complexconjugate(Cd1x3)*cmath.sin(alpha)**2)/12. + (Cd1x3*gzp**2*MB**4*complexconjugate(Cd1x3)*cmath.sin(alpha)**2)/(12.*MZ**2) - (Cd1x3*gzp**2*MB**2*MD**2*complexconjugate(Cd1x3)*cmath.sin(alpha)**2)/(6.*MZ**2) + (Cd1x3*gzp**2*MD**4*complexconjugate(Cd1x3)*cmath.sin(alpha)**2)/(12.*MZ**2) - (Cd1x3*gzp**2*MZ**2*complexconjugate(Cd1x3)*cmath.sin(alpha)**2)/6. + gzp**2*MB*MD*Xi1x3*complexconjugate(Cd1x3)*cmath.sin(alpha)**2))/(96.*cmath.pi*abs(MB)**3)',
                                  (P.Z,P.s):'(cmath.sqrt(MB**4 - 2*MB**2*MS**2 + MS**4 - 2*MB**2*MZ**2 - 2*MS**2*MZ**2 + MZ**4)*(Cd2x3*gzp**2*MB*MS*Xi2x3*cmath.sin(alpha)**2 + (gzp**2*MB**2*Xi2x3**2*cmath.sin(alpha)**2)/3. + (gzp**2*MS**2*Xi2x3**2*cmath.sin(alpha)**2)/3. + (gzp**2*MB**4*Xi2x3**2*cmath.sin(alpha)**2)/(3.*MZ**2) - (2*gzp**2*MB**2*MS**2*Xi2x3**2*cmath.sin(alpha)**2)/(3.*MZ**2) + (gzp**2*MS**4*Xi2x3**2*cmath.sin(alpha)**2)/(3.*MZ**2) - (2*gzp**2*MZ**2*Xi2x3**2*cmath.sin(alpha)**2)/3. + (Cd2x3*gzp**2*MB**2*complexconjugate(Cd2x3)*cmath.sin(alpha)**2)/12. + (Cd2x3*gzp**2*MS**2*complexconjugate(Cd2x3)*cmath.sin(alpha)**2)/12. + (Cd2x3*gzp**2*MB**4*complexconjugate(Cd2x3)*cmath.sin(alpha)**2)/(12.*MZ**2) - (Cd2x3*gzp**2*MB**2*MS**2*complexconjugate(Cd2x3)*cmath.sin(alpha)**2)/(6.*MZ**2) + (Cd2x3*gzp**2*MS**4*complexconjugate(Cd2x3)*cmath.sin(alpha)**2)/(12.*MZ**2) - (Cd2x3*gzp**2*MZ**2*complexconjugate(Cd2x3)*cmath.sin(alpha)**2)/6. + gzp**2*MB*MS*Xi2x3*complexconjugate(Cd2x3)*cmath.sin(alpha)**2))/(96.*cmath.pi*abs(MB)**3)',
                                  (P.Zp,P.d):'((Cd1x3*gzp**2*MB*MD*Xi1x3*cmath.cos(alpha)**2 + (gzp**2*MB**2*Xi1x3**2*cmath.cos(alpha)**2)/3. + (gzp**2*MD**2*Xi1x3**2*cmath.cos(alpha)**2)/3. + (gzp**2*MB**4*Xi1x3**2*cmath.cos(alpha)**2)/(3.*MZp**2) - (2*gzp**2*MB**2*MD**2*Xi1x3**2*cmath.cos(alpha)**2)/(3.*MZp**2) + (gzp**2*MD**4*Xi1x3**2*cmath.cos(alpha)**2)/(3.*MZp**2) - (2*gzp**2*MZp**2*Xi1x3**2*cmath.cos(alpha)**2)/3. + (Cd1x3*gzp**2*MB**2*complexconjugate(Cd1x3)*cmath.cos(alpha)**2)/12. + (Cd1x3*gzp**2*MD**2*complexconjugate(Cd1x3)*cmath.cos(alpha)**2)/12. + (Cd1x3*gzp**2*MB**4*complexconjugate(Cd1x3)*cmath.cos(alpha)**2)/(12.*MZp**2) - (Cd1x3*gzp**2*MB**2*MD**2*complexconjugate(Cd1x3)*cmath.cos(alpha)**2)/(6.*MZp**2) + (Cd1x3*gzp**2*MD**4*complexconjugate(Cd1x3)*cmath.cos(alpha)**2)/(12.*MZp**2) - (Cd1x3*gzp**2*MZp**2*complexconjugate(Cd1x3)*cmath.cos(alpha)**2)/6. + gzp**2*MB*MD*Xi1x3*complexconjugate(Cd1x3)*cmath.cos(alpha)**2)*cmath.sqrt(MB**4 - 2*MB**2*MD**2 + MD**4 - 2*MB**2*MZp**2 - 2*MD**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MB)**3)',
                                  (P.Zp,P.s):'((Cd2x3*gzp**2*MB*MS*Xi2x3*cmath.cos(alpha)**2 + (gzp**2*MB**2*Xi2x3**2*cmath.cos(alpha)**2)/3. + (gzp**2*MS**2*Xi2x3**2*cmath.cos(alpha)**2)/3. + (gzp**2*MB**4*Xi2x3**2*cmath.cos(alpha)**2)/(3.*MZp**2) - (2*gzp**2*MB**2*MS**2*Xi2x3**2*cmath.cos(alpha)**2)/(3.*MZp**2) + (gzp**2*MS**4*Xi2x3**2*cmath.cos(alpha)**2)/(3.*MZp**2) - (2*gzp**2*MZp**2*Xi2x3**2*cmath.cos(alpha)**2)/3. + (Cd2x3*gzp**2*MB**2*complexconjugate(Cd2x3)*cmath.cos(alpha)**2)/12. + (Cd2x3*gzp**2*MS**2*complexconjugate(Cd2x3)*cmath.cos(alpha)**2)/12. + (Cd2x3*gzp**2*MB**4*complexconjugate(Cd2x3)*cmath.cos(alpha)**2)/(12.*MZp**2) - (Cd2x3*gzp**2*MB**2*MS**2*complexconjugate(Cd2x3)*cmath.cos(alpha)**2)/(6.*MZp**2) + (Cd2x3*gzp**2*MS**4*complexconjugate(Cd2x3)*cmath.cos(alpha)**2)/(12.*MZp**2) - (Cd2x3*gzp**2*MZp**2*complexconjugate(Cd2x3)*cmath.cos(alpha)**2)/6. + gzp**2*MB*MS*Xi2x3*complexconjugate(Cd2x3)*cmath.cos(alpha)**2)*cmath.sqrt(MB**4 - 2*MB**2*MS**2 + MS**4 - 2*MB**2*MZp**2 - 2*MS**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MB)**3)'})

Decay_c = Decay(name = 'Decay_c',
                particle = P.c,
                partial_widths = {(P.W__plus__,P.b):'(((3*CKM2x3*ee**2*MB**2*complexconjugate(CKM2x3))/(2.*sw**2) + (3*CKM2x3*ee**2*MC**2*complexconjugate(CKM2x3))/(2.*sw**2) + (3*CKM2x3*ee**2*MB**4*complexconjugate(CKM2x3))/(2.*MW**2*sw**2) - (3*CKM2x3*ee**2*MB**2*MC**2*complexconjugate(CKM2x3))/(MW**2*sw**2) + (3*CKM2x3*ee**2*MC**4*complexconjugate(CKM2x3))/(2.*MW**2*sw**2) - (3*CKM2x3*ee**2*MW**2*complexconjugate(CKM2x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MC**2 + MC**4 - 2*MB**2*MW**2 - 2*MC**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MC)**3)',
                                  (P.W__plus__,P.d):'(((3*CKM2x1*ee**2*MC**2*complexconjugate(CKM2x1))/(2.*sw**2) + (3*CKM2x1*ee**2*MD**2*complexconjugate(CKM2x1))/(2.*sw**2) + (3*CKM2x1*ee**2*MC**4*complexconjugate(CKM2x1))/(2.*MW**2*sw**2) - (3*CKM2x1*ee**2*MC**2*MD**2*complexconjugate(CKM2x1))/(MW**2*sw**2) + (3*CKM2x1*ee**2*MD**4*complexconjugate(CKM2x1))/(2.*MW**2*sw**2) - (3*CKM2x1*ee**2*MW**2*complexconjugate(CKM2x1))/sw**2)*cmath.sqrt(MC**4 - 2*MC**2*MD**2 + MD**4 - 2*MC**2*MW**2 - 2*MD**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MC)**3)',
                                  (P.W__plus__,P.s):'(((3*CKM2x2*ee**2*MC**2*complexconjugate(CKM2x2))/(2.*sw**2) + (3*CKM2x2*ee**2*MS**2*complexconjugate(CKM2x2))/(2.*sw**2) + (3*CKM2x2*ee**2*MC**4*complexconjugate(CKM2x2))/(2.*MW**2*sw**2) - (3*CKM2x2*ee**2*MC**2*MS**2*complexconjugate(CKM2x2))/(MW**2*sw**2) + (3*CKM2x2*ee**2*MS**4*complexconjugate(CKM2x2))/(2.*MW**2*sw**2) - (3*CKM2x2*ee**2*MW**2*complexconjugate(CKM2x2))/sw**2)*cmath.sqrt(MC**4 - 2*MC**2*MS**2 + MS**4 - 2*MC**2*MW**2 - 2*MS**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MC)**3)',
                                  (P.Z,P.t):'(cmath.sqrt(MC**4 - 2*MC**2*MT**2 + MT**4 - 2*MC**2*MZ**2 - 2*MT**2*MZ**2 + MZ**4)*(-2*Cu3x2*gzp**2*MC*MT*Xi3x2*cmath.sin(alpha)**2 + (4*gzp**2*MC**2*Xi3x2**2*cmath.sin(alpha)**2)/3. + (4*gzp**2*MT**2*Xi3x2**2*cmath.sin(alpha)**2)/3. + (4*gzp**2*MC**4*Xi3x2**2*cmath.sin(alpha)**2)/(3.*MZ**2) - (8*gzp**2*MC**2*MT**2*Xi3x2**2*cmath.sin(alpha)**2)/(3.*MZ**2) + (4*gzp**2*MT**4*Xi3x2**2*cmath.sin(alpha)**2)/(3.*MZ**2) - (8*gzp**2*MZ**2*Xi3x2**2*cmath.sin(alpha)**2)/3. + (Cu3x2*gzp**2*MC**2*complexconjugate(Cu3x2)*cmath.sin(alpha)**2)/12. + (Cu3x2*gzp**2*MT**2*complexconjugate(Cu3x2)*cmath.sin(alpha)**2)/12. + (Cu3x2*gzp**2*MC**4*complexconjugate(Cu3x2)*cmath.sin(alpha)**2)/(12.*MZ**2) - (Cu3x2*gzp**2*MC**2*MT**2*complexconjugate(Cu3x2)*cmath.sin(alpha)**2)/(6.*MZ**2) + (Cu3x2*gzp**2*MT**4*complexconjugate(Cu3x2)*cmath.sin(alpha)**2)/(12.*MZ**2) - (Cu3x2*gzp**2*MZ**2*complexconjugate(Cu3x2)*cmath.sin(alpha)**2)/6. - 2*gzp**2*MC*MT*Xi3x2*complexconjugate(Cu3x2)*cmath.sin(alpha)**2))/(96.*cmath.pi*abs(MC)**3)',
                                  (P.Z,P.u):'(cmath.sqrt(MC**4 - 2*MC**2*MU**2 + MU**4 - 2*MC**2*MZ**2 - 2*MU**2*MZ**2 + MZ**4)*(-2*Cu1x2*gzp**2*MC*MU*Xi1x2*cmath.sin(alpha)**2 + (4*gzp**2*MC**2*Xi1x2**2*cmath.sin(alpha)**2)/3. + (4*gzp**2*MU**2*Xi1x2**2*cmath.sin(alpha)**2)/3. + (4*gzp**2*MC**4*Xi1x2**2*cmath.sin(alpha)**2)/(3.*MZ**2) - (8*gzp**2*MC**2*MU**2*Xi1x2**2*cmath.sin(alpha)**2)/(3.*MZ**2) + (4*gzp**2*MU**4*Xi1x2**2*cmath.sin(alpha)**2)/(3.*MZ**2) - (8*gzp**2*MZ**2*Xi1x2**2*cmath.sin(alpha)**2)/3. + (Cu1x2*gzp**2*MC**2*complexconjugate(Cu1x2)*cmath.sin(alpha)**2)/12. + (Cu1x2*gzp**2*MU**2*complexconjugate(Cu1x2)*cmath.sin(alpha)**2)/12. + (Cu1x2*gzp**2*MC**4*complexconjugate(Cu1x2)*cmath.sin(alpha)**2)/(12.*MZ**2) - (Cu1x2*gzp**2*MC**2*MU**2*complexconjugate(Cu1x2)*cmath.sin(alpha)**2)/(6.*MZ**2) + (Cu1x2*gzp**2*MU**4*complexconjugate(Cu1x2)*cmath.sin(alpha)**2)/(12.*MZ**2) - (Cu1x2*gzp**2*MZ**2*complexconjugate(Cu1x2)*cmath.sin(alpha)**2)/6. - 2*gzp**2*MC*MU*Xi1x2*complexconjugate(Cu1x2)*cmath.sin(alpha)**2))/(96.*cmath.pi*abs(MC)**3)',
                                  (P.Zp,P.t):'((-2*Cu3x2*gzp**2*MC*MT*Xi3x2*cmath.cos(alpha)**2 + (4*gzp**2*MC**2*Xi3x2**2*cmath.cos(alpha)**2)/3. + (4*gzp**2*MT**2*Xi3x2**2*cmath.cos(alpha)**2)/3. + (4*gzp**2*MC**4*Xi3x2**2*cmath.cos(alpha)**2)/(3.*MZp**2) - (8*gzp**2*MC**2*MT**2*Xi3x2**2*cmath.cos(alpha)**2)/(3.*MZp**2) + (4*gzp**2*MT**4*Xi3x2**2*cmath.cos(alpha)**2)/(3.*MZp**2) - (8*gzp**2*MZp**2*Xi3x2**2*cmath.cos(alpha)**2)/3. + (Cu3x2*gzp**2*MC**2*complexconjugate(Cu3x2)*cmath.cos(alpha)**2)/12. + (Cu3x2*gzp**2*MT**2*complexconjugate(Cu3x2)*cmath.cos(alpha)**2)/12. + (Cu3x2*gzp**2*MC**4*complexconjugate(Cu3x2)*cmath.cos(alpha)**2)/(12.*MZp**2) - (Cu3x2*gzp**2*MC**2*MT**2*complexconjugate(Cu3x2)*cmath.cos(alpha)**2)/(6.*MZp**2) + (Cu3x2*gzp**2*MT**4*complexconjugate(Cu3x2)*cmath.cos(alpha)**2)/(12.*MZp**2) - (Cu3x2*gzp**2*MZp**2*complexconjugate(Cu3x2)*cmath.cos(alpha)**2)/6. - 2*gzp**2*MC*MT*Xi3x2*complexconjugate(Cu3x2)*cmath.cos(alpha)**2)*cmath.sqrt(MC**4 - 2*MC**2*MT**2 + MT**4 - 2*MC**2*MZp**2 - 2*MT**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MC)**3)',
                                  (P.Zp,P.u):'((-2*Cu1x2*gzp**2*MC*MU*Xi1x2*cmath.cos(alpha)**2 + (4*gzp**2*MC**2*Xi1x2**2*cmath.cos(alpha)**2)/3. + (4*gzp**2*MU**2*Xi1x2**2*cmath.cos(alpha)**2)/3. + (4*gzp**2*MC**4*Xi1x2**2*cmath.cos(alpha)**2)/(3.*MZp**2) - (8*gzp**2*MC**2*MU**2*Xi1x2**2*cmath.cos(alpha)**2)/(3.*MZp**2) + (4*gzp**2*MU**4*Xi1x2**2*cmath.cos(alpha)**2)/(3.*MZp**2) - (8*gzp**2*MZp**2*Xi1x2**2*cmath.cos(alpha)**2)/3. + (Cu1x2*gzp**2*MC**2*complexconjugate(Cu1x2)*cmath.cos(alpha)**2)/12. + (Cu1x2*gzp**2*MU**2*complexconjugate(Cu1x2)*cmath.cos(alpha)**2)/12. + (Cu1x2*gzp**2*MC**4*complexconjugate(Cu1x2)*cmath.cos(alpha)**2)/(12.*MZp**2) - (Cu1x2*gzp**2*MC**2*MU**2*complexconjugate(Cu1x2)*cmath.cos(alpha)**2)/(6.*MZp**2) + (Cu1x2*gzp**2*MU**4*complexconjugate(Cu1x2)*cmath.cos(alpha)**2)/(12.*MZp**2) - (Cu1x2*gzp**2*MZp**2*complexconjugate(Cu1x2)*cmath.cos(alpha)**2)/6. - 2*gzp**2*MC*MU*Xi1x2*complexconjugate(Cu1x2)*cmath.cos(alpha)**2)*cmath.sqrt(MC**4 - 2*MC**2*MU**2 + MU**4 - 2*MC**2*MZp**2 - 2*MU**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MC)**3)'})

Decay_d = Decay(name = 'Decay_d',
                particle = P.d,
                partial_widths = {(P.W__minus__,P.c):'(((3*CKM2x1*ee**2*MC**2*complexconjugate(CKM2x1))/(2.*sw**2) + (3*CKM2x1*ee**2*MD**2*complexconjugate(CKM2x1))/(2.*sw**2) + (3*CKM2x1*ee**2*MC**4*complexconjugate(CKM2x1))/(2.*MW**2*sw**2) - (3*CKM2x1*ee**2*MC**2*MD**2*complexconjugate(CKM2x1))/(MW**2*sw**2) + (3*CKM2x1*ee**2*MD**4*complexconjugate(CKM2x1))/(2.*MW**2*sw**2) - (3*CKM2x1*ee**2*MW**2*complexconjugate(CKM2x1))/sw**2)*cmath.sqrt(MC**4 - 2*MC**2*MD**2 + MD**4 - 2*MC**2*MW**2 - 2*MD**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MD)**3)',
                                  (P.W__minus__,P.t):'(((3*CKM3x1*ee**2*MD**2*complexconjugate(CKM3x1))/(2.*sw**2) + (3*CKM3x1*ee**2*MT**2*complexconjugate(CKM3x1))/(2.*sw**2) + (3*CKM3x1*ee**2*MD**4*complexconjugate(CKM3x1))/(2.*MW**2*sw**2) - (3*CKM3x1*ee**2*MD**2*MT**2*complexconjugate(CKM3x1))/(MW**2*sw**2) + (3*CKM3x1*ee**2*MT**4*complexconjugate(CKM3x1))/(2.*MW**2*sw**2) - (3*CKM3x1*ee**2*MW**2*complexconjugate(CKM3x1))/sw**2)*cmath.sqrt(MD**4 - 2*MD**2*MT**2 + MT**4 - 2*MD**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MD)**3)',
                                  (P.W__minus__,P.u):'(((3*CKM1x1*ee**2*MD**2*complexconjugate(CKM1x1))/(2.*sw**2) + (3*CKM1x1*ee**2*MU**2*complexconjugate(CKM1x1))/(2.*sw**2) + (3*CKM1x1*ee**2*MD**4*complexconjugate(CKM1x1))/(2.*MW**2*sw**2) - (3*CKM1x1*ee**2*MD**2*MU**2*complexconjugate(CKM1x1))/(MW**2*sw**2) + (3*CKM1x1*ee**2*MU**4*complexconjugate(CKM1x1))/(2.*MW**2*sw**2) - (3*CKM1x1*ee**2*MW**2*complexconjugate(CKM1x1))/sw**2)*cmath.sqrt(MD**4 - 2*MD**2*MU**2 + MU**4 - 2*MD**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MD)**3)',
                                  (P.Z,P.b):'(cmath.sqrt(MB**4 - 2*MB**2*MD**2 + MD**4 - 2*MB**2*MZ**2 - 2*MD**2*MZ**2 + MZ**4)*(Cd3x1*gzp**2*MB*MD*Xi3x1*cmath.sin(alpha)**2 + (gzp**2*MB**2*Xi3x1**2*cmath.sin(alpha)**2)/3. + (gzp**2*MD**2*Xi3x1**2*cmath.sin(alpha)**2)/3. + (gzp**2*MB**4*Xi3x1**2*cmath.sin(alpha)**2)/(3.*MZ**2) - (2*gzp**2*MB**2*MD**2*Xi3x1**2*cmath.sin(alpha)**2)/(3.*MZ**2) + (gzp**2*MD**4*Xi3x1**2*cmath.sin(alpha)**2)/(3.*MZ**2) - (2*gzp**2*MZ**2*Xi3x1**2*cmath.sin(alpha)**2)/3. + (Cd3x1*gzp**2*MB**2*complexconjugate(Cd3x1)*cmath.sin(alpha)**2)/12. + (Cd3x1*gzp**2*MD**2*complexconjugate(Cd3x1)*cmath.sin(alpha)**2)/12. + (Cd3x1*gzp**2*MB**4*complexconjugate(Cd3x1)*cmath.sin(alpha)**2)/(12.*MZ**2) - (Cd3x1*gzp**2*MB**2*MD**2*complexconjugate(Cd3x1)*cmath.sin(alpha)**2)/(6.*MZ**2) + (Cd3x1*gzp**2*MD**4*complexconjugate(Cd3x1)*cmath.sin(alpha)**2)/(12.*MZ**2) - (Cd3x1*gzp**2*MZ**2*complexconjugate(Cd3x1)*cmath.sin(alpha)**2)/6. + gzp**2*MB*MD*Xi3x1*complexconjugate(Cd3x1)*cmath.sin(alpha)**2))/(96.*cmath.pi*abs(MD)**3)',
                                  (P.Z,P.s):'(cmath.sqrt(MD**4 - 2*MD**2*MS**2 + MS**4 - 2*MD**2*MZ**2 - 2*MS**2*MZ**2 + MZ**4)*(Cd2x1*gzp**2*MD*MS*Xi2x1*cmath.sin(alpha)**2 + (gzp**2*MD**2*Xi2x1**2*cmath.sin(alpha)**2)/3. + (gzp**2*MS**2*Xi2x1**2*cmath.sin(alpha)**2)/3. + (gzp**2*MD**4*Xi2x1**2*cmath.sin(alpha)**2)/(3.*MZ**2) - (2*gzp**2*MD**2*MS**2*Xi2x1**2*cmath.sin(alpha)**2)/(3.*MZ**2) + (gzp**2*MS**4*Xi2x1**2*cmath.sin(alpha)**2)/(3.*MZ**2) - (2*gzp**2*MZ**2*Xi2x1**2*cmath.sin(alpha)**2)/3. + (Cd2x1*gzp**2*MD**2*complexconjugate(Cd2x1)*cmath.sin(alpha)**2)/12. + (Cd2x1*gzp**2*MS**2*complexconjugate(Cd2x1)*cmath.sin(alpha)**2)/12. + (Cd2x1*gzp**2*MD**4*complexconjugate(Cd2x1)*cmath.sin(alpha)**2)/(12.*MZ**2) - (Cd2x1*gzp**2*MD**2*MS**2*complexconjugate(Cd2x1)*cmath.sin(alpha)**2)/(6.*MZ**2) + (Cd2x1*gzp**2*MS**4*complexconjugate(Cd2x1)*cmath.sin(alpha)**2)/(12.*MZ**2) - (Cd2x1*gzp**2*MZ**2*complexconjugate(Cd2x1)*cmath.sin(alpha)**2)/6. + gzp**2*MD*MS*Xi2x1*complexconjugate(Cd2x1)*cmath.sin(alpha)**2))/(96.*cmath.pi*abs(MD)**3)',
                                  (P.Zp,P.b):'((Cd3x1*gzp**2*MB*MD*Xi3x1*cmath.cos(alpha)**2 + (gzp**2*MB**2*Xi3x1**2*cmath.cos(alpha)**2)/3. + (gzp**2*MD**2*Xi3x1**2*cmath.cos(alpha)**2)/3. + (gzp**2*MB**4*Xi3x1**2*cmath.cos(alpha)**2)/(3.*MZp**2) - (2*gzp**2*MB**2*MD**2*Xi3x1**2*cmath.cos(alpha)**2)/(3.*MZp**2) + (gzp**2*MD**4*Xi3x1**2*cmath.cos(alpha)**2)/(3.*MZp**2) - (2*gzp**2*MZp**2*Xi3x1**2*cmath.cos(alpha)**2)/3. + (Cd3x1*gzp**2*MB**2*complexconjugate(Cd3x1)*cmath.cos(alpha)**2)/12. + (Cd3x1*gzp**2*MD**2*complexconjugate(Cd3x1)*cmath.cos(alpha)**2)/12. + (Cd3x1*gzp**2*MB**4*complexconjugate(Cd3x1)*cmath.cos(alpha)**2)/(12.*MZp**2) - (Cd3x1*gzp**2*MB**2*MD**2*complexconjugate(Cd3x1)*cmath.cos(alpha)**2)/(6.*MZp**2) + (Cd3x1*gzp**2*MD**4*complexconjugate(Cd3x1)*cmath.cos(alpha)**2)/(12.*MZp**2) - (Cd3x1*gzp**2*MZp**2*complexconjugate(Cd3x1)*cmath.cos(alpha)**2)/6. + gzp**2*MB*MD*Xi3x1*complexconjugate(Cd3x1)*cmath.cos(alpha)**2)*cmath.sqrt(MB**4 - 2*MB**2*MD**2 + MD**4 - 2*MB**2*MZp**2 - 2*MD**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MD)**3)',
                                  (P.Zp,P.s):'((Cd2x1*gzp**2*MD*MS*Xi2x1*cmath.cos(alpha)**2 + (gzp**2*MD**2*Xi2x1**2*cmath.cos(alpha)**2)/3. + (gzp**2*MS**2*Xi2x1**2*cmath.cos(alpha)**2)/3. + (gzp**2*MD**4*Xi2x1**2*cmath.cos(alpha)**2)/(3.*MZp**2) - (2*gzp**2*MD**2*MS**2*Xi2x1**2*cmath.cos(alpha)**2)/(3.*MZp**2) + (gzp**2*MS**4*Xi2x1**2*cmath.cos(alpha)**2)/(3.*MZp**2) - (2*gzp**2*MZp**2*Xi2x1**2*cmath.cos(alpha)**2)/3. + (Cd2x1*gzp**2*MD**2*complexconjugate(Cd2x1)*cmath.cos(alpha)**2)/12. + (Cd2x1*gzp**2*MS**2*complexconjugate(Cd2x1)*cmath.cos(alpha)**2)/12. + (Cd2x1*gzp**2*MD**4*complexconjugate(Cd2x1)*cmath.cos(alpha)**2)/(12.*MZp**2) - (Cd2x1*gzp**2*MD**2*MS**2*complexconjugate(Cd2x1)*cmath.cos(alpha)**2)/(6.*MZp**2) + (Cd2x1*gzp**2*MS**4*complexconjugate(Cd2x1)*cmath.cos(alpha)**2)/(12.*MZp**2) - (Cd2x1*gzp**2*MZp**2*complexconjugate(Cd2x1)*cmath.cos(alpha)**2)/6. + gzp**2*MD*MS*Xi2x1*complexconjugate(Cd2x1)*cmath.cos(alpha)**2)*cmath.sqrt(MD**4 - 2*MD**2*MS**2 + MS**4 - 2*MD**2*MZp**2 - 2*MS**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MD)**3)'})

Decay_e__minus__ = Decay(name = 'Decay_e__minus__',
                         particle = P.e__minus__,
                         partial_widths = {(P.W__minus__,P.ve):'((Me**2 - MW**2)*((ee**2*Me**2)/(2.*sw**2) + (ee**2*Me**4)/(2.*MW**2*sw**2) - (ee**2*MW**2)/sw**2))/(32.*cmath.pi*abs(Me)**3)',
                                           (P.Z,P.mu__minus__):'(cmath.sqrt(Me**4 - 2*Me**2*MMU**2 + MMU**4 - 2*Me**2*MZ**2 - 2*MMU**2*MZ**2 + MZ**4)*((Cl2x1**2*gzp**2*Me**2*cmath.sin(alpha)**2)/4. + (Cl2x1**2*gzp**2*MMU**2*cmath.sin(alpha)**2)/4. + (Cl2x1**2*gzp**2*Me**4*cmath.sin(alpha)**2)/(4.*MZ**2) - (Cl2x1**2*gzp**2*Me**2*MMU**2*cmath.sin(alpha)**2)/(2.*MZ**2) + (Cl2x1**2*gzp**2*MMU**4*cmath.sin(alpha)**2)/(4.*MZ**2) - (Cl2x1**2*gzp**2*MZ**2*cmath.sin(alpha)**2)/2. - 6*Cl2x1*gzp**2*Me*MMU*Xi2x1*cmath.sin(alpha)**2 + gzp**2*Me**2*Xi2x1**2*cmath.sin(alpha)**2 + gzp**2*MMU**2*Xi2x1**2*cmath.sin(alpha)**2 + (gzp**2*Me**4*Xi2x1**2*cmath.sin(alpha)**2)/MZ**2 - (2*gzp**2*Me**2*MMU**2*Xi2x1**2*cmath.sin(alpha)**2)/MZ**2 + (gzp**2*MMU**4*Xi2x1**2*cmath.sin(alpha)**2)/MZ**2 - 2*gzp**2*MZ**2*Xi2x1**2*cmath.sin(alpha)**2))/(32.*cmath.pi*abs(Me)**3)',
                                           (P.Z,P.ta__minus__):'(cmath.sqrt(Me**4 - 2*Me**2*MTA**2 + MTA**4 - 2*Me**2*MZ**2 - 2*MTA**2*MZ**2 + MZ**4)*((Cl3x1**2*gzp**2*Me**2*cmath.sin(alpha)**2)/4. + (Cl3x1**2*gzp**2*MTA**2*cmath.sin(alpha)**2)/4. + (Cl3x1**2*gzp**2*Me**4*cmath.sin(alpha)**2)/(4.*MZ**2) - (Cl3x1**2*gzp**2*Me**2*MTA**2*cmath.sin(alpha)**2)/(2.*MZ**2) + (Cl3x1**2*gzp**2*MTA**4*cmath.sin(alpha)**2)/(4.*MZ**2) - (Cl3x1**2*gzp**2*MZ**2*cmath.sin(alpha)**2)/2. - 6*Cl3x1*gzp**2*Me*MTA*Xi3x1*cmath.sin(alpha)**2 + gzp**2*Me**2*Xi3x1**2*cmath.sin(alpha)**2 + gzp**2*MTA**2*Xi3x1**2*cmath.sin(alpha)**2 + (gzp**2*Me**4*Xi3x1**2*cmath.sin(alpha)**2)/MZ**2 - (2*gzp**2*Me**2*MTA**2*Xi3x1**2*cmath.sin(alpha)**2)/MZ**2 + (gzp**2*MTA**4*Xi3x1**2*cmath.sin(alpha)**2)/MZ**2 - 2*gzp**2*MZ**2*Xi3x1**2*cmath.sin(alpha)**2))/(32.*cmath.pi*abs(Me)**3)',
                                           (P.Zp,P.mu__minus__):'(((Cl2x1**2*gzp**2*Me**2*cmath.cos(alpha)**2)/4. + (Cl2x1**2*gzp**2*MMU**2*cmath.cos(alpha)**2)/4. + (Cl2x1**2*gzp**2*Me**4*cmath.cos(alpha)**2)/(4.*MZp**2) - (Cl2x1**2*gzp**2*Me**2*MMU**2*cmath.cos(alpha)**2)/(2.*MZp**2) + (Cl2x1**2*gzp**2*MMU**4*cmath.cos(alpha)**2)/(4.*MZp**2) - (Cl2x1**2*gzp**2*MZp**2*cmath.cos(alpha)**2)/2. - 6*Cl2x1*gzp**2*Me*MMU*Xi2x1*cmath.cos(alpha)**2 + gzp**2*Me**2*Xi2x1**2*cmath.cos(alpha)**2 + gzp**2*MMU**2*Xi2x1**2*cmath.cos(alpha)**2 + (gzp**2*Me**4*Xi2x1**2*cmath.cos(alpha)**2)/MZp**2 - (2*gzp**2*Me**2*MMU**2*Xi2x1**2*cmath.cos(alpha)**2)/MZp**2 + (gzp**2*MMU**4*Xi2x1**2*cmath.cos(alpha)**2)/MZp**2 - 2*gzp**2*MZp**2*Xi2x1**2*cmath.cos(alpha)**2)*cmath.sqrt(Me**4 - 2*Me**2*MMU**2 + MMU**4 - 2*Me**2*MZp**2 - 2*MMU**2*MZp**2 + MZp**4))/(32.*cmath.pi*abs(Me)**3)',
                                           (P.Zp,P.ta__minus__):'(((Cl3x1**2*gzp**2*Me**2*cmath.cos(alpha)**2)/4. + (Cl3x1**2*gzp**2*MTA**2*cmath.cos(alpha)**2)/4. + (Cl3x1**2*gzp**2*Me**4*cmath.cos(alpha)**2)/(4.*MZp**2) - (Cl3x1**2*gzp**2*Me**2*MTA**2*cmath.cos(alpha)**2)/(2.*MZp**2) + (Cl3x1**2*gzp**2*MTA**4*cmath.cos(alpha)**2)/(4.*MZp**2) - (Cl3x1**2*gzp**2*MZp**2*cmath.cos(alpha)**2)/2. - 6*Cl3x1*gzp**2*Me*MTA*Xi3x1*cmath.cos(alpha)**2 + gzp**2*Me**2*Xi3x1**2*cmath.cos(alpha)**2 + gzp**2*MTA**2*Xi3x1**2*cmath.cos(alpha)**2 + (gzp**2*Me**4*Xi3x1**2*cmath.cos(alpha)**2)/MZp**2 - (2*gzp**2*Me**2*MTA**2*Xi3x1**2*cmath.cos(alpha)**2)/MZp**2 + (gzp**2*MTA**4*Xi3x1**2*cmath.cos(alpha)**2)/MZp**2 - 2*gzp**2*MZp**2*Xi3x1**2*cmath.cos(alpha)**2)*cmath.sqrt(Me**4 - 2*Me**2*MTA**2 + MTA**4 - 2*Me**2*MZp**2 - 2*MTA**2*MZp**2 + MZp**4))/(32.*cmath.pi*abs(Me)**3)'})

Decay_H = Decay(name = 'Decay_H',
                particle = P.H,
                partial_widths = {(P.b,P.b__tilde__):'((-12*MB**2*yb**2 + 3*MH**2*yb**2)*cmath.sqrt(-4*MB**2*MH**2 + MH**4))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.c,P.c__tilde__):'((-12*MC**2*yc**2 + 3*MH**2*yc**2)*cmath.sqrt(-4*MC**2*MH**2 + MH**4))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.d,P.d__tilde__):'((-12*MD**2*ydo**2 + 3*MH**2*ydo**2)*cmath.sqrt(-4*MD**2*MH**2 + MH**4))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.e__minus__,P.e__plus__):'((-4*Me**2*ye**2 + MH**2*ye**2)*cmath.sqrt(-4*Me**2*MH**2 + MH**4))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.mu__minus__,P.mu__plus__):'((MH**2*ym**2 - 4*MMU**2*ym**2)*cmath.sqrt(MH**4 - 4*MH**2*MMU**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.s,P.s__tilde__):'((3*MH**2*ys**2 - 12*MS**2*ys**2)*cmath.sqrt(MH**4 - 4*MH**2*MS**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.t,P.t__tilde__):'((3*MH**2*yt**2 - 12*MT**2*yt**2)*cmath.sqrt(MH**4 - 4*MH**2*MT**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.ta__minus__,P.ta__plus__):'((MH**2*ytau**2 - 4*MTA**2*ytau**2)*cmath.sqrt(MH**4 - 4*MH**2*MTA**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.u,P.u__tilde__):'((3*MH**2*yup**2 - 12*MU**2*yup**2)*cmath.sqrt(MH**4 - 4*MH**2*MU**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.W__minus__,P.W__plus__):'(((3*ee**4*vev**2)/(4.*sw**4) + (ee**4*MH**4*vev**2)/(16.*MW**4*sw**4) - (ee**4*MH**2*vev**2)/(4.*MW**2*sw**4))*cmath.sqrt(MH**4 - 4*MH**2*MW**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.Z,P.Z):'(((9*ee**4*vev**2)/2. + (3*ee**4*MH**4*vev**2)/(8.*MZ**4) - (3*ee**4*MH**2*vev**2)/(2.*MZ**2) + (3*cw**4*ee**4*vev**2)/(4.*sw**4) + (cw**4*ee**4*MH**4*vev**2)/(16.*MZ**4*sw**4) - (cw**4*ee**4*MH**2*vev**2)/(4.*MZ**2*sw**4) + (3*cw**2*ee**4*vev**2)/sw**2 + (cw**2*ee**4*MH**4*vev**2)/(4.*MZ**4*sw**2) - (cw**2*ee**4*MH**2*vev**2)/(MZ**2*sw**2) + (3*ee**4*sw**2*vev**2)/cw**2 + (ee**4*MH**4*sw**2*vev**2)/(4.*cw**2*MZ**4) - (ee**4*MH**2*sw**2*vev**2)/(cw**2*MZ**2) + (3*ee**4*sw**4*vev**2)/(4.*cw**4) + (ee**4*MH**4*sw**4*vev**2)/(16.*cw**4*MZ**4) - (ee**4*MH**2*sw**4*vev**2)/(4.*cw**4*MZ**2))*cmath.sqrt(MH**4 - 4*MH**2*MZ**2))/(32.*cmath.pi*abs(MH)**3)'})

Decay_mu__minus__ = Decay(name = 'Decay_mu__minus__',
                          particle = P.mu__minus__,
                          partial_widths = {(P.W__minus__,P.vm):'((MMU**2 - MW**2)*((ee**2*MMU**2)/(2.*sw**2) + (ee**2*MMU**4)/(2.*MW**2*sw**2) - (ee**2*MW**2)/sw**2))/(32.*cmath.pi*abs(MMU)**3)',
                                            (P.Z,P.e__minus__):'(cmath.sqrt(Me**4 - 2*Me**2*MMU**2 + MMU**4 - 2*Me**2*MZ**2 - 2*MMU**2*MZ**2 + MZ**4)*((Cl1x2**2*gzp**2*Me**2*cmath.sin(alpha)**2)/4. + (Cl1x2**2*gzp**2*MMU**2*cmath.sin(alpha)**2)/4. + (Cl1x2**2*gzp**2*Me**4*cmath.sin(alpha)**2)/(4.*MZ**2) - (Cl1x2**2*gzp**2*Me**2*MMU**2*cmath.sin(alpha)**2)/(2.*MZ**2) + (Cl1x2**2*gzp**2*MMU**4*cmath.sin(alpha)**2)/(4.*MZ**2) - (Cl1x2**2*gzp**2*MZ**2*cmath.sin(alpha)**2)/2. - 6*Cl1x2*gzp**2*Me*MMU*Xi1x2*cmath.sin(alpha)**2 + gzp**2*Me**2*Xi1x2**2*cmath.sin(alpha)**2 + gzp**2*MMU**2*Xi1x2**2*cmath.sin(alpha)**2 + (gzp**2*Me**4*Xi1x2**2*cmath.sin(alpha)**2)/MZ**2 - (2*gzp**2*Me**2*MMU**2*Xi1x2**2*cmath.sin(alpha)**2)/MZ**2 + (gzp**2*MMU**4*Xi1x2**2*cmath.sin(alpha)**2)/MZ**2 - 2*gzp**2*MZ**2*Xi1x2**2*cmath.sin(alpha)**2))/(32.*cmath.pi*abs(MMU)**3)',
                                            (P.Z,P.ta__minus__):'(cmath.sqrt(MMU**4 - 2*MMU**2*MTA**2 + MTA**4 - 2*MMU**2*MZ**2 - 2*MTA**2*MZ**2 + MZ**4)*((Cl3x2**2*gzp**2*MMU**2*cmath.sin(alpha)**2)/4. + (Cl3x2**2*gzp**2*MTA**2*cmath.sin(alpha)**2)/4. + (Cl3x2**2*gzp**2*MMU**4*cmath.sin(alpha)**2)/(4.*MZ**2) - (Cl3x2**2*gzp**2*MMU**2*MTA**2*cmath.sin(alpha)**2)/(2.*MZ**2) + (Cl3x2**2*gzp**2*MTA**4*cmath.sin(alpha)**2)/(4.*MZ**2) - (Cl3x2**2*gzp**2*MZ**2*cmath.sin(alpha)**2)/2. - 6*Cl3x2*gzp**2*MMU*MTA*Xi3x2*cmath.sin(alpha)**2 + gzp**2*MMU**2*Xi3x2**2*cmath.sin(alpha)**2 + gzp**2*MTA**2*Xi3x2**2*cmath.sin(alpha)**2 + (gzp**2*MMU**4*Xi3x2**2*cmath.sin(alpha)**2)/MZ**2 - (2*gzp**2*MMU**2*MTA**2*Xi3x2**2*cmath.sin(alpha)**2)/MZ**2 + (gzp**2*MTA**4*Xi3x2**2*cmath.sin(alpha)**2)/MZ**2 - 2*gzp**2*MZ**2*Xi3x2**2*cmath.sin(alpha)**2))/(32.*cmath.pi*abs(MMU)**3)',
                                            (P.Zp,P.e__minus__):'(((Cl1x2**2*gzp**2*Me**2*cmath.cos(alpha)**2)/4. + (Cl1x2**2*gzp**2*MMU**2*cmath.cos(alpha)**2)/4. + (Cl1x2**2*gzp**2*Me**4*cmath.cos(alpha)**2)/(4.*MZp**2) - (Cl1x2**2*gzp**2*Me**2*MMU**2*cmath.cos(alpha)**2)/(2.*MZp**2) + (Cl1x2**2*gzp**2*MMU**4*cmath.cos(alpha)**2)/(4.*MZp**2) - (Cl1x2**2*gzp**2*MZp**2*cmath.cos(alpha)**2)/2. - 6*Cl1x2*gzp**2*Me*MMU*Xi1x2*cmath.cos(alpha)**2 + gzp**2*Me**2*Xi1x2**2*cmath.cos(alpha)**2 + gzp**2*MMU**2*Xi1x2**2*cmath.cos(alpha)**2 + (gzp**2*Me**4*Xi1x2**2*cmath.cos(alpha)**2)/MZp**2 - (2*gzp**2*Me**2*MMU**2*Xi1x2**2*cmath.cos(alpha)**2)/MZp**2 + (gzp**2*MMU**4*Xi1x2**2*cmath.cos(alpha)**2)/MZp**2 - 2*gzp**2*MZp**2*Xi1x2**2*cmath.cos(alpha)**2)*cmath.sqrt(Me**4 - 2*Me**2*MMU**2 + MMU**4 - 2*Me**2*MZp**2 - 2*MMU**2*MZp**2 + MZp**4))/(32.*cmath.pi*abs(MMU)**3)',
                                            (P.Zp,P.ta__minus__):'(((Cl3x2**2*gzp**2*MMU**2*cmath.cos(alpha)**2)/4. + (Cl3x2**2*gzp**2*MTA**2*cmath.cos(alpha)**2)/4. + (Cl3x2**2*gzp**2*MMU**4*cmath.cos(alpha)**2)/(4.*MZp**2) - (Cl3x2**2*gzp**2*MMU**2*MTA**2*cmath.cos(alpha)**2)/(2.*MZp**2) + (Cl3x2**2*gzp**2*MTA**4*cmath.cos(alpha)**2)/(4.*MZp**2) - (Cl3x2**2*gzp**2*MZp**2*cmath.cos(alpha)**2)/2. - 6*Cl3x2*gzp**2*MMU*MTA*Xi3x2*cmath.cos(alpha)**2 + gzp**2*MMU**2*Xi3x2**2*cmath.cos(alpha)**2 + gzp**2*MTA**2*Xi3x2**2*cmath.cos(alpha)**2 + (gzp**2*MMU**4*Xi3x2**2*cmath.cos(alpha)**2)/MZp**2 - (2*gzp**2*MMU**2*MTA**2*Xi3x2**2*cmath.cos(alpha)**2)/MZp**2 + (gzp**2*MTA**4*Xi3x2**2*cmath.cos(alpha)**2)/MZp**2 - 2*gzp**2*MZp**2*Xi3x2**2*cmath.cos(alpha)**2)*cmath.sqrt(MMU**4 - 2*MMU**2*MTA**2 + MTA**4 - 2*MMU**2*MZp**2 - 2*MTA**2*MZp**2 + MZp**4))/(32.*cmath.pi*abs(MMU)**3)'})

Decay_s = Decay(name = 'Decay_s',
                particle = P.s,
                partial_widths = {(P.W__minus__,P.c):'(((3*CKM2x2*ee**2*MC**2*complexconjugate(CKM2x2))/(2.*sw**2) + (3*CKM2x2*ee**2*MS**2*complexconjugate(CKM2x2))/(2.*sw**2) + (3*CKM2x2*ee**2*MC**4*complexconjugate(CKM2x2))/(2.*MW**2*sw**2) - (3*CKM2x2*ee**2*MC**2*MS**2*complexconjugate(CKM2x2))/(MW**2*sw**2) + (3*CKM2x2*ee**2*MS**4*complexconjugate(CKM2x2))/(2.*MW**2*sw**2) - (3*CKM2x2*ee**2*MW**2*complexconjugate(CKM2x2))/sw**2)*cmath.sqrt(MC**4 - 2*MC**2*MS**2 + MS**4 - 2*MC**2*MW**2 - 2*MS**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MS)**3)',
                                  (P.W__minus__,P.t):'(((3*CKM3x2*ee**2*MS**2*complexconjugate(CKM3x2))/(2.*sw**2) + (3*CKM3x2*ee**2*MT**2*complexconjugate(CKM3x2))/(2.*sw**2) + (3*CKM3x2*ee**2*MS**4*complexconjugate(CKM3x2))/(2.*MW**2*sw**2) - (3*CKM3x2*ee**2*MS**2*MT**2*complexconjugate(CKM3x2))/(MW**2*sw**2) + (3*CKM3x2*ee**2*MT**4*complexconjugate(CKM3x2))/(2.*MW**2*sw**2) - (3*CKM3x2*ee**2*MW**2*complexconjugate(CKM3x2))/sw**2)*cmath.sqrt(MS**4 - 2*MS**2*MT**2 + MT**4 - 2*MS**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MS)**3)',
                                  (P.W__minus__,P.u):'(((3*CKM1x2*ee**2*MS**2*complexconjugate(CKM1x2))/(2.*sw**2) + (3*CKM1x2*ee**2*MU**2*complexconjugate(CKM1x2))/(2.*sw**2) + (3*CKM1x2*ee**2*MS**4*complexconjugate(CKM1x2))/(2.*MW**2*sw**2) - (3*CKM1x2*ee**2*MS**2*MU**2*complexconjugate(CKM1x2))/(MW**2*sw**2) + (3*CKM1x2*ee**2*MU**4*complexconjugate(CKM1x2))/(2.*MW**2*sw**2) - (3*CKM1x2*ee**2*MW**2*complexconjugate(CKM1x2))/sw**2)*cmath.sqrt(MS**4 - 2*MS**2*MU**2 + MU**4 - 2*MS**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MS)**3)',
                                  (P.Z,P.b):'(cmath.sqrt(MB**4 - 2*MB**2*MS**2 + MS**4 - 2*MB**2*MZ**2 - 2*MS**2*MZ**2 + MZ**4)*(Cd3x2*gzp**2*MB*MS*Xi3x2*cmath.sin(alpha)**2 + (gzp**2*MB**2*Xi3x2**2*cmath.sin(alpha)**2)/3. + (gzp**2*MS**2*Xi3x2**2*cmath.sin(alpha)**2)/3. + (gzp**2*MB**4*Xi3x2**2*cmath.sin(alpha)**2)/(3.*MZ**2) - (2*gzp**2*MB**2*MS**2*Xi3x2**2*cmath.sin(alpha)**2)/(3.*MZ**2) + (gzp**2*MS**4*Xi3x2**2*cmath.sin(alpha)**2)/(3.*MZ**2) - (2*gzp**2*MZ**2*Xi3x2**2*cmath.sin(alpha)**2)/3. + (Cd3x2*gzp**2*MB**2*complexconjugate(Cd3x2)*cmath.sin(alpha)**2)/12. + (Cd3x2*gzp**2*MS**2*complexconjugate(Cd3x2)*cmath.sin(alpha)**2)/12. + (Cd3x2*gzp**2*MB**4*complexconjugate(Cd3x2)*cmath.sin(alpha)**2)/(12.*MZ**2) - (Cd3x2*gzp**2*MB**2*MS**2*complexconjugate(Cd3x2)*cmath.sin(alpha)**2)/(6.*MZ**2) + (Cd3x2*gzp**2*MS**4*complexconjugate(Cd3x2)*cmath.sin(alpha)**2)/(12.*MZ**2) - (Cd3x2*gzp**2*MZ**2*complexconjugate(Cd3x2)*cmath.sin(alpha)**2)/6. + gzp**2*MB*MS*Xi3x2*complexconjugate(Cd3x2)*cmath.sin(alpha)**2))/(96.*cmath.pi*abs(MS)**3)',
                                  (P.Z,P.d):'(cmath.sqrt(MD**4 - 2*MD**2*MS**2 + MS**4 - 2*MD**2*MZ**2 - 2*MS**2*MZ**2 + MZ**4)*(Cd1x2*gzp**2*MD*MS*Xi1x2*cmath.sin(alpha)**2 + (gzp**2*MD**2*Xi1x2**2*cmath.sin(alpha)**2)/3. + (gzp**2*MS**2*Xi1x2**2*cmath.sin(alpha)**2)/3. + (gzp**2*MD**4*Xi1x2**2*cmath.sin(alpha)**2)/(3.*MZ**2) - (2*gzp**2*MD**2*MS**2*Xi1x2**2*cmath.sin(alpha)**2)/(3.*MZ**2) + (gzp**2*MS**4*Xi1x2**2*cmath.sin(alpha)**2)/(3.*MZ**2) - (2*gzp**2*MZ**2*Xi1x2**2*cmath.sin(alpha)**2)/3. + (Cd1x2*gzp**2*MD**2*complexconjugate(Cd1x2)*cmath.sin(alpha)**2)/12. + (Cd1x2*gzp**2*MS**2*complexconjugate(Cd1x2)*cmath.sin(alpha)**2)/12. + (Cd1x2*gzp**2*MD**4*complexconjugate(Cd1x2)*cmath.sin(alpha)**2)/(12.*MZ**2) - (Cd1x2*gzp**2*MD**2*MS**2*complexconjugate(Cd1x2)*cmath.sin(alpha)**2)/(6.*MZ**2) + (Cd1x2*gzp**2*MS**4*complexconjugate(Cd1x2)*cmath.sin(alpha)**2)/(12.*MZ**2) - (Cd1x2*gzp**2*MZ**2*complexconjugate(Cd1x2)*cmath.sin(alpha)**2)/6. + gzp**2*MD*MS*Xi1x2*complexconjugate(Cd1x2)*cmath.sin(alpha)**2))/(96.*cmath.pi*abs(MS)**3)',
                                  (P.Zp,P.b):'((Cd3x2*gzp**2*MB*MS*Xi3x2*cmath.cos(alpha)**2 + (gzp**2*MB**2*Xi3x2**2*cmath.cos(alpha)**2)/3. + (gzp**2*MS**2*Xi3x2**2*cmath.cos(alpha)**2)/3. + (gzp**2*MB**4*Xi3x2**2*cmath.cos(alpha)**2)/(3.*MZp**2) - (2*gzp**2*MB**2*MS**2*Xi3x2**2*cmath.cos(alpha)**2)/(3.*MZp**2) + (gzp**2*MS**4*Xi3x2**2*cmath.cos(alpha)**2)/(3.*MZp**2) - (2*gzp**2*MZp**2*Xi3x2**2*cmath.cos(alpha)**2)/3. + (Cd3x2*gzp**2*MB**2*complexconjugate(Cd3x2)*cmath.cos(alpha)**2)/12. + (Cd3x2*gzp**2*MS**2*complexconjugate(Cd3x2)*cmath.cos(alpha)**2)/12. + (Cd3x2*gzp**2*MB**4*complexconjugate(Cd3x2)*cmath.cos(alpha)**2)/(12.*MZp**2) - (Cd3x2*gzp**2*MB**2*MS**2*complexconjugate(Cd3x2)*cmath.cos(alpha)**2)/(6.*MZp**2) + (Cd3x2*gzp**2*MS**4*complexconjugate(Cd3x2)*cmath.cos(alpha)**2)/(12.*MZp**2) - (Cd3x2*gzp**2*MZp**2*complexconjugate(Cd3x2)*cmath.cos(alpha)**2)/6. + gzp**2*MB*MS*Xi3x2*complexconjugate(Cd3x2)*cmath.cos(alpha)**2)*cmath.sqrt(MB**4 - 2*MB**2*MS**2 + MS**4 - 2*MB**2*MZp**2 - 2*MS**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MS)**3)',
                                  (P.Zp,P.d):'((Cd1x2*gzp**2*MD*MS*Xi1x2*cmath.cos(alpha)**2 + (gzp**2*MD**2*Xi1x2**2*cmath.cos(alpha)**2)/3. + (gzp**2*MS**2*Xi1x2**2*cmath.cos(alpha)**2)/3. + (gzp**2*MD**4*Xi1x2**2*cmath.cos(alpha)**2)/(3.*MZp**2) - (2*gzp**2*MD**2*MS**2*Xi1x2**2*cmath.cos(alpha)**2)/(3.*MZp**2) + (gzp**2*MS**4*Xi1x2**2*cmath.cos(alpha)**2)/(3.*MZp**2) - (2*gzp**2*MZp**2*Xi1x2**2*cmath.cos(alpha)**2)/3. + (Cd1x2*gzp**2*MD**2*complexconjugate(Cd1x2)*cmath.cos(alpha)**2)/12. + (Cd1x2*gzp**2*MS**2*complexconjugate(Cd1x2)*cmath.cos(alpha)**2)/12. + (Cd1x2*gzp**2*MD**4*complexconjugate(Cd1x2)*cmath.cos(alpha)**2)/(12.*MZp**2) - (Cd1x2*gzp**2*MD**2*MS**2*complexconjugate(Cd1x2)*cmath.cos(alpha)**2)/(6.*MZp**2) + (Cd1x2*gzp**2*MS**4*complexconjugate(Cd1x2)*cmath.cos(alpha)**2)/(12.*MZp**2) - (Cd1x2*gzp**2*MZp**2*complexconjugate(Cd1x2)*cmath.cos(alpha)**2)/6. + gzp**2*MD*MS*Xi1x2*complexconjugate(Cd1x2)*cmath.cos(alpha)**2)*cmath.sqrt(MD**4 - 2*MD**2*MS**2 + MS**4 - 2*MD**2*MZp**2 - 2*MS**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MS)**3)'})

Decay_t = Decay(name = 'Decay_t',
                particle = P.t,
                partial_widths = {(P.W__plus__,P.b):'(((3*CKM3x3*ee**2*MB**2*complexconjugate(CKM3x3))/(2.*sw**2) + (3*CKM3x3*ee**2*MT**2*complexconjugate(CKM3x3))/(2.*sw**2) + (3*CKM3x3*ee**2*MB**4*complexconjugate(CKM3x3))/(2.*MW**2*sw**2) - (3*CKM3x3*ee**2*MB**2*MT**2*complexconjugate(CKM3x3))/(MW**2*sw**2) + (3*CKM3x3*ee**2*MT**4*complexconjugate(CKM3x3))/(2.*MW**2*sw**2) - (3*CKM3x3*ee**2*MW**2*complexconjugate(CKM3x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MT**2 + MT**4 - 2*MB**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MT)**3)',
                                  (P.W__plus__,P.d):'(((3*CKM3x1*ee**2*MD**2*complexconjugate(CKM3x1))/(2.*sw**2) + (3*CKM3x1*ee**2*MT**2*complexconjugate(CKM3x1))/(2.*sw**2) + (3*CKM3x1*ee**2*MD**4*complexconjugate(CKM3x1))/(2.*MW**2*sw**2) - (3*CKM3x1*ee**2*MD**2*MT**2*complexconjugate(CKM3x1))/(MW**2*sw**2) + (3*CKM3x1*ee**2*MT**4*complexconjugate(CKM3x1))/(2.*MW**2*sw**2) - (3*CKM3x1*ee**2*MW**2*complexconjugate(CKM3x1))/sw**2)*cmath.sqrt(MD**4 - 2*MD**2*MT**2 + MT**4 - 2*MD**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MT)**3)',
                                  (P.W__plus__,P.s):'(((3*CKM3x2*ee**2*MS**2*complexconjugate(CKM3x2))/(2.*sw**2) + (3*CKM3x2*ee**2*MT**2*complexconjugate(CKM3x2))/(2.*sw**2) + (3*CKM3x2*ee**2*MS**4*complexconjugate(CKM3x2))/(2.*MW**2*sw**2) - (3*CKM3x2*ee**2*MS**2*MT**2*complexconjugate(CKM3x2))/(MW**2*sw**2) + (3*CKM3x2*ee**2*MT**4*complexconjugate(CKM3x2))/(2.*MW**2*sw**2) - (3*CKM3x2*ee**2*MW**2*complexconjugate(CKM3x2))/sw**2)*cmath.sqrt(MS**4 - 2*MS**2*MT**2 + MT**4 - 2*MS**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MT)**3)',
                                  (P.Z,P.c):'(cmath.sqrt(MC**4 - 2*MC**2*MT**2 + MT**4 - 2*MC**2*MZ**2 - 2*MT**2*MZ**2 + MZ**4)*(-2*Cu2x3*gzp**2*MC*MT*Xi2x3*cmath.sin(alpha)**2 + (4*gzp**2*MC**2*Xi2x3**2*cmath.sin(alpha)**2)/3. + (4*gzp**2*MT**2*Xi2x3**2*cmath.sin(alpha)**2)/3. + (4*gzp**2*MC**4*Xi2x3**2*cmath.sin(alpha)**2)/(3.*MZ**2) - (8*gzp**2*MC**2*MT**2*Xi2x3**2*cmath.sin(alpha)**2)/(3.*MZ**2) + (4*gzp**2*MT**4*Xi2x3**2*cmath.sin(alpha)**2)/(3.*MZ**2) - (8*gzp**2*MZ**2*Xi2x3**2*cmath.sin(alpha)**2)/3. + (Cu2x3*gzp**2*MC**2*complexconjugate(Cu2x3)*cmath.sin(alpha)**2)/12. + (Cu2x3*gzp**2*MT**2*complexconjugate(Cu2x3)*cmath.sin(alpha)**2)/12. + (Cu2x3*gzp**2*MC**4*complexconjugate(Cu2x3)*cmath.sin(alpha)**2)/(12.*MZ**2) - (Cu2x3*gzp**2*MC**2*MT**2*complexconjugate(Cu2x3)*cmath.sin(alpha)**2)/(6.*MZ**2) + (Cu2x3*gzp**2*MT**4*complexconjugate(Cu2x3)*cmath.sin(alpha)**2)/(12.*MZ**2) - (Cu2x3*gzp**2*MZ**2*complexconjugate(Cu2x3)*cmath.sin(alpha)**2)/6. - 2*gzp**2*MC*MT*Xi2x3*complexconjugate(Cu2x3)*cmath.sin(alpha)**2))/(96.*cmath.pi*abs(MT)**3)',
                                  (P.Z,P.u):'(cmath.sqrt(MT**4 - 2*MT**2*MU**2 + MU**4 - 2*MT**2*MZ**2 - 2*MU**2*MZ**2 + MZ**4)*(-2*Cu1x3*gzp**2*MT*MU*Xi1x3*cmath.sin(alpha)**2 + (4*gzp**2*MT**2*Xi1x3**2*cmath.sin(alpha)**2)/3. + (4*gzp**2*MU**2*Xi1x3**2*cmath.sin(alpha)**2)/3. + (4*gzp**2*MT**4*Xi1x3**2*cmath.sin(alpha)**2)/(3.*MZ**2) - (8*gzp**2*MT**2*MU**2*Xi1x3**2*cmath.sin(alpha)**2)/(3.*MZ**2) + (4*gzp**2*MU**4*Xi1x3**2*cmath.sin(alpha)**2)/(3.*MZ**2) - (8*gzp**2*MZ**2*Xi1x3**2*cmath.sin(alpha)**2)/3. + (Cu1x3*gzp**2*MT**2*complexconjugate(Cu1x3)*cmath.sin(alpha)**2)/12. + (Cu1x3*gzp**2*MU**2*complexconjugate(Cu1x3)*cmath.sin(alpha)**2)/12. + (Cu1x3*gzp**2*MT**4*complexconjugate(Cu1x3)*cmath.sin(alpha)**2)/(12.*MZ**2) - (Cu1x3*gzp**2*MT**2*MU**2*complexconjugate(Cu1x3)*cmath.sin(alpha)**2)/(6.*MZ**2) + (Cu1x3*gzp**2*MU**4*complexconjugate(Cu1x3)*cmath.sin(alpha)**2)/(12.*MZ**2) - (Cu1x3*gzp**2*MZ**2*complexconjugate(Cu1x3)*cmath.sin(alpha)**2)/6. - 2*gzp**2*MT*MU*Xi1x3*complexconjugate(Cu1x3)*cmath.sin(alpha)**2))/(96.*cmath.pi*abs(MT)**3)',
                                  (P.Zp,P.c):'((-2*Cu2x3*gzp**2*MC*MT*Xi2x3*cmath.cos(alpha)**2 + (4*gzp**2*MC**2*Xi2x3**2*cmath.cos(alpha)**2)/3. + (4*gzp**2*MT**2*Xi2x3**2*cmath.cos(alpha)**2)/3. + (4*gzp**2*MC**4*Xi2x3**2*cmath.cos(alpha)**2)/(3.*MZp**2) - (8*gzp**2*MC**2*MT**2*Xi2x3**2*cmath.cos(alpha)**2)/(3.*MZp**2) + (4*gzp**2*MT**4*Xi2x3**2*cmath.cos(alpha)**2)/(3.*MZp**2) - (8*gzp**2*MZp**2*Xi2x3**2*cmath.cos(alpha)**2)/3. + (Cu2x3*gzp**2*MC**2*complexconjugate(Cu2x3)*cmath.cos(alpha)**2)/12. + (Cu2x3*gzp**2*MT**2*complexconjugate(Cu2x3)*cmath.cos(alpha)**2)/12. + (Cu2x3*gzp**2*MC**4*complexconjugate(Cu2x3)*cmath.cos(alpha)**2)/(12.*MZp**2) - (Cu2x3*gzp**2*MC**2*MT**2*complexconjugate(Cu2x3)*cmath.cos(alpha)**2)/(6.*MZp**2) + (Cu2x3*gzp**2*MT**4*complexconjugate(Cu2x3)*cmath.cos(alpha)**2)/(12.*MZp**2) - (Cu2x3*gzp**2*MZp**2*complexconjugate(Cu2x3)*cmath.cos(alpha)**2)/6. - 2*gzp**2*MC*MT*Xi2x3*complexconjugate(Cu2x3)*cmath.cos(alpha)**2)*cmath.sqrt(MC**4 - 2*MC**2*MT**2 + MT**4 - 2*MC**2*MZp**2 - 2*MT**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MT)**3)',
                                  (P.Zp,P.u):'((-2*Cu1x3*gzp**2*MT*MU*Xi1x3*cmath.cos(alpha)**2 + (4*gzp**2*MT**2*Xi1x3**2*cmath.cos(alpha)**2)/3. + (4*gzp**2*MU**2*Xi1x3**2*cmath.cos(alpha)**2)/3. + (4*gzp**2*MT**4*Xi1x3**2*cmath.cos(alpha)**2)/(3.*MZp**2) - (8*gzp**2*MT**2*MU**2*Xi1x3**2*cmath.cos(alpha)**2)/(3.*MZp**2) + (4*gzp**2*MU**4*Xi1x3**2*cmath.cos(alpha)**2)/(3.*MZp**2) - (8*gzp**2*MZp**2*Xi1x3**2*cmath.cos(alpha)**2)/3. + (Cu1x3*gzp**2*MT**2*complexconjugate(Cu1x3)*cmath.cos(alpha)**2)/12. + (Cu1x3*gzp**2*MU**2*complexconjugate(Cu1x3)*cmath.cos(alpha)**2)/12. + (Cu1x3*gzp**2*MT**4*complexconjugate(Cu1x3)*cmath.cos(alpha)**2)/(12.*MZp**2) - (Cu1x3*gzp**2*MT**2*MU**2*complexconjugate(Cu1x3)*cmath.cos(alpha)**2)/(6.*MZp**2) + (Cu1x3*gzp**2*MU**4*complexconjugate(Cu1x3)*cmath.cos(alpha)**2)/(12.*MZp**2) - (Cu1x3*gzp**2*MZp**2*complexconjugate(Cu1x3)*cmath.cos(alpha)**2)/6. - 2*gzp**2*MT*MU*Xi1x3*complexconjugate(Cu1x3)*cmath.cos(alpha)**2)*cmath.sqrt(MT**4 - 2*MT**2*MU**2 + MU**4 - 2*MT**2*MZp**2 - 2*MU**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MT)**3)'})

Decay_ta__minus__ = Decay(name = 'Decay_ta__minus__',
                          particle = P.ta__minus__,
                          partial_widths = {(P.W__minus__,P.vt):'((MTA**2 - MW**2)*((ee**2*MTA**2)/(2.*sw**2) + (ee**2*MTA**4)/(2.*MW**2*sw**2) - (ee**2*MW**2)/sw**2))/(32.*cmath.pi*abs(MTA)**3)',
                                            (P.Z,P.e__minus__):'(cmath.sqrt(Me**4 - 2*Me**2*MTA**2 + MTA**4 - 2*Me**2*MZ**2 - 2*MTA**2*MZ**2 + MZ**4)*((Cl1x3**2*gzp**2*Me**2*cmath.sin(alpha)**2)/4. + (Cl1x3**2*gzp**2*MTA**2*cmath.sin(alpha)**2)/4. + (Cl1x3**2*gzp**2*Me**4*cmath.sin(alpha)**2)/(4.*MZ**2) - (Cl1x3**2*gzp**2*Me**2*MTA**2*cmath.sin(alpha)**2)/(2.*MZ**2) + (Cl1x3**2*gzp**2*MTA**4*cmath.sin(alpha)**2)/(4.*MZ**2) - (Cl1x3**2*gzp**2*MZ**2*cmath.sin(alpha)**2)/2. - 6*Cl1x3*gzp**2*Me*MTA*Xi1x3*cmath.sin(alpha)**2 + gzp**2*Me**2*Xi1x3**2*cmath.sin(alpha)**2 + gzp**2*MTA**2*Xi1x3**2*cmath.sin(alpha)**2 + (gzp**2*Me**4*Xi1x3**2*cmath.sin(alpha)**2)/MZ**2 - (2*gzp**2*Me**2*MTA**2*Xi1x3**2*cmath.sin(alpha)**2)/MZ**2 + (gzp**2*MTA**4*Xi1x3**2*cmath.sin(alpha)**2)/MZ**2 - 2*gzp**2*MZ**2*Xi1x3**2*cmath.sin(alpha)**2))/(32.*cmath.pi*abs(MTA)**3)',
                                            (P.Z,P.mu__minus__):'(cmath.sqrt(MMU**4 - 2*MMU**2*MTA**2 + MTA**4 - 2*MMU**2*MZ**2 - 2*MTA**2*MZ**2 + MZ**4)*((Cl2x3**2*gzp**2*MMU**2*cmath.sin(alpha)**2)/4. + (Cl2x3**2*gzp**2*MTA**2*cmath.sin(alpha)**2)/4. + (Cl2x3**2*gzp**2*MMU**4*cmath.sin(alpha)**2)/(4.*MZ**2) - (Cl2x3**2*gzp**2*MMU**2*MTA**2*cmath.sin(alpha)**2)/(2.*MZ**2) + (Cl2x3**2*gzp**2*MTA**4*cmath.sin(alpha)**2)/(4.*MZ**2) - (Cl2x3**2*gzp**2*MZ**2*cmath.sin(alpha)**2)/2. - 6*Cl2x3*gzp**2*MMU*MTA*Xi2x3*cmath.sin(alpha)**2 + gzp**2*MMU**2*Xi2x3**2*cmath.sin(alpha)**2 + gzp**2*MTA**2*Xi2x3**2*cmath.sin(alpha)**2 + (gzp**2*MMU**4*Xi2x3**2*cmath.sin(alpha)**2)/MZ**2 - (2*gzp**2*MMU**2*MTA**2*Xi2x3**2*cmath.sin(alpha)**2)/MZ**2 + (gzp**2*MTA**4*Xi2x3**2*cmath.sin(alpha)**2)/MZ**2 - 2*gzp**2*MZ**2*Xi2x3**2*cmath.sin(alpha)**2))/(32.*cmath.pi*abs(MTA)**3)',
                                            (P.Zp,P.e__minus__):'(((Cl1x3**2*gzp**2*Me**2*cmath.cos(alpha)**2)/4. + (Cl1x3**2*gzp**2*MTA**2*cmath.cos(alpha)**2)/4. + (Cl1x3**2*gzp**2*Me**4*cmath.cos(alpha)**2)/(4.*MZp**2) - (Cl1x3**2*gzp**2*Me**2*MTA**2*cmath.cos(alpha)**2)/(2.*MZp**2) + (Cl1x3**2*gzp**2*MTA**4*cmath.cos(alpha)**2)/(4.*MZp**2) - (Cl1x3**2*gzp**2*MZp**2*cmath.cos(alpha)**2)/2. - 6*Cl1x3*gzp**2*Me*MTA*Xi1x3*cmath.cos(alpha)**2 + gzp**2*Me**2*Xi1x3**2*cmath.cos(alpha)**2 + gzp**2*MTA**2*Xi1x3**2*cmath.cos(alpha)**2 + (gzp**2*Me**4*Xi1x3**2*cmath.cos(alpha)**2)/MZp**2 - (2*gzp**2*Me**2*MTA**2*Xi1x3**2*cmath.cos(alpha)**2)/MZp**2 + (gzp**2*MTA**4*Xi1x3**2*cmath.cos(alpha)**2)/MZp**2 - 2*gzp**2*MZp**2*Xi1x3**2*cmath.cos(alpha)**2)*cmath.sqrt(Me**4 - 2*Me**2*MTA**2 + MTA**4 - 2*Me**2*MZp**2 - 2*MTA**2*MZp**2 + MZp**4))/(32.*cmath.pi*abs(MTA)**3)',
                                            (P.Zp,P.mu__minus__):'(((Cl2x3**2*gzp**2*MMU**2*cmath.cos(alpha)**2)/4. + (Cl2x3**2*gzp**2*MTA**2*cmath.cos(alpha)**2)/4. + (Cl2x3**2*gzp**2*MMU**4*cmath.cos(alpha)**2)/(4.*MZp**2) - (Cl2x3**2*gzp**2*MMU**2*MTA**2*cmath.cos(alpha)**2)/(2.*MZp**2) + (Cl2x3**2*gzp**2*MTA**4*cmath.cos(alpha)**2)/(4.*MZp**2) - (Cl2x3**2*gzp**2*MZp**2*cmath.cos(alpha)**2)/2. - 6*Cl2x3*gzp**2*MMU*MTA*Xi2x3*cmath.cos(alpha)**2 + gzp**2*MMU**2*Xi2x3**2*cmath.cos(alpha)**2 + gzp**2*MTA**2*Xi2x3**2*cmath.cos(alpha)**2 + (gzp**2*MMU**4*Xi2x3**2*cmath.cos(alpha)**2)/MZp**2 - (2*gzp**2*MMU**2*MTA**2*Xi2x3**2*cmath.cos(alpha)**2)/MZp**2 + (gzp**2*MTA**4*Xi2x3**2*cmath.cos(alpha)**2)/MZp**2 - 2*gzp**2*MZp**2*Xi2x3**2*cmath.cos(alpha)**2)*cmath.sqrt(MMU**4 - 2*MMU**2*MTA**2 + MTA**4 - 2*MMU**2*MZp**2 - 2*MTA**2*MZp**2 + MZp**4))/(32.*cmath.pi*abs(MTA)**3)'})

Decay_u = Decay(name = 'Decay_u',
                particle = P.u,
                partial_widths = {(P.W__plus__,P.b):'(((3*CKM1x3*ee**2*MB**2*complexconjugate(CKM1x3))/(2.*sw**2) + (3*CKM1x3*ee**2*MU**2*complexconjugate(CKM1x3))/(2.*sw**2) + (3*CKM1x3*ee**2*MB**4*complexconjugate(CKM1x3))/(2.*MW**2*sw**2) - (3*CKM1x3*ee**2*MB**2*MU**2*complexconjugate(CKM1x3))/(MW**2*sw**2) + (3*CKM1x3*ee**2*MU**4*complexconjugate(CKM1x3))/(2.*MW**2*sw**2) - (3*CKM1x3*ee**2*MW**2*complexconjugate(CKM1x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MU**2 + MU**4 - 2*MB**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MU)**3)',
                                  (P.W__plus__,P.d):'(((3*CKM1x1*ee**2*MD**2*complexconjugate(CKM1x1))/(2.*sw**2) + (3*CKM1x1*ee**2*MU**2*complexconjugate(CKM1x1))/(2.*sw**2) + (3*CKM1x1*ee**2*MD**4*complexconjugate(CKM1x1))/(2.*MW**2*sw**2) - (3*CKM1x1*ee**2*MD**2*MU**2*complexconjugate(CKM1x1))/(MW**2*sw**2) + (3*CKM1x1*ee**2*MU**4*complexconjugate(CKM1x1))/(2.*MW**2*sw**2) - (3*CKM1x1*ee**2*MW**2*complexconjugate(CKM1x1))/sw**2)*cmath.sqrt(MD**4 - 2*MD**2*MU**2 + MU**4 - 2*MD**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MU)**3)',
                                  (P.W__plus__,P.s):'(((3*CKM1x2*ee**2*MS**2*complexconjugate(CKM1x2))/(2.*sw**2) + (3*CKM1x2*ee**2*MU**2*complexconjugate(CKM1x2))/(2.*sw**2) + (3*CKM1x2*ee**2*MS**4*complexconjugate(CKM1x2))/(2.*MW**2*sw**2) - (3*CKM1x2*ee**2*MS**2*MU**2*complexconjugate(CKM1x2))/(MW**2*sw**2) + (3*CKM1x2*ee**2*MU**4*complexconjugate(CKM1x2))/(2.*MW**2*sw**2) - (3*CKM1x2*ee**2*MW**2*complexconjugate(CKM1x2))/sw**2)*cmath.sqrt(MS**4 - 2*MS**2*MU**2 + MU**4 - 2*MS**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MU)**3)',
                                  (P.Z,P.c):'(cmath.sqrt(MC**4 - 2*MC**2*MU**2 + MU**4 - 2*MC**2*MZ**2 - 2*MU**2*MZ**2 + MZ**4)*(-2*Cu2x1*gzp**2*MC*MU*Xi2x1*cmath.sin(alpha)**2 + (4*gzp**2*MC**2*Xi2x1**2*cmath.sin(alpha)**2)/3. + (4*gzp**2*MU**2*Xi2x1**2*cmath.sin(alpha)**2)/3. + (4*gzp**2*MC**4*Xi2x1**2*cmath.sin(alpha)**2)/(3.*MZ**2) - (8*gzp**2*MC**2*MU**2*Xi2x1**2*cmath.sin(alpha)**2)/(3.*MZ**2) + (4*gzp**2*MU**4*Xi2x1**2*cmath.sin(alpha)**2)/(3.*MZ**2) - (8*gzp**2*MZ**2*Xi2x1**2*cmath.sin(alpha)**2)/3. + (Cu2x1*gzp**2*MC**2*complexconjugate(Cu2x1)*cmath.sin(alpha)**2)/12. + (Cu2x1*gzp**2*MU**2*complexconjugate(Cu2x1)*cmath.sin(alpha)**2)/12. + (Cu2x1*gzp**2*MC**4*complexconjugate(Cu2x1)*cmath.sin(alpha)**2)/(12.*MZ**2) - (Cu2x1*gzp**2*MC**2*MU**2*complexconjugate(Cu2x1)*cmath.sin(alpha)**2)/(6.*MZ**2) + (Cu2x1*gzp**2*MU**4*complexconjugate(Cu2x1)*cmath.sin(alpha)**2)/(12.*MZ**2) - (Cu2x1*gzp**2*MZ**2*complexconjugate(Cu2x1)*cmath.sin(alpha)**2)/6. - 2*gzp**2*MC*MU*Xi2x1*complexconjugate(Cu2x1)*cmath.sin(alpha)**2))/(96.*cmath.pi*abs(MU)**3)',
                                  (P.Z,P.t):'(cmath.sqrt(MT**4 - 2*MT**2*MU**2 + MU**4 - 2*MT**2*MZ**2 - 2*MU**2*MZ**2 + MZ**4)*(-2*Cu3x1*gzp**2*MT*MU*Xi3x1*cmath.sin(alpha)**2 + (4*gzp**2*MT**2*Xi3x1**2*cmath.sin(alpha)**2)/3. + (4*gzp**2*MU**2*Xi3x1**2*cmath.sin(alpha)**2)/3. + (4*gzp**2*MT**4*Xi3x1**2*cmath.sin(alpha)**2)/(3.*MZ**2) - (8*gzp**2*MT**2*MU**2*Xi3x1**2*cmath.sin(alpha)**2)/(3.*MZ**2) + (4*gzp**2*MU**4*Xi3x1**2*cmath.sin(alpha)**2)/(3.*MZ**2) - (8*gzp**2*MZ**2*Xi3x1**2*cmath.sin(alpha)**2)/3. + (Cu3x1*gzp**2*MT**2*complexconjugate(Cu3x1)*cmath.sin(alpha)**2)/12. + (Cu3x1*gzp**2*MU**2*complexconjugate(Cu3x1)*cmath.sin(alpha)**2)/12. + (Cu3x1*gzp**2*MT**4*complexconjugate(Cu3x1)*cmath.sin(alpha)**2)/(12.*MZ**2) - (Cu3x1*gzp**2*MT**2*MU**2*complexconjugate(Cu3x1)*cmath.sin(alpha)**2)/(6.*MZ**2) + (Cu3x1*gzp**2*MU**4*complexconjugate(Cu3x1)*cmath.sin(alpha)**2)/(12.*MZ**2) - (Cu3x1*gzp**2*MZ**2*complexconjugate(Cu3x1)*cmath.sin(alpha)**2)/6. - 2*gzp**2*MT*MU*Xi3x1*complexconjugate(Cu3x1)*cmath.sin(alpha)**2))/(96.*cmath.pi*abs(MU)**3)',
                                  (P.Zp,P.c):'((-2*Cu2x1*gzp**2*MC*MU*Xi2x1*cmath.cos(alpha)**2 + (4*gzp**2*MC**2*Xi2x1**2*cmath.cos(alpha)**2)/3. + (4*gzp**2*MU**2*Xi2x1**2*cmath.cos(alpha)**2)/3. + (4*gzp**2*MC**4*Xi2x1**2*cmath.cos(alpha)**2)/(3.*MZp**2) - (8*gzp**2*MC**2*MU**2*Xi2x1**2*cmath.cos(alpha)**2)/(3.*MZp**2) + (4*gzp**2*MU**4*Xi2x1**2*cmath.cos(alpha)**2)/(3.*MZp**2) - (8*gzp**2*MZp**2*Xi2x1**2*cmath.cos(alpha)**2)/3. + (Cu2x1*gzp**2*MC**2*complexconjugate(Cu2x1)*cmath.cos(alpha)**2)/12. + (Cu2x1*gzp**2*MU**2*complexconjugate(Cu2x1)*cmath.cos(alpha)**2)/12. + (Cu2x1*gzp**2*MC**4*complexconjugate(Cu2x1)*cmath.cos(alpha)**2)/(12.*MZp**2) - (Cu2x1*gzp**2*MC**2*MU**2*complexconjugate(Cu2x1)*cmath.cos(alpha)**2)/(6.*MZp**2) + (Cu2x1*gzp**2*MU**4*complexconjugate(Cu2x1)*cmath.cos(alpha)**2)/(12.*MZp**2) - (Cu2x1*gzp**2*MZp**2*complexconjugate(Cu2x1)*cmath.cos(alpha)**2)/6. - 2*gzp**2*MC*MU*Xi2x1*complexconjugate(Cu2x1)*cmath.cos(alpha)**2)*cmath.sqrt(MC**4 - 2*MC**2*MU**2 + MU**4 - 2*MC**2*MZp**2 - 2*MU**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MU)**3)',
                                  (P.Zp,P.t):'((-2*Cu3x1*gzp**2*MT*MU*Xi3x1*cmath.cos(alpha)**2 + (4*gzp**2*MT**2*Xi3x1**2*cmath.cos(alpha)**2)/3. + (4*gzp**2*MU**2*Xi3x1**2*cmath.cos(alpha)**2)/3. + (4*gzp**2*MT**4*Xi3x1**2*cmath.cos(alpha)**2)/(3.*MZp**2) - (8*gzp**2*MT**2*MU**2*Xi3x1**2*cmath.cos(alpha)**2)/(3.*MZp**2) + (4*gzp**2*MU**4*Xi3x1**2*cmath.cos(alpha)**2)/(3.*MZp**2) - (8*gzp**2*MZp**2*Xi3x1**2*cmath.cos(alpha)**2)/3. + (Cu3x1*gzp**2*MT**2*complexconjugate(Cu3x1)*cmath.cos(alpha)**2)/12. + (Cu3x1*gzp**2*MU**2*complexconjugate(Cu3x1)*cmath.cos(alpha)**2)/12. + (Cu3x1*gzp**2*MT**4*complexconjugate(Cu3x1)*cmath.cos(alpha)**2)/(12.*MZp**2) - (Cu3x1*gzp**2*MT**2*MU**2*complexconjugate(Cu3x1)*cmath.cos(alpha)**2)/(6.*MZp**2) + (Cu3x1*gzp**2*MU**4*complexconjugate(Cu3x1)*cmath.cos(alpha)**2)/(12.*MZp**2) - (Cu3x1*gzp**2*MZp**2*complexconjugate(Cu3x1)*cmath.cos(alpha)**2)/6. - 2*gzp**2*MT*MU*Xi3x1*complexconjugate(Cu3x1)*cmath.cos(alpha)**2)*cmath.sqrt(MT**4 - 2*MT**2*MU**2 + MU**4 - 2*MT**2*MZp**2 - 2*MU**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MU)**3)'})

Decay_W__plus__ = Decay(name = 'Decay_W__plus__',
                        particle = P.W__plus__,
                        partial_widths = {(P.c,P.b__tilde__):'(((-3*CKM2x3*ee**2*MB**2*complexconjugate(CKM2x3))/(2.*sw**2) - (3*CKM2x3*ee**2*MC**2*complexconjugate(CKM2x3))/(2.*sw**2) - (3*CKM2x3*ee**2*MB**4*complexconjugate(CKM2x3))/(2.*MW**2*sw**2) + (3*CKM2x3*ee**2*MB**2*MC**2*complexconjugate(CKM2x3))/(MW**2*sw**2) - (3*CKM2x3*ee**2*MC**4*complexconjugate(CKM2x3))/(2.*MW**2*sw**2) + (3*CKM2x3*ee**2*MW**2*complexconjugate(CKM2x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MC**2 + MC**4 - 2*MB**2*MW**2 - 2*MC**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.c,P.d__tilde__):'(((-3*CKM2x1*ee**2*MC**2*complexconjugate(CKM2x1))/(2.*sw**2) - (3*CKM2x1*ee**2*MD**2*complexconjugate(CKM2x1))/(2.*sw**2) - (3*CKM2x1*ee**2*MC**4*complexconjugate(CKM2x1))/(2.*MW**2*sw**2) + (3*CKM2x1*ee**2*MC**2*MD**2*complexconjugate(CKM2x1))/(MW**2*sw**2) - (3*CKM2x1*ee**2*MD**4*complexconjugate(CKM2x1))/(2.*MW**2*sw**2) + (3*CKM2x1*ee**2*MW**2*complexconjugate(CKM2x1))/sw**2)*cmath.sqrt(MC**4 - 2*MC**2*MD**2 + MD**4 - 2*MC**2*MW**2 - 2*MD**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.c,P.s__tilde__):'(((-3*CKM2x2*ee**2*MC**2*complexconjugate(CKM2x2))/(2.*sw**2) - (3*CKM2x2*ee**2*MS**2*complexconjugate(CKM2x2))/(2.*sw**2) - (3*CKM2x2*ee**2*MC**4*complexconjugate(CKM2x2))/(2.*MW**2*sw**2) + (3*CKM2x2*ee**2*MC**2*MS**2*complexconjugate(CKM2x2))/(MW**2*sw**2) - (3*CKM2x2*ee**2*MS**4*complexconjugate(CKM2x2))/(2.*MW**2*sw**2) + (3*CKM2x2*ee**2*MW**2*complexconjugate(CKM2x2))/sw**2)*cmath.sqrt(MC**4 - 2*MC**2*MS**2 + MS**4 - 2*MC**2*MW**2 - 2*MS**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.t,P.b__tilde__):'(((-3*CKM3x3*ee**2*MB**2*complexconjugate(CKM3x3))/(2.*sw**2) - (3*CKM3x3*ee**2*MT**2*complexconjugate(CKM3x3))/(2.*sw**2) - (3*CKM3x3*ee**2*MB**4*complexconjugate(CKM3x3))/(2.*MW**2*sw**2) + (3*CKM3x3*ee**2*MB**2*MT**2*complexconjugate(CKM3x3))/(MW**2*sw**2) - (3*CKM3x3*ee**2*MT**4*complexconjugate(CKM3x3))/(2.*MW**2*sw**2) + (3*CKM3x3*ee**2*MW**2*complexconjugate(CKM3x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MT**2 + MT**4 - 2*MB**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.t,P.d__tilde__):'(((-3*CKM3x1*ee**2*MD**2*complexconjugate(CKM3x1))/(2.*sw**2) - (3*CKM3x1*ee**2*MT**2*complexconjugate(CKM3x1))/(2.*sw**2) - (3*CKM3x1*ee**2*MD**4*complexconjugate(CKM3x1))/(2.*MW**2*sw**2) + (3*CKM3x1*ee**2*MD**2*MT**2*complexconjugate(CKM3x1))/(MW**2*sw**2) - (3*CKM3x1*ee**2*MT**4*complexconjugate(CKM3x1))/(2.*MW**2*sw**2) + (3*CKM3x1*ee**2*MW**2*complexconjugate(CKM3x1))/sw**2)*cmath.sqrt(MD**4 - 2*MD**2*MT**2 + MT**4 - 2*MD**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.t,P.s__tilde__):'(((-3*CKM3x2*ee**2*MS**2*complexconjugate(CKM3x2))/(2.*sw**2) - (3*CKM3x2*ee**2*MT**2*complexconjugate(CKM3x2))/(2.*sw**2) - (3*CKM3x2*ee**2*MS**4*complexconjugate(CKM3x2))/(2.*MW**2*sw**2) + (3*CKM3x2*ee**2*MS**2*MT**2*complexconjugate(CKM3x2))/(MW**2*sw**2) - (3*CKM3x2*ee**2*MT**4*complexconjugate(CKM3x2))/(2.*MW**2*sw**2) + (3*CKM3x2*ee**2*MW**2*complexconjugate(CKM3x2))/sw**2)*cmath.sqrt(MS**4 - 2*MS**2*MT**2 + MT**4 - 2*MS**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.u,P.b__tilde__):'(((-3*CKM1x3*ee**2*MB**2*complexconjugate(CKM1x3))/(2.*sw**2) - (3*CKM1x3*ee**2*MU**2*complexconjugate(CKM1x3))/(2.*sw**2) - (3*CKM1x3*ee**2*MB**4*complexconjugate(CKM1x3))/(2.*MW**2*sw**2) + (3*CKM1x3*ee**2*MB**2*MU**2*complexconjugate(CKM1x3))/(MW**2*sw**2) - (3*CKM1x3*ee**2*MU**4*complexconjugate(CKM1x3))/(2.*MW**2*sw**2) + (3*CKM1x3*ee**2*MW**2*complexconjugate(CKM1x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MU**2 + MU**4 - 2*MB**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.u,P.d__tilde__):'(((-3*CKM1x1*ee**2*MD**2*complexconjugate(CKM1x1))/(2.*sw**2) - (3*CKM1x1*ee**2*MU**2*complexconjugate(CKM1x1))/(2.*sw**2) - (3*CKM1x1*ee**2*MD**4*complexconjugate(CKM1x1))/(2.*MW**2*sw**2) + (3*CKM1x1*ee**2*MD**2*MU**2*complexconjugate(CKM1x1))/(MW**2*sw**2) - (3*CKM1x1*ee**2*MU**4*complexconjugate(CKM1x1))/(2.*MW**2*sw**2) + (3*CKM1x1*ee**2*MW**2*complexconjugate(CKM1x1))/sw**2)*cmath.sqrt(MD**4 - 2*MD**2*MU**2 + MU**4 - 2*MD**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.u,P.s__tilde__):'(((-3*CKM1x2*ee**2*MS**2*complexconjugate(CKM1x2))/(2.*sw**2) - (3*CKM1x2*ee**2*MU**2*complexconjugate(CKM1x2))/(2.*sw**2) - (3*CKM1x2*ee**2*MS**4*complexconjugate(CKM1x2))/(2.*MW**2*sw**2) + (3*CKM1x2*ee**2*MS**2*MU**2*complexconjugate(CKM1x2))/(MW**2*sw**2) - (3*CKM1x2*ee**2*MU**4*complexconjugate(CKM1x2))/(2.*MW**2*sw**2) + (3*CKM1x2*ee**2*MW**2*complexconjugate(CKM1x2))/sw**2)*cmath.sqrt(MS**4 - 2*MS**2*MU**2 + MU**4 - 2*MS**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.ve,P.e__plus__):'((-Me**2 + MW**2)*(-(ee**2*Me**2)/(2.*sw**2) - (ee**2*Me**4)/(2.*MW**2*sw**2) + (ee**2*MW**2)/sw**2))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.vm,P.mu__plus__):'((-MMU**2 + MW**2)*(-(ee**2*MMU**2)/(2.*sw**2) - (ee**2*MMU**4)/(2.*MW**2*sw**2) + (ee**2*MW**2)/sw**2))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.vt,P.ta__plus__):'((-MTA**2 + MW**2)*(-(ee**2*MTA**2)/(2.*sw**2) - (ee**2*MTA**4)/(2.*MW**2*sw**2) + (ee**2*MW**2)/sw**2))/(48.*cmath.pi*abs(MW)**3)'})

Decay_Z = Decay(name = 'Decay_Z',
                particle = P.Z,
                partial_widths = {(P.b,P.b__tilde__):'(cmath.sqrt(-4*MB**2*MZ**2 + MZ**4)*(-7*ee**2*MB**2 + ee**2*MZ**2 - (3*cw**2*ee**2*MB**2)/(2.*sw**2) + (3*cw**2*ee**2*MZ**2)/(2.*sw**2) - (17*ee**2*MB**2*sw**2)/(6.*cw**2) + (5*ee**2*MZ**2*sw**2)/(6.*cw**2) + (Cd3x3*cw*ee*gzp*MB**2*cmath.sin(alpha))/(2.*sw) - (Cd3x3*cw*ee*gzp*MZ**2*cmath.sin(alpha))/(2.*sw) + (7*Cd3x3*ee*gzp*MB**2*sw*cmath.sin(alpha))/(6.*cw) - (Cd3x3*ee*gzp*MZ**2*sw*cmath.sin(alpha))/(6.*cw) + (6*cw*ee*gzp*MB**2*Xi3x3*cmath.sin(alpha))/sw + (10*ee*gzp*MB**2*sw*Xi3x3*cmath.sin(alpha))/(3.*cw) - (4*ee*gzp*MZ**2*sw*Xi3x3*cmath.sin(alpha))/(3.*cw) + (cw*ee*gzp*MB**2*complexconjugate(Cd3x3)*cmath.sin(alpha))/(2.*sw) - (cw*ee*gzp*MZ**2*complexconjugate(Cd3x3)*cmath.sin(alpha))/(2.*sw) + (7*ee*gzp*MB**2*sw*complexconjugate(Cd3x3)*cmath.sin(alpha))/(6.*cw) - (ee*gzp*MZ**2*sw*complexconjugate(Cd3x3)*cmath.sin(alpha))/(6.*cw) - Cd3x3*gzp**2*MB**2*Xi3x3*cmath.sin(alpha)**2 - (2*gzp**2*MB**2*Xi3x3**2*cmath.sin(alpha)**2)/3. + (2*gzp**2*MZ**2*Xi3x3**2*cmath.sin(alpha)**2)/3. - (Cd3x3*gzp**2*MB**2*complexconjugate(Cd3x3)*cmath.sin(alpha)**2)/6. + (Cd3x3*gzp**2*MZ**2*complexconjugate(Cd3x3)*cmath.sin(alpha)**2)/6. - gzp**2*MB**2*Xi3x3*complexconjugate(Cd3x3)*cmath.sin(alpha)**2))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.b,P.d__tilde__):'(cmath.sqrt(MB**4 - 2*MB**2*MD**2 + MD**4 - 2*MB**2*MZ**2 - 2*MD**2*MZ**2 + MZ**4)*(-(Cd3x1*gzp**2*MB*MD*Xi3x1*cmath.sin(alpha)**2) - (gzp**2*MB**2*Xi3x1**2*cmath.sin(alpha)**2)/3. - (gzp**2*MD**2*Xi3x1**2*cmath.sin(alpha)**2)/3. - (gzp**2*MB**4*Xi3x1**2*cmath.sin(alpha)**2)/(3.*MZ**2) + (2*gzp**2*MB**2*MD**2*Xi3x1**2*cmath.sin(alpha)**2)/(3.*MZ**2) - (gzp**2*MD**4*Xi3x1**2*cmath.sin(alpha)**2)/(3.*MZ**2) + (2*gzp**2*MZ**2*Xi3x1**2*cmath.sin(alpha)**2)/3. - (Cd3x1*gzp**2*MB**2*complexconjugate(Cd3x1)*cmath.sin(alpha)**2)/12. - (Cd3x1*gzp**2*MD**2*complexconjugate(Cd3x1)*cmath.sin(alpha)**2)/12. - (Cd3x1*gzp**2*MB**4*complexconjugate(Cd3x1)*cmath.sin(alpha)**2)/(12.*MZ**2) + (Cd3x1*gzp**2*MB**2*MD**2*complexconjugate(Cd3x1)*cmath.sin(alpha)**2)/(6.*MZ**2) - (Cd3x1*gzp**2*MD**4*complexconjugate(Cd3x1)*cmath.sin(alpha)**2)/(12.*MZ**2) + (Cd3x1*gzp**2*MZ**2*complexconjugate(Cd3x1)*cmath.sin(alpha)**2)/6. - gzp**2*MB*MD*Xi3x1*complexconjugate(Cd3x1)*cmath.sin(alpha)**2))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.b,P.s__tilde__):'(cmath.sqrt(MB**4 - 2*MB**2*MS**2 + MS**4 - 2*MB**2*MZ**2 - 2*MS**2*MZ**2 + MZ**4)*(-(Cd3x2*gzp**2*MB*MS*Xi3x2*cmath.sin(alpha)**2) - (gzp**2*MB**2*Xi3x2**2*cmath.sin(alpha)**2)/3. - (gzp**2*MS**2*Xi3x2**2*cmath.sin(alpha)**2)/3. - (gzp**2*MB**4*Xi3x2**2*cmath.sin(alpha)**2)/(3.*MZ**2) + (2*gzp**2*MB**2*MS**2*Xi3x2**2*cmath.sin(alpha)**2)/(3.*MZ**2) - (gzp**2*MS**4*Xi3x2**2*cmath.sin(alpha)**2)/(3.*MZ**2) + (2*gzp**2*MZ**2*Xi3x2**2*cmath.sin(alpha)**2)/3. - (Cd3x2*gzp**2*MB**2*complexconjugate(Cd3x2)*cmath.sin(alpha)**2)/12. - (Cd3x2*gzp**2*MS**2*complexconjugate(Cd3x2)*cmath.sin(alpha)**2)/12. - (Cd3x2*gzp**2*MB**4*complexconjugate(Cd3x2)*cmath.sin(alpha)**2)/(12.*MZ**2) + (Cd3x2*gzp**2*MB**2*MS**2*complexconjugate(Cd3x2)*cmath.sin(alpha)**2)/(6.*MZ**2) - (Cd3x2*gzp**2*MS**4*complexconjugate(Cd3x2)*cmath.sin(alpha)**2)/(12.*MZ**2) + (Cd3x2*gzp**2*MZ**2*complexconjugate(Cd3x2)*cmath.sin(alpha)**2)/6. - gzp**2*MB*MS*Xi3x2*complexconjugate(Cd3x2)*cmath.sin(alpha)**2))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.c,P.c__tilde__):'(cmath.sqrt(-4*MC**2*MZ**2 + MZ**4)*(-11*ee**2*MC**2 - ee**2*MZ**2 - (3*cw**2*ee**2*MC**2)/(2.*sw**2) + (3*cw**2*ee**2*MZ**2)/(2.*sw**2) + (7*ee**2*MC**2*sw**2)/(6.*cw**2) + (17*ee**2*MZ**2*sw**2)/(6.*cw**2) - (Cu2x2*cw*ee*gzp*MC**2*cmath.sin(alpha))/(2.*sw) + (Cu2x2*cw*ee*gzp*MZ**2*cmath.sin(alpha))/(2.*sw) - (11*Cu2x2*ee*gzp*MC**2*sw*cmath.sin(alpha))/(6.*cw) - (Cu2x2*ee*gzp*MZ**2*sw*cmath.sin(alpha))/(6.*cw) + (12*cw*ee*gzp*MC**2*Xi2x2*cmath.sin(alpha))/sw + (4*ee*gzp*MC**2*sw*Xi2x2*cmath.sin(alpha))/(3.*cw) - (16*ee*gzp*MZ**2*sw*Xi2x2*cmath.sin(alpha))/(3.*cw) - (cw*ee*gzp*MC**2*complexconjugate(Cu2x2)*cmath.sin(alpha))/(2.*sw) + (cw*ee*gzp*MZ**2*complexconjugate(Cu2x2)*cmath.sin(alpha))/(2.*sw) - (11*ee*gzp*MC**2*sw*complexconjugate(Cu2x2)*cmath.sin(alpha))/(6.*cw) - (ee*gzp*MZ**2*sw*complexconjugate(Cu2x2)*cmath.sin(alpha))/(6.*cw) + 2*Cu2x2*gzp**2*MC**2*Xi2x2*cmath.sin(alpha)**2 - (8*gzp**2*MC**2*Xi2x2**2*cmath.sin(alpha)**2)/3. + (8*gzp**2*MZ**2*Xi2x2**2*cmath.sin(alpha)**2)/3. - (Cu2x2*gzp**2*MC**2*complexconjugate(Cu2x2)*cmath.sin(alpha)**2)/6. + (Cu2x2*gzp**2*MZ**2*complexconjugate(Cu2x2)*cmath.sin(alpha)**2)/6. + 2*gzp**2*MC**2*Xi2x2*complexconjugate(Cu2x2)*cmath.sin(alpha)**2))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.c,P.t__tilde__):'(cmath.sqrt(MC**4 - 2*MC**2*MT**2 + MT**4 - 2*MC**2*MZ**2 - 2*MT**2*MZ**2 + MZ**4)*(2*Cu2x3*gzp**2*MC*MT*Xi2x3*cmath.sin(alpha)**2 - (4*gzp**2*MC**2*Xi2x3**2*cmath.sin(alpha)**2)/3. - (4*gzp**2*MT**2*Xi2x3**2*cmath.sin(alpha)**2)/3. - (4*gzp**2*MC**4*Xi2x3**2*cmath.sin(alpha)**2)/(3.*MZ**2) + (8*gzp**2*MC**2*MT**2*Xi2x3**2*cmath.sin(alpha)**2)/(3.*MZ**2) - (4*gzp**2*MT**4*Xi2x3**2*cmath.sin(alpha)**2)/(3.*MZ**2) + (8*gzp**2*MZ**2*Xi2x3**2*cmath.sin(alpha)**2)/3. - (Cu2x3*gzp**2*MC**2*complexconjugate(Cu2x3)*cmath.sin(alpha)**2)/12. - (Cu2x3*gzp**2*MT**2*complexconjugate(Cu2x3)*cmath.sin(alpha)**2)/12. - (Cu2x3*gzp**2*MC**4*complexconjugate(Cu2x3)*cmath.sin(alpha)**2)/(12.*MZ**2) + (Cu2x3*gzp**2*MC**2*MT**2*complexconjugate(Cu2x3)*cmath.sin(alpha)**2)/(6.*MZ**2) - (Cu2x3*gzp**2*MT**4*complexconjugate(Cu2x3)*cmath.sin(alpha)**2)/(12.*MZ**2) + (Cu2x3*gzp**2*MZ**2*complexconjugate(Cu2x3)*cmath.sin(alpha)**2)/6. + 2*gzp**2*MC*MT*Xi2x3*complexconjugate(Cu2x3)*cmath.sin(alpha)**2))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.c,P.u__tilde__):'(cmath.sqrt(MC**4 - 2*MC**2*MU**2 + MU**4 - 2*MC**2*MZ**2 - 2*MU**2*MZ**2 + MZ**4)*(2*Cu2x1*gzp**2*MC*MU*Xi2x1*cmath.sin(alpha)**2 - (4*gzp**2*MC**2*Xi2x1**2*cmath.sin(alpha)**2)/3. - (4*gzp**2*MU**2*Xi2x1**2*cmath.sin(alpha)**2)/3. - (4*gzp**2*MC**4*Xi2x1**2*cmath.sin(alpha)**2)/(3.*MZ**2) + (8*gzp**2*MC**2*MU**2*Xi2x1**2*cmath.sin(alpha)**2)/(3.*MZ**2) - (4*gzp**2*MU**4*Xi2x1**2*cmath.sin(alpha)**2)/(3.*MZ**2) + (8*gzp**2*MZ**2*Xi2x1**2*cmath.sin(alpha)**2)/3. - (Cu2x1*gzp**2*MC**2*complexconjugate(Cu2x1)*cmath.sin(alpha)**2)/12. - (Cu2x1*gzp**2*MU**2*complexconjugate(Cu2x1)*cmath.sin(alpha)**2)/12. - (Cu2x1*gzp**2*MC**4*complexconjugate(Cu2x1)*cmath.sin(alpha)**2)/(12.*MZ**2) + (Cu2x1*gzp**2*MC**2*MU**2*complexconjugate(Cu2x1)*cmath.sin(alpha)**2)/(6.*MZ**2) - (Cu2x1*gzp**2*MU**4*complexconjugate(Cu2x1)*cmath.sin(alpha)**2)/(12.*MZ**2) + (Cu2x1*gzp**2*MZ**2*complexconjugate(Cu2x1)*cmath.sin(alpha)**2)/6. + 2*gzp**2*MC*MU*Xi2x1*complexconjugate(Cu2x1)*cmath.sin(alpha)**2))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.d,P.b__tilde__):'(cmath.sqrt(MB**4 - 2*MB**2*MD**2 + MD**4 - 2*MB**2*MZ**2 - 2*MD**2*MZ**2 + MZ**4)*(-(Cd1x3*gzp**2*MB*MD*Xi1x3*cmath.sin(alpha)**2) - (gzp**2*MB**2*Xi1x3**2*cmath.sin(alpha)**2)/3. - (gzp**2*MD**2*Xi1x3**2*cmath.sin(alpha)**2)/3. - (gzp**2*MB**4*Xi1x3**2*cmath.sin(alpha)**2)/(3.*MZ**2) + (2*gzp**2*MB**2*MD**2*Xi1x3**2*cmath.sin(alpha)**2)/(3.*MZ**2) - (gzp**2*MD**4*Xi1x3**2*cmath.sin(alpha)**2)/(3.*MZ**2) + (2*gzp**2*MZ**2*Xi1x3**2*cmath.sin(alpha)**2)/3. - (Cd1x3*gzp**2*MB**2*complexconjugate(Cd1x3)*cmath.sin(alpha)**2)/12. - (Cd1x3*gzp**2*MD**2*complexconjugate(Cd1x3)*cmath.sin(alpha)**2)/12. - (Cd1x3*gzp**2*MB**4*complexconjugate(Cd1x3)*cmath.sin(alpha)**2)/(12.*MZ**2) + (Cd1x3*gzp**2*MB**2*MD**2*complexconjugate(Cd1x3)*cmath.sin(alpha)**2)/(6.*MZ**2) - (Cd1x3*gzp**2*MD**4*complexconjugate(Cd1x3)*cmath.sin(alpha)**2)/(12.*MZ**2) + (Cd1x3*gzp**2*MZ**2*complexconjugate(Cd1x3)*cmath.sin(alpha)**2)/6. - gzp**2*MB*MD*Xi1x3*complexconjugate(Cd1x3)*cmath.sin(alpha)**2))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.d,P.d__tilde__):'(cmath.sqrt(-4*MD**2*MZ**2 + MZ**4)*(-7*ee**2*MD**2 + ee**2*MZ**2 - (3*cw**2*ee**2*MD**2)/(2.*sw**2) + (3*cw**2*ee**2*MZ**2)/(2.*sw**2) - (17*ee**2*MD**2*sw**2)/(6.*cw**2) + (5*ee**2*MZ**2*sw**2)/(6.*cw**2) + (Cd1x1*cw*ee*gzp*MD**2*cmath.sin(alpha))/(2.*sw) - (Cd1x1*cw*ee*gzp*MZ**2*cmath.sin(alpha))/(2.*sw) + (7*Cd1x1*ee*gzp*MD**2*sw*cmath.sin(alpha))/(6.*cw) - (Cd1x1*ee*gzp*MZ**2*sw*cmath.sin(alpha))/(6.*cw) + (6*cw*ee*gzp*MD**2*Xi1x1*cmath.sin(alpha))/sw + (10*ee*gzp*MD**2*sw*Xi1x1*cmath.sin(alpha))/(3.*cw) - (4*ee*gzp*MZ**2*sw*Xi1x1*cmath.sin(alpha))/(3.*cw) + (cw*ee*gzp*MD**2*complexconjugate(Cd1x1)*cmath.sin(alpha))/(2.*sw) - (cw*ee*gzp*MZ**2*complexconjugate(Cd1x1)*cmath.sin(alpha))/(2.*sw) + (7*ee*gzp*MD**2*sw*complexconjugate(Cd1x1)*cmath.sin(alpha))/(6.*cw) - (ee*gzp*MZ**2*sw*complexconjugate(Cd1x1)*cmath.sin(alpha))/(6.*cw) - Cd1x1*gzp**2*MD**2*Xi1x1*cmath.sin(alpha)**2 - (2*gzp**2*MD**2*Xi1x1**2*cmath.sin(alpha)**2)/3. + (2*gzp**2*MZ**2*Xi1x1**2*cmath.sin(alpha)**2)/3. - (Cd1x1*gzp**2*MD**2*complexconjugate(Cd1x1)*cmath.sin(alpha)**2)/6. + (Cd1x1*gzp**2*MZ**2*complexconjugate(Cd1x1)*cmath.sin(alpha)**2)/6. - gzp**2*MD**2*Xi1x1*complexconjugate(Cd1x1)*cmath.sin(alpha)**2))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.d,P.s__tilde__):'(cmath.sqrt(MD**4 - 2*MD**2*MS**2 + MS**4 - 2*MD**2*MZ**2 - 2*MS**2*MZ**2 + MZ**4)*(-(Cd1x2*gzp**2*MD*MS*Xi1x2*cmath.sin(alpha)**2) - (gzp**2*MD**2*Xi1x2**2*cmath.sin(alpha)**2)/3. - (gzp**2*MS**2*Xi1x2**2*cmath.sin(alpha)**2)/3. - (gzp**2*MD**4*Xi1x2**2*cmath.sin(alpha)**2)/(3.*MZ**2) + (2*gzp**2*MD**2*MS**2*Xi1x2**2*cmath.sin(alpha)**2)/(3.*MZ**2) - (gzp**2*MS**4*Xi1x2**2*cmath.sin(alpha)**2)/(3.*MZ**2) + (2*gzp**2*MZ**2*Xi1x2**2*cmath.sin(alpha)**2)/3. - (Cd1x2*gzp**2*MD**2*complexconjugate(Cd1x2)*cmath.sin(alpha)**2)/12. - (Cd1x2*gzp**2*MS**2*complexconjugate(Cd1x2)*cmath.sin(alpha)**2)/12. - (Cd1x2*gzp**2*MD**4*complexconjugate(Cd1x2)*cmath.sin(alpha)**2)/(12.*MZ**2) + (Cd1x2*gzp**2*MD**2*MS**2*complexconjugate(Cd1x2)*cmath.sin(alpha)**2)/(6.*MZ**2) - (Cd1x2*gzp**2*MS**4*complexconjugate(Cd1x2)*cmath.sin(alpha)**2)/(12.*MZ**2) + (Cd1x2*gzp**2*MZ**2*complexconjugate(Cd1x2)*cmath.sin(alpha)**2)/6. - gzp**2*MD*MS*Xi1x2*complexconjugate(Cd1x2)*cmath.sin(alpha)**2))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.e__minus__,P.e__plus__):'(cmath.sqrt(-4*Me**2*MZ**2 + MZ**4)*(-5*ee**2*Me**2 - ee**2*MZ**2 - (cw**2*ee**2*Me**2)/(2.*sw**2) + (cw**2*ee**2*MZ**2)/(2.*sw**2) + (7*ee**2*Me**2*sw**2)/(2.*cw**2) + (5*ee**2*MZ**2*sw**2)/(2.*cw**2) - (Cl1x1*cw*ee*gzp*Me**2*cmath.sin(alpha))/sw + (Cl1x1*cw*ee*gzp*MZ**2*cmath.sin(alpha))/sw - (5*Cl1x1*ee*gzp*Me**2*sw*cmath.sin(alpha))/cw - (Cl1x1*ee*gzp*MZ**2*sw*cmath.sin(alpha))/cw + (6*cw*ee*gzp*Me**2*Xi1x1*cmath.sin(alpha))/sw - (2*ee*gzp*Me**2*sw*Xi1x1*cmath.sin(alpha))/cw - (4*ee*gzp*MZ**2*sw*Xi1x1*cmath.sin(alpha))/cw - (Cl1x1**2*gzp**2*Me**2*cmath.sin(alpha)**2)/2. + (Cl1x1**2*gzp**2*MZ**2*cmath.sin(alpha)**2)/2. + 6*Cl1x1*gzp**2*Me**2*Xi1x1*cmath.sin(alpha)**2 - 2*gzp**2*Me**2*Xi1x1**2*cmath.sin(alpha)**2 + 2*gzp**2*MZ**2*Xi1x1**2*cmath.sin(alpha)**2))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.e__minus__,P.mu__plus__):'(cmath.sqrt(Me**4 - 2*Me**2*MMU**2 + MMU**4 - 2*Me**2*MZ**2 - 2*MMU**2*MZ**2 + MZ**4)*(-(Cl1x2**2*gzp**2*Me**2*cmath.sin(alpha)**2)/4. - (Cl1x2**2*gzp**2*MMU**2*cmath.sin(alpha)**2)/4. - (Cl1x2**2*gzp**2*Me**4*cmath.sin(alpha)**2)/(4.*MZ**2) + (Cl1x2**2*gzp**2*Me**2*MMU**2*cmath.sin(alpha)**2)/(2.*MZ**2) - (Cl1x2**2*gzp**2*MMU**4*cmath.sin(alpha)**2)/(4.*MZ**2) + (Cl1x2**2*gzp**2*MZ**2*cmath.sin(alpha)**2)/2. + 6*Cl1x2*gzp**2*Me*MMU*Xi1x2*cmath.sin(alpha)**2 - gzp**2*Me**2*Xi1x2**2*cmath.sin(alpha)**2 - gzp**2*MMU**2*Xi1x2**2*cmath.sin(alpha)**2 - (gzp**2*Me**4*Xi1x2**2*cmath.sin(alpha)**2)/MZ**2 + (2*gzp**2*Me**2*MMU**2*Xi1x2**2*cmath.sin(alpha)**2)/MZ**2 - (gzp**2*MMU**4*Xi1x2**2*cmath.sin(alpha)**2)/MZ**2 + 2*gzp**2*MZ**2*Xi1x2**2*cmath.sin(alpha)**2))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.e__minus__,P.ta__plus__):'(cmath.sqrt(Me**4 - 2*Me**2*MTA**2 + MTA**4 - 2*Me**2*MZ**2 - 2*MTA**2*MZ**2 + MZ**4)*(-(Cl1x3**2*gzp**2*Me**2*cmath.sin(alpha)**2)/4. - (Cl1x3**2*gzp**2*MTA**2*cmath.sin(alpha)**2)/4. - (Cl1x3**2*gzp**2*Me**4*cmath.sin(alpha)**2)/(4.*MZ**2) + (Cl1x3**2*gzp**2*Me**2*MTA**2*cmath.sin(alpha)**2)/(2.*MZ**2) - (Cl1x3**2*gzp**2*MTA**4*cmath.sin(alpha)**2)/(4.*MZ**2) + (Cl1x3**2*gzp**2*MZ**2*cmath.sin(alpha)**2)/2. + 6*Cl1x3*gzp**2*Me*MTA*Xi1x3*cmath.sin(alpha)**2 - gzp**2*Me**2*Xi1x3**2*cmath.sin(alpha)**2 - gzp**2*MTA**2*Xi1x3**2*cmath.sin(alpha)**2 - (gzp**2*Me**4*Xi1x3**2*cmath.sin(alpha)**2)/MZ**2 + (2*gzp**2*Me**2*MTA**2*Xi1x3**2*cmath.sin(alpha)**2)/MZ**2 - (gzp**2*MTA**4*Xi1x3**2*cmath.sin(alpha)**2)/MZ**2 + 2*gzp**2*MZ**2*Xi1x3**2*cmath.sin(alpha)**2))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.mu__minus__,P.e__plus__):'(cmath.sqrt(Me**4 - 2*Me**2*MMU**2 + MMU**4 - 2*Me**2*MZ**2 - 2*MMU**2*MZ**2 + MZ**4)*(-(Cl2x1**2*gzp**2*Me**2*cmath.sin(alpha)**2)/4. - (Cl2x1**2*gzp**2*MMU**2*cmath.sin(alpha)**2)/4. - (Cl2x1**2*gzp**2*Me**4*cmath.sin(alpha)**2)/(4.*MZ**2) + (Cl2x1**2*gzp**2*Me**2*MMU**2*cmath.sin(alpha)**2)/(2.*MZ**2) - (Cl2x1**2*gzp**2*MMU**4*cmath.sin(alpha)**2)/(4.*MZ**2) + (Cl2x1**2*gzp**2*MZ**2*cmath.sin(alpha)**2)/2. + 6*Cl2x1*gzp**2*Me*MMU*Xi2x1*cmath.sin(alpha)**2 - gzp**2*Me**2*Xi2x1**2*cmath.sin(alpha)**2 - gzp**2*MMU**2*Xi2x1**2*cmath.sin(alpha)**2 - (gzp**2*Me**4*Xi2x1**2*cmath.sin(alpha)**2)/MZ**2 + (2*gzp**2*Me**2*MMU**2*Xi2x1**2*cmath.sin(alpha)**2)/MZ**2 - (gzp**2*MMU**4*Xi2x1**2*cmath.sin(alpha)**2)/MZ**2 + 2*gzp**2*MZ**2*Xi2x1**2*cmath.sin(alpha)**2))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.mu__minus__,P.mu__plus__):'(cmath.sqrt(-4*MMU**2*MZ**2 + MZ**4)*(-5*ee**2*MMU**2 - ee**2*MZ**2 - (cw**2*ee**2*MMU**2)/(2.*sw**2) + (cw**2*ee**2*MZ**2)/(2.*sw**2) + (7*ee**2*MMU**2*sw**2)/(2.*cw**2) + (5*ee**2*MZ**2*sw**2)/(2.*cw**2) - (Cl2x2*cw*ee*gzp*MMU**2*cmath.sin(alpha))/sw + (Cl2x2*cw*ee*gzp*MZ**2*cmath.sin(alpha))/sw - (5*Cl2x2*ee*gzp*MMU**2*sw*cmath.sin(alpha))/cw - (Cl2x2*ee*gzp*MZ**2*sw*cmath.sin(alpha))/cw + (6*cw*ee*gzp*MMU**2*Xi2x2*cmath.sin(alpha))/sw - (2*ee*gzp*MMU**2*sw*Xi2x2*cmath.sin(alpha))/cw - (4*ee*gzp*MZ**2*sw*Xi2x2*cmath.sin(alpha))/cw - (Cl2x2**2*gzp**2*MMU**2*cmath.sin(alpha)**2)/2. + (Cl2x2**2*gzp**2*MZ**2*cmath.sin(alpha)**2)/2. + 6*Cl2x2*gzp**2*MMU**2*Xi2x2*cmath.sin(alpha)**2 - 2*gzp**2*MMU**2*Xi2x2**2*cmath.sin(alpha)**2 + 2*gzp**2*MZ**2*Xi2x2**2*cmath.sin(alpha)**2))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.mu__minus__,P.ta__plus__):'(cmath.sqrt(MMU**4 - 2*MMU**2*MTA**2 + MTA**4 - 2*MMU**2*MZ**2 - 2*MTA**2*MZ**2 + MZ**4)*(-(Cl2x3**2*gzp**2*MMU**2*cmath.sin(alpha)**2)/4. - (Cl2x3**2*gzp**2*MTA**2*cmath.sin(alpha)**2)/4. - (Cl2x3**2*gzp**2*MMU**4*cmath.sin(alpha)**2)/(4.*MZ**2) + (Cl2x3**2*gzp**2*MMU**2*MTA**2*cmath.sin(alpha)**2)/(2.*MZ**2) - (Cl2x3**2*gzp**2*MTA**4*cmath.sin(alpha)**2)/(4.*MZ**2) + (Cl2x3**2*gzp**2*MZ**2*cmath.sin(alpha)**2)/2. + 6*Cl2x3*gzp**2*MMU*MTA*Xi2x3*cmath.sin(alpha)**2 - gzp**2*MMU**2*Xi2x3**2*cmath.sin(alpha)**2 - gzp**2*MTA**2*Xi2x3**2*cmath.sin(alpha)**2 - (gzp**2*MMU**4*Xi2x3**2*cmath.sin(alpha)**2)/MZ**2 + (2*gzp**2*MMU**2*MTA**2*Xi2x3**2*cmath.sin(alpha)**2)/MZ**2 - (gzp**2*MTA**4*Xi2x3**2*cmath.sin(alpha)**2)/MZ**2 + 2*gzp**2*MZ**2*Xi2x3**2*cmath.sin(alpha)**2))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.s,P.b__tilde__):'(cmath.sqrt(MB**4 - 2*MB**2*MS**2 + MS**4 - 2*MB**2*MZ**2 - 2*MS**2*MZ**2 + MZ**4)*(-(Cd2x3*gzp**2*MB*MS*Xi2x3*cmath.sin(alpha)**2) - (gzp**2*MB**2*Xi2x3**2*cmath.sin(alpha)**2)/3. - (gzp**2*MS**2*Xi2x3**2*cmath.sin(alpha)**2)/3. - (gzp**2*MB**4*Xi2x3**2*cmath.sin(alpha)**2)/(3.*MZ**2) + (2*gzp**2*MB**2*MS**2*Xi2x3**2*cmath.sin(alpha)**2)/(3.*MZ**2) - (gzp**2*MS**4*Xi2x3**2*cmath.sin(alpha)**2)/(3.*MZ**2) + (2*gzp**2*MZ**2*Xi2x3**2*cmath.sin(alpha)**2)/3. - (Cd2x3*gzp**2*MB**2*complexconjugate(Cd2x3)*cmath.sin(alpha)**2)/12. - (Cd2x3*gzp**2*MS**2*complexconjugate(Cd2x3)*cmath.sin(alpha)**2)/12. - (Cd2x3*gzp**2*MB**4*complexconjugate(Cd2x3)*cmath.sin(alpha)**2)/(12.*MZ**2) + (Cd2x3*gzp**2*MB**2*MS**2*complexconjugate(Cd2x3)*cmath.sin(alpha)**2)/(6.*MZ**2) - (Cd2x3*gzp**2*MS**4*complexconjugate(Cd2x3)*cmath.sin(alpha)**2)/(12.*MZ**2) + (Cd2x3*gzp**2*MZ**2*complexconjugate(Cd2x3)*cmath.sin(alpha)**2)/6. - gzp**2*MB*MS*Xi2x3*complexconjugate(Cd2x3)*cmath.sin(alpha)**2))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.s,P.d__tilde__):'(cmath.sqrt(MD**4 - 2*MD**2*MS**2 + MS**4 - 2*MD**2*MZ**2 - 2*MS**2*MZ**2 + MZ**4)*(-(Cd2x1*gzp**2*MD*MS*Xi2x1*cmath.sin(alpha)**2) - (gzp**2*MD**2*Xi2x1**2*cmath.sin(alpha)**2)/3. - (gzp**2*MS**2*Xi2x1**2*cmath.sin(alpha)**2)/3. - (gzp**2*MD**4*Xi2x1**2*cmath.sin(alpha)**2)/(3.*MZ**2) + (2*gzp**2*MD**2*MS**2*Xi2x1**2*cmath.sin(alpha)**2)/(3.*MZ**2) - (gzp**2*MS**4*Xi2x1**2*cmath.sin(alpha)**2)/(3.*MZ**2) + (2*gzp**2*MZ**2*Xi2x1**2*cmath.sin(alpha)**2)/3. - (Cd2x1*gzp**2*MD**2*complexconjugate(Cd2x1)*cmath.sin(alpha)**2)/12. - (Cd2x1*gzp**2*MS**2*complexconjugate(Cd2x1)*cmath.sin(alpha)**2)/12. - (Cd2x1*gzp**2*MD**4*complexconjugate(Cd2x1)*cmath.sin(alpha)**2)/(12.*MZ**2) + (Cd2x1*gzp**2*MD**2*MS**2*complexconjugate(Cd2x1)*cmath.sin(alpha)**2)/(6.*MZ**2) - (Cd2x1*gzp**2*MS**4*complexconjugate(Cd2x1)*cmath.sin(alpha)**2)/(12.*MZ**2) + (Cd2x1*gzp**2*MZ**2*complexconjugate(Cd2x1)*cmath.sin(alpha)**2)/6. - gzp**2*MD*MS*Xi2x1*complexconjugate(Cd2x1)*cmath.sin(alpha)**2))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.s,P.s__tilde__):'(cmath.sqrt(-4*MS**2*MZ**2 + MZ**4)*(-7*ee**2*MS**2 + ee**2*MZ**2 - (3*cw**2*ee**2*MS**2)/(2.*sw**2) + (3*cw**2*ee**2*MZ**2)/(2.*sw**2) - (17*ee**2*MS**2*sw**2)/(6.*cw**2) + (5*ee**2*MZ**2*sw**2)/(6.*cw**2) + (Cd2x2*cw*ee*gzp*MS**2*cmath.sin(alpha))/(2.*sw) - (Cd2x2*cw*ee*gzp*MZ**2*cmath.sin(alpha))/(2.*sw) + (7*Cd2x2*ee*gzp*MS**2*sw*cmath.sin(alpha))/(6.*cw) - (Cd2x2*ee*gzp*MZ**2*sw*cmath.sin(alpha))/(6.*cw) + (6*cw*ee*gzp*MS**2*Xi2x2*cmath.sin(alpha))/sw + (10*ee*gzp*MS**2*sw*Xi2x2*cmath.sin(alpha))/(3.*cw) - (4*ee*gzp*MZ**2*sw*Xi2x2*cmath.sin(alpha))/(3.*cw) + (cw*ee*gzp*MS**2*complexconjugate(Cd2x2)*cmath.sin(alpha))/(2.*sw) - (cw*ee*gzp*MZ**2*complexconjugate(Cd2x2)*cmath.sin(alpha))/(2.*sw) + (7*ee*gzp*MS**2*sw*complexconjugate(Cd2x2)*cmath.sin(alpha))/(6.*cw) - (ee*gzp*MZ**2*sw*complexconjugate(Cd2x2)*cmath.sin(alpha))/(6.*cw) - Cd2x2*gzp**2*MS**2*Xi2x2*cmath.sin(alpha)**2 - (2*gzp**2*MS**2*Xi2x2**2*cmath.sin(alpha)**2)/3. + (2*gzp**2*MZ**2*Xi2x2**2*cmath.sin(alpha)**2)/3. - (Cd2x2*gzp**2*MS**2*complexconjugate(Cd2x2)*cmath.sin(alpha)**2)/6. + (Cd2x2*gzp**2*MZ**2*complexconjugate(Cd2x2)*cmath.sin(alpha)**2)/6. - gzp**2*MS**2*Xi2x2*complexconjugate(Cd2x2)*cmath.sin(alpha)**2))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.t,P.c__tilde__):'(cmath.sqrt(MC**4 - 2*MC**2*MT**2 + MT**4 - 2*MC**2*MZ**2 - 2*MT**2*MZ**2 + MZ**4)*(2*Cu3x2*gzp**2*MC*MT*Xi3x2*cmath.sin(alpha)**2 - (4*gzp**2*MC**2*Xi3x2**2*cmath.sin(alpha)**2)/3. - (4*gzp**2*MT**2*Xi3x2**2*cmath.sin(alpha)**2)/3. - (4*gzp**2*MC**4*Xi3x2**2*cmath.sin(alpha)**2)/(3.*MZ**2) + (8*gzp**2*MC**2*MT**2*Xi3x2**2*cmath.sin(alpha)**2)/(3.*MZ**2) - (4*gzp**2*MT**4*Xi3x2**2*cmath.sin(alpha)**2)/(3.*MZ**2) + (8*gzp**2*MZ**2*Xi3x2**2*cmath.sin(alpha)**2)/3. - (Cu3x2*gzp**2*MC**2*complexconjugate(Cu3x2)*cmath.sin(alpha)**2)/12. - (Cu3x2*gzp**2*MT**2*complexconjugate(Cu3x2)*cmath.sin(alpha)**2)/12. - (Cu3x2*gzp**2*MC**4*complexconjugate(Cu3x2)*cmath.sin(alpha)**2)/(12.*MZ**2) + (Cu3x2*gzp**2*MC**2*MT**2*complexconjugate(Cu3x2)*cmath.sin(alpha)**2)/(6.*MZ**2) - (Cu3x2*gzp**2*MT**4*complexconjugate(Cu3x2)*cmath.sin(alpha)**2)/(12.*MZ**2) + (Cu3x2*gzp**2*MZ**2*complexconjugate(Cu3x2)*cmath.sin(alpha)**2)/6. + 2*gzp**2*MC*MT*Xi3x2*complexconjugate(Cu3x2)*cmath.sin(alpha)**2))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.t,P.t__tilde__):'(cmath.sqrt(-4*MT**2*MZ**2 + MZ**4)*(-11*ee**2*MT**2 - ee**2*MZ**2 - (3*cw**2*ee**2*MT**2)/(2.*sw**2) + (3*cw**2*ee**2*MZ**2)/(2.*sw**2) + (7*ee**2*MT**2*sw**2)/(6.*cw**2) + (17*ee**2*MZ**2*sw**2)/(6.*cw**2) - (Cu3x3*cw*ee*gzp*MT**2*cmath.sin(alpha))/(2.*sw) + (Cu3x3*cw*ee*gzp*MZ**2*cmath.sin(alpha))/(2.*sw) - (11*Cu3x3*ee*gzp*MT**2*sw*cmath.sin(alpha))/(6.*cw) - (Cu3x3*ee*gzp*MZ**2*sw*cmath.sin(alpha))/(6.*cw) + (12*cw*ee*gzp*MT**2*Xi3x3*cmath.sin(alpha))/sw + (4*ee*gzp*MT**2*sw*Xi3x3*cmath.sin(alpha))/(3.*cw) - (16*ee*gzp*MZ**2*sw*Xi3x3*cmath.sin(alpha))/(3.*cw) - (cw*ee*gzp*MT**2*complexconjugate(Cu3x3)*cmath.sin(alpha))/(2.*sw) + (cw*ee*gzp*MZ**2*complexconjugate(Cu3x3)*cmath.sin(alpha))/(2.*sw) - (11*ee*gzp*MT**2*sw*complexconjugate(Cu3x3)*cmath.sin(alpha))/(6.*cw) - (ee*gzp*MZ**2*sw*complexconjugate(Cu3x3)*cmath.sin(alpha))/(6.*cw) + 2*Cu3x3*gzp**2*MT**2*Xi3x3*cmath.sin(alpha)**2 - (8*gzp**2*MT**2*Xi3x3**2*cmath.sin(alpha)**2)/3. + (8*gzp**2*MZ**2*Xi3x3**2*cmath.sin(alpha)**2)/3. - (Cu3x3*gzp**2*MT**2*complexconjugate(Cu3x3)*cmath.sin(alpha)**2)/6. + (Cu3x3*gzp**2*MZ**2*complexconjugate(Cu3x3)*cmath.sin(alpha)**2)/6. + 2*gzp**2*MT**2*Xi3x3*complexconjugate(Cu3x3)*cmath.sin(alpha)**2))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.t,P.u__tilde__):'(cmath.sqrt(MT**4 - 2*MT**2*MU**2 + MU**4 - 2*MT**2*MZ**2 - 2*MU**2*MZ**2 + MZ**4)*(2*Cu3x1*gzp**2*MT*MU*Xi3x1*cmath.sin(alpha)**2 - (4*gzp**2*MT**2*Xi3x1**2*cmath.sin(alpha)**2)/3. - (4*gzp**2*MU**2*Xi3x1**2*cmath.sin(alpha)**2)/3. - (4*gzp**2*MT**4*Xi3x1**2*cmath.sin(alpha)**2)/(3.*MZ**2) + (8*gzp**2*MT**2*MU**2*Xi3x1**2*cmath.sin(alpha)**2)/(3.*MZ**2) - (4*gzp**2*MU**4*Xi3x1**2*cmath.sin(alpha)**2)/(3.*MZ**2) + (8*gzp**2*MZ**2*Xi3x1**2*cmath.sin(alpha)**2)/3. - (Cu3x1*gzp**2*MT**2*complexconjugate(Cu3x1)*cmath.sin(alpha)**2)/12. - (Cu3x1*gzp**2*MU**2*complexconjugate(Cu3x1)*cmath.sin(alpha)**2)/12. - (Cu3x1*gzp**2*MT**4*complexconjugate(Cu3x1)*cmath.sin(alpha)**2)/(12.*MZ**2) + (Cu3x1*gzp**2*MT**2*MU**2*complexconjugate(Cu3x1)*cmath.sin(alpha)**2)/(6.*MZ**2) - (Cu3x1*gzp**2*MU**4*complexconjugate(Cu3x1)*cmath.sin(alpha)**2)/(12.*MZ**2) + (Cu3x1*gzp**2*MZ**2*complexconjugate(Cu3x1)*cmath.sin(alpha)**2)/6. + 2*gzp**2*MT*MU*Xi3x1*complexconjugate(Cu3x1)*cmath.sin(alpha)**2))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.ta__minus__,P.e__plus__):'(cmath.sqrt(Me**4 - 2*Me**2*MTA**2 + MTA**4 - 2*Me**2*MZ**2 - 2*MTA**2*MZ**2 + MZ**4)*(-(Cl3x1**2*gzp**2*Me**2*cmath.sin(alpha)**2)/4. - (Cl3x1**2*gzp**2*MTA**2*cmath.sin(alpha)**2)/4. - (Cl3x1**2*gzp**2*Me**4*cmath.sin(alpha)**2)/(4.*MZ**2) + (Cl3x1**2*gzp**2*Me**2*MTA**2*cmath.sin(alpha)**2)/(2.*MZ**2) - (Cl3x1**2*gzp**2*MTA**4*cmath.sin(alpha)**2)/(4.*MZ**2) + (Cl3x1**2*gzp**2*MZ**2*cmath.sin(alpha)**2)/2. + 6*Cl3x1*gzp**2*Me*MTA*Xi3x1*cmath.sin(alpha)**2 - gzp**2*Me**2*Xi3x1**2*cmath.sin(alpha)**2 - gzp**2*MTA**2*Xi3x1**2*cmath.sin(alpha)**2 - (gzp**2*Me**4*Xi3x1**2*cmath.sin(alpha)**2)/MZ**2 + (2*gzp**2*Me**2*MTA**2*Xi3x1**2*cmath.sin(alpha)**2)/MZ**2 - (gzp**2*MTA**4*Xi3x1**2*cmath.sin(alpha)**2)/MZ**2 + 2*gzp**2*MZ**2*Xi3x1**2*cmath.sin(alpha)**2))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.ta__minus__,P.mu__plus__):'(cmath.sqrt(MMU**4 - 2*MMU**2*MTA**2 + MTA**4 - 2*MMU**2*MZ**2 - 2*MTA**2*MZ**2 + MZ**4)*(-(Cl3x2**2*gzp**2*MMU**2*cmath.sin(alpha)**2)/4. - (Cl3x2**2*gzp**2*MTA**2*cmath.sin(alpha)**2)/4. - (Cl3x2**2*gzp**2*MMU**4*cmath.sin(alpha)**2)/(4.*MZ**2) + (Cl3x2**2*gzp**2*MMU**2*MTA**2*cmath.sin(alpha)**2)/(2.*MZ**2) - (Cl3x2**2*gzp**2*MTA**4*cmath.sin(alpha)**2)/(4.*MZ**2) + (Cl3x2**2*gzp**2*MZ**2*cmath.sin(alpha)**2)/2. + 6*Cl3x2*gzp**2*MMU*MTA*Xi3x2*cmath.sin(alpha)**2 - gzp**2*MMU**2*Xi3x2**2*cmath.sin(alpha)**2 - gzp**2*MTA**2*Xi3x2**2*cmath.sin(alpha)**2 - (gzp**2*MMU**4*Xi3x2**2*cmath.sin(alpha)**2)/MZ**2 + (2*gzp**2*MMU**2*MTA**2*Xi3x2**2*cmath.sin(alpha)**2)/MZ**2 - (gzp**2*MTA**4*Xi3x2**2*cmath.sin(alpha)**2)/MZ**2 + 2*gzp**2*MZ**2*Xi3x2**2*cmath.sin(alpha)**2))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.ta__minus__,P.ta__plus__):'(cmath.sqrt(-4*MTA**2*MZ**2 + MZ**4)*(-5*ee**2*MTA**2 - ee**2*MZ**2 - (cw**2*ee**2*MTA**2)/(2.*sw**2) + (cw**2*ee**2*MZ**2)/(2.*sw**2) + (7*ee**2*MTA**2*sw**2)/(2.*cw**2) + (5*ee**2*MZ**2*sw**2)/(2.*cw**2) - (Cl3x3*cw*ee*gzp*MTA**2*cmath.sin(alpha))/sw + (Cl3x3*cw*ee*gzp*MZ**2*cmath.sin(alpha))/sw - (5*Cl3x3*ee*gzp*MTA**2*sw*cmath.sin(alpha))/cw - (Cl3x3*ee*gzp*MZ**2*sw*cmath.sin(alpha))/cw + (6*cw*ee*gzp*MTA**2*Xi3x3*cmath.sin(alpha))/sw - (2*ee*gzp*MTA**2*sw*Xi3x3*cmath.sin(alpha))/cw - (4*ee*gzp*MZ**2*sw*Xi3x3*cmath.sin(alpha))/cw - (Cl3x3**2*gzp**2*MTA**2*cmath.sin(alpha)**2)/2. + (Cl3x3**2*gzp**2*MZ**2*cmath.sin(alpha)**2)/2. + 6*Cl3x3*gzp**2*MTA**2*Xi3x3*cmath.sin(alpha)**2 - 2*gzp**2*MTA**2*Xi3x3**2*cmath.sin(alpha)**2 + 2*gzp**2*MZ**2*Xi3x3**2*cmath.sin(alpha)**2))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.u,P.c__tilde__):'(cmath.sqrt(MC**4 - 2*MC**2*MU**2 + MU**4 - 2*MC**2*MZ**2 - 2*MU**2*MZ**2 + MZ**4)*(2*Cu1x2*gzp**2*MC*MU*Xi1x2*cmath.sin(alpha)**2 - (4*gzp**2*MC**2*Xi1x2**2*cmath.sin(alpha)**2)/3. - (4*gzp**2*MU**2*Xi1x2**2*cmath.sin(alpha)**2)/3. - (4*gzp**2*MC**4*Xi1x2**2*cmath.sin(alpha)**2)/(3.*MZ**2) + (8*gzp**2*MC**2*MU**2*Xi1x2**2*cmath.sin(alpha)**2)/(3.*MZ**2) - (4*gzp**2*MU**4*Xi1x2**2*cmath.sin(alpha)**2)/(3.*MZ**2) + (8*gzp**2*MZ**2*Xi1x2**2*cmath.sin(alpha)**2)/3. - (Cu1x2*gzp**2*MC**2*complexconjugate(Cu1x2)*cmath.sin(alpha)**2)/12. - (Cu1x2*gzp**2*MU**2*complexconjugate(Cu1x2)*cmath.sin(alpha)**2)/12. - (Cu1x2*gzp**2*MC**4*complexconjugate(Cu1x2)*cmath.sin(alpha)**2)/(12.*MZ**2) + (Cu1x2*gzp**2*MC**2*MU**2*complexconjugate(Cu1x2)*cmath.sin(alpha)**2)/(6.*MZ**2) - (Cu1x2*gzp**2*MU**4*complexconjugate(Cu1x2)*cmath.sin(alpha)**2)/(12.*MZ**2) + (Cu1x2*gzp**2*MZ**2*complexconjugate(Cu1x2)*cmath.sin(alpha)**2)/6. + 2*gzp**2*MC*MU*Xi1x2*complexconjugate(Cu1x2)*cmath.sin(alpha)**2))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.u,P.t__tilde__):'(cmath.sqrt(MT**4 - 2*MT**2*MU**2 + MU**4 - 2*MT**2*MZ**2 - 2*MU**2*MZ**2 + MZ**4)*(2*Cu1x3*gzp**2*MT*MU*Xi1x3*cmath.sin(alpha)**2 - (4*gzp**2*MT**2*Xi1x3**2*cmath.sin(alpha)**2)/3. - (4*gzp**2*MU**2*Xi1x3**2*cmath.sin(alpha)**2)/3. - (4*gzp**2*MT**4*Xi1x3**2*cmath.sin(alpha)**2)/(3.*MZ**2) + (8*gzp**2*MT**2*MU**2*Xi1x3**2*cmath.sin(alpha)**2)/(3.*MZ**2) - (4*gzp**2*MU**4*Xi1x3**2*cmath.sin(alpha)**2)/(3.*MZ**2) + (8*gzp**2*MZ**2*Xi1x3**2*cmath.sin(alpha)**2)/3. - (Cu1x3*gzp**2*MT**2*complexconjugate(Cu1x3)*cmath.sin(alpha)**2)/12. - (Cu1x3*gzp**2*MU**2*complexconjugate(Cu1x3)*cmath.sin(alpha)**2)/12. - (Cu1x3*gzp**2*MT**4*complexconjugate(Cu1x3)*cmath.sin(alpha)**2)/(12.*MZ**2) + (Cu1x3*gzp**2*MT**2*MU**2*complexconjugate(Cu1x3)*cmath.sin(alpha)**2)/(6.*MZ**2) - (Cu1x3*gzp**2*MU**4*complexconjugate(Cu1x3)*cmath.sin(alpha)**2)/(12.*MZ**2) + (Cu1x3*gzp**2*MZ**2*complexconjugate(Cu1x3)*cmath.sin(alpha)**2)/6. + 2*gzp**2*MT*MU*Xi1x3*complexconjugate(Cu1x3)*cmath.sin(alpha)**2))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.u,P.u__tilde__):'(cmath.sqrt(-4*MU**2*MZ**2 + MZ**4)*(-11*ee**2*MU**2 - ee**2*MZ**2 - (3*cw**2*ee**2*MU**2)/(2.*sw**2) + (3*cw**2*ee**2*MZ**2)/(2.*sw**2) + (7*ee**2*MU**2*sw**2)/(6.*cw**2) + (17*ee**2*MZ**2*sw**2)/(6.*cw**2) - (Cu1x1*cw*ee*gzp*MU**2*cmath.sin(alpha))/(2.*sw) + (Cu1x1*cw*ee*gzp*MZ**2*cmath.sin(alpha))/(2.*sw) - (11*Cu1x1*ee*gzp*MU**2*sw*cmath.sin(alpha))/(6.*cw) - (Cu1x1*ee*gzp*MZ**2*sw*cmath.sin(alpha))/(6.*cw) + (12*cw*ee*gzp*MU**2*Xi1x1*cmath.sin(alpha))/sw + (4*ee*gzp*MU**2*sw*Xi1x1*cmath.sin(alpha))/(3.*cw) - (16*ee*gzp*MZ**2*sw*Xi1x1*cmath.sin(alpha))/(3.*cw) - (cw*ee*gzp*MU**2*complexconjugate(Cu1x1)*cmath.sin(alpha))/(2.*sw) + (cw*ee*gzp*MZ**2*complexconjugate(Cu1x1)*cmath.sin(alpha))/(2.*sw) - (11*ee*gzp*MU**2*sw*complexconjugate(Cu1x1)*cmath.sin(alpha))/(6.*cw) - (ee*gzp*MZ**2*sw*complexconjugate(Cu1x1)*cmath.sin(alpha))/(6.*cw) + 2*Cu1x1*gzp**2*MU**2*Xi1x1*cmath.sin(alpha)**2 - (8*gzp**2*MU**2*Xi1x1**2*cmath.sin(alpha)**2)/3. + (8*gzp**2*MZ**2*Xi1x1**2*cmath.sin(alpha)**2)/3. - (Cu1x1*gzp**2*MU**2*complexconjugate(Cu1x1)*cmath.sin(alpha)**2)/6. + (Cu1x1*gzp**2*MZ**2*complexconjugate(Cu1x1)*cmath.sin(alpha)**2)/6. + 2*gzp**2*MU**2*Xi1x1*complexconjugate(Cu1x1)*cmath.sin(alpha)**2))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.ve,P.ve__tilde__):'(MZ**2*(ee**2*MZ**2 + (cw**2*ee**2*MZ**2)/(2.*sw**2) + (ee**2*MZ**2*sw**2)/(2.*cw**2) - (Cl1x1*cw*ee*gzp*MZ**2*cmath.sin(alpha))/sw - (Cl1x1*ee*gzp*MZ**2*sw*cmath.sin(alpha))/cw + (Cl1x1**2*gzp**2*MZ**2*cmath.sin(alpha)**2)/2.))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.ve,P.vm__tilde__):'(Cl1x2**2*gzp**2*MZ**4*cmath.sin(alpha)**2)/(96.*cmath.pi*abs(MZ)**3)',
                                  (P.ve,P.vt__tilde__):'(Cl1x3**2*gzp**2*MZ**4*cmath.sin(alpha)**2)/(96.*cmath.pi*abs(MZ)**3)',
                                  (P.vm,P.ve__tilde__):'(Cl2x1**2*gzp**2*MZ**4*cmath.sin(alpha)**2)/(96.*cmath.pi*abs(MZ)**3)',
                                  (P.vm,P.vm__tilde__):'(MZ**2*(ee**2*MZ**2 + (cw**2*ee**2*MZ**2)/(2.*sw**2) + (ee**2*MZ**2*sw**2)/(2.*cw**2) - (Cl2x2*cw*ee*gzp*MZ**2*cmath.sin(alpha))/sw - (Cl2x2*ee*gzp*MZ**2*sw*cmath.sin(alpha))/cw + (Cl2x2**2*gzp**2*MZ**2*cmath.sin(alpha)**2)/2.))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.vm,P.vt__tilde__):'(Cl2x3**2*gzp**2*MZ**4*cmath.sin(alpha)**2)/(96.*cmath.pi*abs(MZ)**3)',
                                  (P.vt,P.ve__tilde__):'(Cl3x1**2*gzp**2*MZ**4*cmath.sin(alpha)**2)/(96.*cmath.pi*abs(MZ)**3)',
                                  (P.vt,P.vm__tilde__):'(Cl3x2**2*gzp**2*MZ**4*cmath.sin(alpha)**2)/(96.*cmath.pi*abs(MZ)**3)',
                                  (P.vt,P.vt__tilde__):'(MZ**2*(ee**2*MZ**2 + (cw**2*ee**2*MZ**2)/(2.*sw**2) + (ee**2*MZ**2*sw**2)/(2.*cw**2) - (Cl3x3*cw*ee*gzp*MZ**2*cmath.sin(alpha))/sw - (Cl3x3*ee*gzp*MZ**2*sw*cmath.sin(alpha))/cw + (Cl3x3**2*gzp**2*MZ**2*cmath.sin(alpha)**2)/2.))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.W__minus__,P.W__plus__):'(((-12*cw**2*ee**2*MW**2)/sw**2 - (17*cw**2*ee**2*MZ**2)/sw**2 + (4*cw**2*ee**2*MZ**4)/(MW**2*sw**2) + (cw**2*ee**2*MZ**6)/(4.*MW**4*sw**2))*cmath.sqrt(-4*MW**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)'})

Decay_Zp = Decay(name = 'Decay_Zp',
                 particle = P.Zp,
                 partial_widths = {(P.b,P.b__tilde__):'((-(Cd3x3*gzp**2*MB**2*Xi3x3*cmath.cos(alpha)**2) - (2*gzp**2*MB**2*Xi3x3**2*cmath.cos(alpha)**2)/3. + (2*gzp**2*MZp**2*Xi3x3**2*cmath.cos(alpha)**2)/3. - (Cd3x3*gzp**2*MB**2*complexconjugate(Cd3x3)*cmath.cos(alpha)**2)/6. + (Cd3x3*gzp**2*MZp**2*complexconjugate(Cd3x3)*cmath.cos(alpha)**2)/6. - gzp**2*MB**2*Xi3x3*complexconjugate(Cd3x3)*cmath.cos(alpha)**2)*cmath.sqrt(-4*MB**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.b,P.d__tilde__):'((-(Cd3x1*gzp**2*MB*MD*Xi3x1*cmath.cos(alpha)**2) - (gzp**2*MB**2*Xi3x1**2*cmath.cos(alpha)**2)/3. - (gzp**2*MD**2*Xi3x1**2*cmath.cos(alpha)**2)/3. - (gzp**2*MB**4*Xi3x1**2*cmath.cos(alpha)**2)/(3.*MZp**2) + (2*gzp**2*MB**2*MD**2*Xi3x1**2*cmath.cos(alpha)**2)/(3.*MZp**2) - (gzp**2*MD**4*Xi3x1**2*cmath.cos(alpha)**2)/(3.*MZp**2) + (2*gzp**2*MZp**2*Xi3x1**2*cmath.cos(alpha)**2)/3. - (Cd3x1*gzp**2*MB**2*complexconjugate(Cd3x1)*cmath.cos(alpha)**2)/12. - (Cd3x1*gzp**2*MD**2*complexconjugate(Cd3x1)*cmath.cos(alpha)**2)/12. - (Cd3x1*gzp**2*MB**4*complexconjugate(Cd3x1)*cmath.cos(alpha)**2)/(12.*MZp**2) + (Cd3x1*gzp**2*MB**2*MD**2*complexconjugate(Cd3x1)*cmath.cos(alpha)**2)/(6.*MZp**2) - (Cd3x1*gzp**2*MD**4*complexconjugate(Cd3x1)*cmath.cos(alpha)**2)/(12.*MZp**2) + (Cd3x1*gzp**2*MZp**2*complexconjugate(Cd3x1)*cmath.cos(alpha)**2)/6. - gzp**2*MB*MD*Xi3x1*complexconjugate(Cd3x1)*cmath.cos(alpha)**2)*cmath.sqrt(MB**4 - 2*MB**2*MD**2 + MD**4 - 2*MB**2*MZp**2 - 2*MD**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.b,P.s__tilde__):'((-(Cd3x2*gzp**2*MB*MS*Xi3x2*cmath.cos(alpha)**2) - (gzp**2*MB**2*Xi3x2**2*cmath.cos(alpha)**2)/3. - (gzp**2*MS**2*Xi3x2**2*cmath.cos(alpha)**2)/3. - (gzp**2*MB**4*Xi3x2**2*cmath.cos(alpha)**2)/(3.*MZp**2) + (2*gzp**2*MB**2*MS**2*Xi3x2**2*cmath.cos(alpha)**2)/(3.*MZp**2) - (gzp**2*MS**4*Xi3x2**2*cmath.cos(alpha)**2)/(3.*MZp**2) + (2*gzp**2*MZp**2*Xi3x2**2*cmath.cos(alpha)**2)/3. - (Cd3x2*gzp**2*MB**2*complexconjugate(Cd3x2)*cmath.cos(alpha)**2)/12. - (Cd3x2*gzp**2*MS**2*complexconjugate(Cd3x2)*cmath.cos(alpha)**2)/12. - (Cd3x2*gzp**2*MB**4*complexconjugate(Cd3x2)*cmath.cos(alpha)**2)/(12.*MZp**2) + (Cd3x2*gzp**2*MB**2*MS**2*complexconjugate(Cd3x2)*cmath.cos(alpha)**2)/(6.*MZp**2) - (Cd3x2*gzp**2*MS**4*complexconjugate(Cd3x2)*cmath.cos(alpha)**2)/(12.*MZp**2) + (Cd3x2*gzp**2*MZp**2*complexconjugate(Cd3x2)*cmath.cos(alpha)**2)/6. - gzp**2*MB*MS*Xi3x2*complexconjugate(Cd3x2)*cmath.cos(alpha)**2)*cmath.sqrt(MB**4 - 2*MB**2*MS**2 + MS**4 - 2*MB**2*MZp**2 - 2*MS**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.c,P.c__tilde__):'((2*Cu2x2*gzp**2*MC**2*Xi2x2*cmath.cos(alpha)**2 - (8*gzp**2*MC**2*Xi2x2**2*cmath.cos(alpha)**2)/3. + (8*gzp**2*MZp**2*Xi2x2**2*cmath.cos(alpha)**2)/3. - (Cu2x2*gzp**2*MC**2*complexconjugate(Cu2x2)*cmath.cos(alpha)**2)/6. + (Cu2x2*gzp**2*MZp**2*complexconjugate(Cu2x2)*cmath.cos(alpha)**2)/6. + 2*gzp**2*MC**2*Xi2x2*complexconjugate(Cu2x2)*cmath.cos(alpha)**2)*cmath.sqrt(-4*MC**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.c,P.t__tilde__):'((2*Cu2x3*gzp**2*MC*MT*Xi2x3*cmath.cos(alpha)**2 - (4*gzp**2*MC**2*Xi2x3**2*cmath.cos(alpha)**2)/3. - (4*gzp**2*MT**2*Xi2x3**2*cmath.cos(alpha)**2)/3. - (4*gzp**2*MC**4*Xi2x3**2*cmath.cos(alpha)**2)/(3.*MZp**2) + (8*gzp**2*MC**2*MT**2*Xi2x3**2*cmath.cos(alpha)**2)/(3.*MZp**2) - (4*gzp**2*MT**4*Xi2x3**2*cmath.cos(alpha)**2)/(3.*MZp**2) + (8*gzp**2*MZp**2*Xi2x3**2*cmath.cos(alpha)**2)/3. - (Cu2x3*gzp**2*MC**2*complexconjugate(Cu2x3)*cmath.cos(alpha)**2)/12. - (Cu2x3*gzp**2*MT**2*complexconjugate(Cu2x3)*cmath.cos(alpha)**2)/12. - (Cu2x3*gzp**2*MC**4*complexconjugate(Cu2x3)*cmath.cos(alpha)**2)/(12.*MZp**2) + (Cu2x3*gzp**2*MC**2*MT**2*complexconjugate(Cu2x3)*cmath.cos(alpha)**2)/(6.*MZp**2) - (Cu2x3*gzp**2*MT**4*complexconjugate(Cu2x3)*cmath.cos(alpha)**2)/(12.*MZp**2) + (Cu2x3*gzp**2*MZp**2*complexconjugate(Cu2x3)*cmath.cos(alpha)**2)/6. + 2*gzp**2*MC*MT*Xi2x3*complexconjugate(Cu2x3)*cmath.cos(alpha)**2)*cmath.sqrt(MC**4 - 2*MC**2*MT**2 + MT**4 - 2*MC**2*MZp**2 - 2*MT**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.c,P.u__tilde__):'((2*Cu2x1*gzp**2*MC*MU*Xi2x1*cmath.cos(alpha)**2 - (4*gzp**2*MC**2*Xi2x1**2*cmath.cos(alpha)**2)/3. - (4*gzp**2*MU**2*Xi2x1**2*cmath.cos(alpha)**2)/3. - (4*gzp**2*MC**4*Xi2x1**2*cmath.cos(alpha)**2)/(3.*MZp**2) + (8*gzp**2*MC**2*MU**2*Xi2x1**2*cmath.cos(alpha)**2)/(3.*MZp**2) - (4*gzp**2*MU**4*Xi2x1**2*cmath.cos(alpha)**2)/(3.*MZp**2) + (8*gzp**2*MZp**2*Xi2x1**2*cmath.cos(alpha)**2)/3. - (Cu2x1*gzp**2*MC**2*complexconjugate(Cu2x1)*cmath.cos(alpha)**2)/12. - (Cu2x1*gzp**2*MU**2*complexconjugate(Cu2x1)*cmath.cos(alpha)**2)/12. - (Cu2x1*gzp**2*MC**4*complexconjugate(Cu2x1)*cmath.cos(alpha)**2)/(12.*MZp**2) + (Cu2x1*gzp**2*MC**2*MU**2*complexconjugate(Cu2x1)*cmath.cos(alpha)**2)/(6.*MZp**2) - (Cu2x1*gzp**2*MU**4*complexconjugate(Cu2x1)*cmath.cos(alpha)**2)/(12.*MZp**2) + (Cu2x1*gzp**2*MZp**2*complexconjugate(Cu2x1)*cmath.cos(alpha)**2)/6. + 2*gzp**2*MC*MU*Xi2x1*complexconjugate(Cu2x1)*cmath.cos(alpha)**2)*cmath.sqrt(MC**4 - 2*MC**2*MU**2 + MU**4 - 2*MC**2*MZp**2 - 2*MU**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.d,P.b__tilde__):'((-(Cd1x3*gzp**2*MB*MD*Xi1x3*cmath.cos(alpha)**2) - (gzp**2*MB**2*Xi1x3**2*cmath.cos(alpha)**2)/3. - (gzp**2*MD**2*Xi1x3**2*cmath.cos(alpha)**2)/3. - (gzp**2*MB**4*Xi1x3**2*cmath.cos(alpha)**2)/(3.*MZp**2) + (2*gzp**2*MB**2*MD**2*Xi1x3**2*cmath.cos(alpha)**2)/(3.*MZp**2) - (gzp**2*MD**4*Xi1x3**2*cmath.cos(alpha)**2)/(3.*MZp**2) + (2*gzp**2*MZp**2*Xi1x3**2*cmath.cos(alpha)**2)/3. - (Cd1x3*gzp**2*MB**2*complexconjugate(Cd1x3)*cmath.cos(alpha)**2)/12. - (Cd1x3*gzp**2*MD**2*complexconjugate(Cd1x3)*cmath.cos(alpha)**2)/12. - (Cd1x3*gzp**2*MB**4*complexconjugate(Cd1x3)*cmath.cos(alpha)**2)/(12.*MZp**2) + (Cd1x3*gzp**2*MB**2*MD**2*complexconjugate(Cd1x3)*cmath.cos(alpha)**2)/(6.*MZp**2) - (Cd1x3*gzp**2*MD**4*complexconjugate(Cd1x3)*cmath.cos(alpha)**2)/(12.*MZp**2) + (Cd1x3*gzp**2*MZp**2*complexconjugate(Cd1x3)*cmath.cos(alpha)**2)/6. - gzp**2*MB*MD*Xi1x3*complexconjugate(Cd1x3)*cmath.cos(alpha)**2)*cmath.sqrt(MB**4 - 2*MB**2*MD**2 + MD**4 - 2*MB**2*MZp**2 - 2*MD**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.d,P.d__tilde__):'((-(Cd1x1*gzp**2*MD**2*Xi1x1*cmath.cos(alpha)**2) - (2*gzp**2*MD**2*Xi1x1**2*cmath.cos(alpha)**2)/3. + (2*gzp**2*MZp**2*Xi1x1**2*cmath.cos(alpha)**2)/3. - (Cd1x1*gzp**2*MD**2*complexconjugate(Cd1x1)*cmath.cos(alpha)**2)/6. + (Cd1x1*gzp**2*MZp**2*complexconjugate(Cd1x1)*cmath.cos(alpha)**2)/6. - gzp**2*MD**2*Xi1x1*complexconjugate(Cd1x1)*cmath.cos(alpha)**2)*cmath.sqrt(-4*MD**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.d,P.s__tilde__):'((-(Cd1x2*gzp**2*MD*MS*Xi1x2*cmath.cos(alpha)**2) - (gzp**2*MD**2*Xi1x2**2*cmath.cos(alpha)**2)/3. - (gzp**2*MS**2*Xi1x2**2*cmath.cos(alpha)**2)/3. - (gzp**2*MD**4*Xi1x2**2*cmath.cos(alpha)**2)/(3.*MZp**2) + (2*gzp**2*MD**2*MS**2*Xi1x2**2*cmath.cos(alpha)**2)/(3.*MZp**2) - (gzp**2*MS**4*Xi1x2**2*cmath.cos(alpha)**2)/(3.*MZp**2) + (2*gzp**2*MZp**2*Xi1x2**2*cmath.cos(alpha)**2)/3. - (Cd1x2*gzp**2*MD**2*complexconjugate(Cd1x2)*cmath.cos(alpha)**2)/12. - (Cd1x2*gzp**2*MS**2*complexconjugate(Cd1x2)*cmath.cos(alpha)**2)/12. - (Cd1x2*gzp**2*MD**4*complexconjugate(Cd1x2)*cmath.cos(alpha)**2)/(12.*MZp**2) + (Cd1x2*gzp**2*MD**2*MS**2*complexconjugate(Cd1x2)*cmath.cos(alpha)**2)/(6.*MZp**2) - (Cd1x2*gzp**2*MS**4*complexconjugate(Cd1x2)*cmath.cos(alpha)**2)/(12.*MZp**2) + (Cd1x2*gzp**2*MZp**2*complexconjugate(Cd1x2)*cmath.cos(alpha)**2)/6. - gzp**2*MD*MS*Xi1x2*complexconjugate(Cd1x2)*cmath.cos(alpha)**2)*cmath.sqrt(MD**4 - 2*MD**2*MS**2 + MS**4 - 2*MD**2*MZp**2 - 2*MS**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.e__minus__,P.e__plus__):'((-(Cl1x1**2*gzp**2*Me**2*cmath.cos(alpha)**2)/2. + (Cl1x1**2*gzp**2*MZp**2*cmath.cos(alpha)**2)/2. + 6*Cl1x1*gzp**2*Me**2*Xi1x1*cmath.cos(alpha)**2 - 2*gzp**2*Me**2*Xi1x1**2*cmath.cos(alpha)**2 + 2*gzp**2*MZp**2*Xi1x1**2*cmath.cos(alpha)**2)*cmath.sqrt(-4*Me**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.e__minus__,P.mu__plus__):'((-(Cl1x2**2*gzp**2*Me**2*cmath.cos(alpha)**2)/4. - (Cl1x2**2*gzp**2*MMU**2*cmath.cos(alpha)**2)/4. - (Cl1x2**2*gzp**2*Me**4*cmath.cos(alpha)**2)/(4.*MZp**2) + (Cl1x2**2*gzp**2*Me**2*MMU**2*cmath.cos(alpha)**2)/(2.*MZp**2) - (Cl1x2**2*gzp**2*MMU**4*cmath.cos(alpha)**2)/(4.*MZp**2) + (Cl1x2**2*gzp**2*MZp**2*cmath.cos(alpha)**2)/2. + 6*Cl1x2*gzp**2*Me*MMU*Xi1x2*cmath.cos(alpha)**2 - gzp**2*Me**2*Xi1x2**2*cmath.cos(alpha)**2 - gzp**2*MMU**2*Xi1x2**2*cmath.cos(alpha)**2 - (gzp**2*Me**4*Xi1x2**2*cmath.cos(alpha)**2)/MZp**2 + (2*gzp**2*Me**2*MMU**2*Xi1x2**2*cmath.cos(alpha)**2)/MZp**2 - (gzp**2*MMU**4*Xi1x2**2*cmath.cos(alpha)**2)/MZp**2 + 2*gzp**2*MZp**2*Xi1x2**2*cmath.cos(alpha)**2)*cmath.sqrt(Me**4 - 2*Me**2*MMU**2 + MMU**4 - 2*Me**2*MZp**2 - 2*MMU**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.e__minus__,P.ta__plus__):'((-(Cl1x3**2*gzp**2*Me**2*cmath.cos(alpha)**2)/4. - (Cl1x3**2*gzp**2*MTA**2*cmath.cos(alpha)**2)/4. - (Cl1x3**2*gzp**2*Me**4*cmath.cos(alpha)**2)/(4.*MZp**2) + (Cl1x3**2*gzp**2*Me**2*MTA**2*cmath.cos(alpha)**2)/(2.*MZp**2) - (Cl1x3**2*gzp**2*MTA**4*cmath.cos(alpha)**2)/(4.*MZp**2) + (Cl1x3**2*gzp**2*MZp**2*cmath.cos(alpha)**2)/2. + 6*Cl1x3*gzp**2*Me*MTA*Xi1x3*cmath.cos(alpha)**2 - gzp**2*Me**2*Xi1x3**2*cmath.cos(alpha)**2 - gzp**2*MTA**2*Xi1x3**2*cmath.cos(alpha)**2 - (gzp**2*Me**4*Xi1x3**2*cmath.cos(alpha)**2)/MZp**2 + (2*gzp**2*Me**2*MTA**2*Xi1x3**2*cmath.cos(alpha)**2)/MZp**2 - (gzp**2*MTA**4*Xi1x3**2*cmath.cos(alpha)**2)/MZp**2 + 2*gzp**2*MZp**2*Xi1x3**2*cmath.cos(alpha)**2)*cmath.sqrt(Me**4 - 2*Me**2*MTA**2 + MTA**4 - 2*Me**2*MZp**2 - 2*MTA**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.mu__minus__,P.e__plus__):'((-(Cl2x1**2*gzp**2*Me**2*cmath.cos(alpha)**2)/4. - (Cl2x1**2*gzp**2*MMU**2*cmath.cos(alpha)**2)/4. - (Cl2x1**2*gzp**2*Me**4*cmath.cos(alpha)**2)/(4.*MZp**2) + (Cl2x1**2*gzp**2*Me**2*MMU**2*cmath.cos(alpha)**2)/(2.*MZp**2) - (Cl2x1**2*gzp**2*MMU**4*cmath.cos(alpha)**2)/(4.*MZp**2) + (Cl2x1**2*gzp**2*MZp**2*cmath.cos(alpha)**2)/2. + 6*Cl2x1*gzp**2*Me*MMU*Xi2x1*cmath.cos(alpha)**2 - gzp**2*Me**2*Xi2x1**2*cmath.cos(alpha)**2 - gzp**2*MMU**2*Xi2x1**2*cmath.cos(alpha)**2 - (gzp**2*Me**4*Xi2x1**2*cmath.cos(alpha)**2)/MZp**2 + (2*gzp**2*Me**2*MMU**2*Xi2x1**2*cmath.cos(alpha)**2)/MZp**2 - (gzp**2*MMU**4*Xi2x1**2*cmath.cos(alpha)**2)/MZp**2 + 2*gzp**2*MZp**2*Xi2x1**2*cmath.cos(alpha)**2)*cmath.sqrt(Me**4 - 2*Me**2*MMU**2 + MMU**4 - 2*Me**2*MZp**2 - 2*MMU**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.mu__minus__,P.mu__plus__):'((-(Cl2x2**2*gzp**2*MMU**2*cmath.cos(alpha)**2)/2. + (Cl2x2**2*gzp**2*MZp**2*cmath.cos(alpha)**2)/2. + 6*Cl2x2*gzp**2*MMU**2*Xi2x2*cmath.cos(alpha)**2 - 2*gzp**2*MMU**2*Xi2x2**2*cmath.cos(alpha)**2 + 2*gzp**2*MZp**2*Xi2x2**2*cmath.cos(alpha)**2)*cmath.sqrt(-4*MMU**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.mu__minus__,P.ta__plus__):'((-(Cl2x3**2*gzp**2*MMU**2*cmath.cos(alpha)**2)/4. - (Cl2x3**2*gzp**2*MTA**2*cmath.cos(alpha)**2)/4. - (Cl2x3**2*gzp**2*MMU**4*cmath.cos(alpha)**2)/(4.*MZp**2) + (Cl2x3**2*gzp**2*MMU**2*MTA**2*cmath.cos(alpha)**2)/(2.*MZp**2) - (Cl2x3**2*gzp**2*MTA**4*cmath.cos(alpha)**2)/(4.*MZp**2) + (Cl2x3**2*gzp**2*MZp**2*cmath.cos(alpha)**2)/2. + 6*Cl2x3*gzp**2*MMU*MTA*Xi2x3*cmath.cos(alpha)**2 - gzp**2*MMU**2*Xi2x3**2*cmath.cos(alpha)**2 - gzp**2*MTA**2*Xi2x3**2*cmath.cos(alpha)**2 - (gzp**2*MMU**4*Xi2x3**2*cmath.cos(alpha)**2)/MZp**2 + (2*gzp**2*MMU**2*MTA**2*Xi2x3**2*cmath.cos(alpha)**2)/MZp**2 - (gzp**2*MTA**4*Xi2x3**2*cmath.cos(alpha)**2)/MZp**2 + 2*gzp**2*MZp**2*Xi2x3**2*cmath.cos(alpha)**2)*cmath.sqrt(MMU**4 - 2*MMU**2*MTA**2 + MTA**4 - 2*MMU**2*MZp**2 - 2*MTA**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.s,P.b__tilde__):'((-(Cd2x3*gzp**2*MB*MS*Xi2x3*cmath.cos(alpha)**2) - (gzp**2*MB**2*Xi2x3**2*cmath.cos(alpha)**2)/3. - (gzp**2*MS**2*Xi2x3**2*cmath.cos(alpha)**2)/3. - (gzp**2*MB**4*Xi2x3**2*cmath.cos(alpha)**2)/(3.*MZp**2) + (2*gzp**2*MB**2*MS**2*Xi2x3**2*cmath.cos(alpha)**2)/(3.*MZp**2) - (gzp**2*MS**4*Xi2x3**2*cmath.cos(alpha)**2)/(3.*MZp**2) + (2*gzp**2*MZp**2*Xi2x3**2*cmath.cos(alpha)**2)/3. - (Cd2x3*gzp**2*MB**2*complexconjugate(Cd2x3)*cmath.cos(alpha)**2)/12. - (Cd2x3*gzp**2*MS**2*complexconjugate(Cd2x3)*cmath.cos(alpha)**2)/12. - (Cd2x3*gzp**2*MB**4*complexconjugate(Cd2x3)*cmath.cos(alpha)**2)/(12.*MZp**2) + (Cd2x3*gzp**2*MB**2*MS**2*complexconjugate(Cd2x3)*cmath.cos(alpha)**2)/(6.*MZp**2) - (Cd2x3*gzp**2*MS**4*complexconjugate(Cd2x3)*cmath.cos(alpha)**2)/(12.*MZp**2) + (Cd2x3*gzp**2*MZp**2*complexconjugate(Cd2x3)*cmath.cos(alpha)**2)/6. - gzp**2*MB*MS*Xi2x3*complexconjugate(Cd2x3)*cmath.cos(alpha)**2)*cmath.sqrt(MB**4 - 2*MB**2*MS**2 + MS**4 - 2*MB**2*MZp**2 - 2*MS**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.s,P.d__tilde__):'((-(Cd2x1*gzp**2*MD*MS*Xi2x1*cmath.cos(alpha)**2) - (gzp**2*MD**2*Xi2x1**2*cmath.cos(alpha)**2)/3. - (gzp**2*MS**2*Xi2x1**2*cmath.cos(alpha)**2)/3. - (gzp**2*MD**4*Xi2x1**2*cmath.cos(alpha)**2)/(3.*MZp**2) + (2*gzp**2*MD**2*MS**2*Xi2x1**2*cmath.cos(alpha)**2)/(3.*MZp**2) - (gzp**2*MS**4*Xi2x1**2*cmath.cos(alpha)**2)/(3.*MZp**2) + (2*gzp**2*MZp**2*Xi2x1**2*cmath.cos(alpha)**2)/3. - (Cd2x1*gzp**2*MD**2*complexconjugate(Cd2x1)*cmath.cos(alpha)**2)/12. - (Cd2x1*gzp**2*MS**2*complexconjugate(Cd2x1)*cmath.cos(alpha)**2)/12. - (Cd2x1*gzp**2*MD**4*complexconjugate(Cd2x1)*cmath.cos(alpha)**2)/(12.*MZp**2) + (Cd2x1*gzp**2*MD**2*MS**2*complexconjugate(Cd2x1)*cmath.cos(alpha)**2)/(6.*MZp**2) - (Cd2x1*gzp**2*MS**4*complexconjugate(Cd2x1)*cmath.cos(alpha)**2)/(12.*MZp**2) + (Cd2x1*gzp**2*MZp**2*complexconjugate(Cd2x1)*cmath.cos(alpha)**2)/6. - gzp**2*MD*MS*Xi2x1*complexconjugate(Cd2x1)*cmath.cos(alpha)**2)*cmath.sqrt(MD**4 - 2*MD**2*MS**2 + MS**4 - 2*MD**2*MZp**2 - 2*MS**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.s,P.s__tilde__):'((-(Cd2x2*gzp**2*MS**2*Xi2x2*cmath.cos(alpha)**2) - (2*gzp**2*MS**2*Xi2x2**2*cmath.cos(alpha)**2)/3. + (2*gzp**2*MZp**2*Xi2x2**2*cmath.cos(alpha)**2)/3. - (Cd2x2*gzp**2*MS**2*complexconjugate(Cd2x2)*cmath.cos(alpha)**2)/6. + (Cd2x2*gzp**2*MZp**2*complexconjugate(Cd2x2)*cmath.cos(alpha)**2)/6. - gzp**2*MS**2*Xi2x2*complexconjugate(Cd2x2)*cmath.cos(alpha)**2)*cmath.sqrt(-4*MS**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.t,P.c__tilde__):'((2*Cu3x2*gzp**2*MC*MT*Xi3x2*cmath.cos(alpha)**2 - (4*gzp**2*MC**2*Xi3x2**2*cmath.cos(alpha)**2)/3. - (4*gzp**2*MT**2*Xi3x2**2*cmath.cos(alpha)**2)/3. - (4*gzp**2*MC**4*Xi3x2**2*cmath.cos(alpha)**2)/(3.*MZp**2) + (8*gzp**2*MC**2*MT**2*Xi3x2**2*cmath.cos(alpha)**2)/(3.*MZp**2) - (4*gzp**2*MT**4*Xi3x2**2*cmath.cos(alpha)**2)/(3.*MZp**2) + (8*gzp**2*MZp**2*Xi3x2**2*cmath.cos(alpha)**2)/3. - (Cu3x2*gzp**2*MC**2*complexconjugate(Cu3x2)*cmath.cos(alpha)**2)/12. - (Cu3x2*gzp**2*MT**2*complexconjugate(Cu3x2)*cmath.cos(alpha)**2)/12. - (Cu3x2*gzp**2*MC**4*complexconjugate(Cu3x2)*cmath.cos(alpha)**2)/(12.*MZp**2) + (Cu3x2*gzp**2*MC**2*MT**2*complexconjugate(Cu3x2)*cmath.cos(alpha)**2)/(6.*MZp**2) - (Cu3x2*gzp**2*MT**4*complexconjugate(Cu3x2)*cmath.cos(alpha)**2)/(12.*MZp**2) + (Cu3x2*gzp**2*MZp**2*complexconjugate(Cu3x2)*cmath.cos(alpha)**2)/6. + 2*gzp**2*MC*MT*Xi3x2*complexconjugate(Cu3x2)*cmath.cos(alpha)**2)*cmath.sqrt(MC**4 - 2*MC**2*MT**2 + MT**4 - 2*MC**2*MZp**2 - 2*MT**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.t,P.t__tilde__):'((2*Cu3x3*gzp**2*MT**2*Xi3x3*cmath.cos(alpha)**2 - (8*gzp**2*MT**2*Xi3x3**2*cmath.cos(alpha)**2)/3. + (8*gzp**2*MZp**2*Xi3x3**2*cmath.cos(alpha)**2)/3. - (Cu3x3*gzp**2*MT**2*complexconjugate(Cu3x3)*cmath.cos(alpha)**2)/6. + (Cu3x3*gzp**2*MZp**2*complexconjugate(Cu3x3)*cmath.cos(alpha)**2)/6. + 2*gzp**2*MT**2*Xi3x3*complexconjugate(Cu3x3)*cmath.cos(alpha)**2)*cmath.sqrt(-4*MT**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.t,P.u__tilde__):'((2*Cu3x1*gzp**2*MT*MU*Xi3x1*cmath.cos(alpha)**2 - (4*gzp**2*MT**2*Xi3x1**2*cmath.cos(alpha)**2)/3. - (4*gzp**2*MU**2*Xi3x1**2*cmath.cos(alpha)**2)/3. - (4*gzp**2*MT**4*Xi3x1**2*cmath.cos(alpha)**2)/(3.*MZp**2) + (8*gzp**2*MT**2*MU**2*Xi3x1**2*cmath.cos(alpha)**2)/(3.*MZp**2) - (4*gzp**2*MU**4*Xi3x1**2*cmath.cos(alpha)**2)/(3.*MZp**2) + (8*gzp**2*MZp**2*Xi3x1**2*cmath.cos(alpha)**2)/3. - (Cu3x1*gzp**2*MT**2*complexconjugate(Cu3x1)*cmath.cos(alpha)**2)/12. - (Cu3x1*gzp**2*MU**2*complexconjugate(Cu3x1)*cmath.cos(alpha)**2)/12. - (Cu3x1*gzp**2*MT**4*complexconjugate(Cu3x1)*cmath.cos(alpha)**2)/(12.*MZp**2) + (Cu3x1*gzp**2*MT**2*MU**2*complexconjugate(Cu3x1)*cmath.cos(alpha)**2)/(6.*MZp**2) - (Cu3x1*gzp**2*MU**4*complexconjugate(Cu3x1)*cmath.cos(alpha)**2)/(12.*MZp**2) + (Cu3x1*gzp**2*MZp**2*complexconjugate(Cu3x1)*cmath.cos(alpha)**2)/6. + 2*gzp**2*MT*MU*Xi3x1*complexconjugate(Cu3x1)*cmath.cos(alpha)**2)*cmath.sqrt(MT**4 - 2*MT**2*MU**2 + MU**4 - 2*MT**2*MZp**2 - 2*MU**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.ta__minus__,P.e__plus__):'((-(Cl3x1**2*gzp**2*Me**2*cmath.cos(alpha)**2)/4. - (Cl3x1**2*gzp**2*MTA**2*cmath.cos(alpha)**2)/4. - (Cl3x1**2*gzp**2*Me**4*cmath.cos(alpha)**2)/(4.*MZp**2) + (Cl3x1**2*gzp**2*Me**2*MTA**2*cmath.cos(alpha)**2)/(2.*MZp**2) - (Cl3x1**2*gzp**2*MTA**4*cmath.cos(alpha)**2)/(4.*MZp**2) + (Cl3x1**2*gzp**2*MZp**2*cmath.cos(alpha)**2)/2. + 6*Cl3x1*gzp**2*Me*MTA*Xi3x1*cmath.cos(alpha)**2 - gzp**2*Me**2*Xi3x1**2*cmath.cos(alpha)**2 - gzp**2*MTA**2*Xi3x1**2*cmath.cos(alpha)**2 - (gzp**2*Me**4*Xi3x1**2*cmath.cos(alpha)**2)/MZp**2 + (2*gzp**2*Me**2*MTA**2*Xi3x1**2*cmath.cos(alpha)**2)/MZp**2 - (gzp**2*MTA**4*Xi3x1**2*cmath.cos(alpha)**2)/MZp**2 + 2*gzp**2*MZp**2*Xi3x1**2*cmath.cos(alpha)**2)*cmath.sqrt(Me**4 - 2*Me**2*MTA**2 + MTA**4 - 2*Me**2*MZp**2 - 2*MTA**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.ta__minus__,P.mu__plus__):'((-(Cl3x2**2*gzp**2*MMU**2*cmath.cos(alpha)**2)/4. - (Cl3x2**2*gzp**2*MTA**2*cmath.cos(alpha)**2)/4. - (Cl3x2**2*gzp**2*MMU**4*cmath.cos(alpha)**2)/(4.*MZp**2) + (Cl3x2**2*gzp**2*MMU**2*MTA**2*cmath.cos(alpha)**2)/(2.*MZp**2) - (Cl3x2**2*gzp**2*MTA**4*cmath.cos(alpha)**2)/(4.*MZp**2) + (Cl3x2**2*gzp**2*MZp**2*cmath.cos(alpha)**2)/2. + 6*Cl3x2*gzp**2*MMU*MTA*Xi3x2*cmath.cos(alpha)**2 - gzp**2*MMU**2*Xi3x2**2*cmath.cos(alpha)**2 - gzp**2*MTA**2*Xi3x2**2*cmath.cos(alpha)**2 - (gzp**2*MMU**4*Xi3x2**2*cmath.cos(alpha)**2)/MZp**2 + (2*gzp**2*MMU**2*MTA**2*Xi3x2**2*cmath.cos(alpha)**2)/MZp**2 - (gzp**2*MTA**4*Xi3x2**2*cmath.cos(alpha)**2)/MZp**2 + 2*gzp**2*MZp**2*Xi3x2**2*cmath.cos(alpha)**2)*cmath.sqrt(MMU**4 - 2*MMU**2*MTA**2 + MTA**4 - 2*MMU**2*MZp**2 - 2*MTA**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.ta__minus__,P.ta__plus__):'((-(Cl3x3**2*gzp**2*MTA**2*cmath.cos(alpha)**2)/2. + (Cl3x3**2*gzp**2*MZp**2*cmath.cos(alpha)**2)/2. + 6*Cl3x3*gzp**2*MTA**2*Xi3x3*cmath.cos(alpha)**2 - 2*gzp**2*MTA**2*Xi3x3**2*cmath.cos(alpha)**2 + 2*gzp**2*MZp**2*Xi3x3**2*cmath.cos(alpha)**2)*cmath.sqrt(-4*MTA**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.u,P.c__tilde__):'((2*Cu1x2*gzp**2*MC*MU*Xi1x2*cmath.cos(alpha)**2 - (4*gzp**2*MC**2*Xi1x2**2*cmath.cos(alpha)**2)/3. - (4*gzp**2*MU**2*Xi1x2**2*cmath.cos(alpha)**2)/3. - (4*gzp**2*MC**4*Xi1x2**2*cmath.cos(alpha)**2)/(3.*MZp**2) + (8*gzp**2*MC**2*MU**2*Xi1x2**2*cmath.cos(alpha)**2)/(3.*MZp**2) - (4*gzp**2*MU**4*Xi1x2**2*cmath.cos(alpha)**2)/(3.*MZp**2) + (8*gzp**2*MZp**2*Xi1x2**2*cmath.cos(alpha)**2)/3. - (Cu1x2*gzp**2*MC**2*complexconjugate(Cu1x2)*cmath.cos(alpha)**2)/12. - (Cu1x2*gzp**2*MU**2*complexconjugate(Cu1x2)*cmath.cos(alpha)**2)/12. - (Cu1x2*gzp**2*MC**4*complexconjugate(Cu1x2)*cmath.cos(alpha)**2)/(12.*MZp**2) + (Cu1x2*gzp**2*MC**2*MU**2*complexconjugate(Cu1x2)*cmath.cos(alpha)**2)/(6.*MZp**2) - (Cu1x2*gzp**2*MU**4*complexconjugate(Cu1x2)*cmath.cos(alpha)**2)/(12.*MZp**2) + (Cu1x2*gzp**2*MZp**2*complexconjugate(Cu1x2)*cmath.cos(alpha)**2)/6. + 2*gzp**2*MC*MU*Xi1x2*complexconjugate(Cu1x2)*cmath.cos(alpha)**2)*cmath.sqrt(MC**4 - 2*MC**2*MU**2 + MU**4 - 2*MC**2*MZp**2 - 2*MU**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.u,P.t__tilde__):'((2*Cu1x3*gzp**2*MT*MU*Xi1x3*cmath.cos(alpha)**2 - (4*gzp**2*MT**2*Xi1x3**2*cmath.cos(alpha)**2)/3. - (4*gzp**2*MU**2*Xi1x3**2*cmath.cos(alpha)**2)/3. - (4*gzp**2*MT**4*Xi1x3**2*cmath.cos(alpha)**2)/(3.*MZp**2) + (8*gzp**2*MT**2*MU**2*Xi1x3**2*cmath.cos(alpha)**2)/(3.*MZp**2) - (4*gzp**2*MU**4*Xi1x3**2*cmath.cos(alpha)**2)/(3.*MZp**2) + (8*gzp**2*MZp**2*Xi1x3**2*cmath.cos(alpha)**2)/3. - (Cu1x3*gzp**2*MT**2*complexconjugate(Cu1x3)*cmath.cos(alpha)**2)/12. - (Cu1x3*gzp**2*MU**2*complexconjugate(Cu1x3)*cmath.cos(alpha)**2)/12. - (Cu1x3*gzp**2*MT**4*complexconjugate(Cu1x3)*cmath.cos(alpha)**2)/(12.*MZp**2) + (Cu1x3*gzp**2*MT**2*MU**2*complexconjugate(Cu1x3)*cmath.cos(alpha)**2)/(6.*MZp**2) - (Cu1x3*gzp**2*MU**4*complexconjugate(Cu1x3)*cmath.cos(alpha)**2)/(12.*MZp**2) + (Cu1x3*gzp**2*MZp**2*complexconjugate(Cu1x3)*cmath.cos(alpha)**2)/6. + 2*gzp**2*MT*MU*Xi1x3*complexconjugate(Cu1x3)*cmath.cos(alpha)**2)*cmath.sqrt(MT**4 - 2*MT**2*MU**2 + MU**4 - 2*MT**2*MZp**2 - 2*MU**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.u,P.u__tilde__):'((2*Cu1x1*gzp**2*MU**2*Xi1x1*cmath.cos(alpha)**2 - (8*gzp**2*MU**2*Xi1x1**2*cmath.cos(alpha)**2)/3. + (8*gzp**2*MZp**2*Xi1x1**2*cmath.cos(alpha)**2)/3. - (Cu1x1*gzp**2*MU**2*complexconjugate(Cu1x1)*cmath.cos(alpha)**2)/6. + (Cu1x1*gzp**2*MZp**2*complexconjugate(Cu1x1)*cmath.cos(alpha)**2)/6. + 2*gzp**2*MU**2*Xi1x1*complexconjugate(Cu1x1)*cmath.cos(alpha)**2)*cmath.sqrt(-4*MU**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.ve,P.ve__tilde__):'(Cl1x1**2*gzp**2*MZp**4*cmath.cos(alpha)**2)/(96.*cmath.pi*abs(MZp)**3)',
                                   (P.ve,P.vm__tilde__):'(Cl1x2**2*gzp**2*MZp**4*cmath.cos(alpha)**2)/(96.*cmath.pi*abs(MZp)**3)',
                                   (P.ve,P.vt__tilde__):'(Cl1x3**2*gzp**2*MZp**4*cmath.cos(alpha)**2)/(96.*cmath.pi*abs(MZp)**3)',
                                   (P.vm,P.ve__tilde__):'(Cl2x1**2*gzp**2*MZp**4*cmath.cos(alpha)**2)/(96.*cmath.pi*abs(MZp)**3)',
                                   (P.vm,P.vm__tilde__):'(Cl2x2**2*gzp**2*MZp**4*cmath.cos(alpha)**2)/(96.*cmath.pi*abs(MZp)**3)',
                                   (P.vm,P.vt__tilde__):'(Cl2x3**2*gzp**2*MZp**4*cmath.cos(alpha)**2)/(96.*cmath.pi*abs(MZp)**3)',
                                   (P.vt,P.ve__tilde__):'(Cl3x1**2*gzp**2*MZp**4*cmath.cos(alpha)**2)/(96.*cmath.pi*abs(MZp)**3)',
                                   (P.vt,P.vm__tilde__):'(Cl3x2**2*gzp**2*MZp**4*cmath.cos(alpha)**2)/(96.*cmath.pi*abs(MZp)**3)',
                                   (P.vt,P.vt__tilde__):'(Cl3x3**2*gzp**2*MZp**4*cmath.cos(alpha)**2)/(96.*cmath.pi*abs(MZp)**3)'})



==> anc/Zprime_TFHM_UFO/function_library.py <==
# This file is part of the UFO.
#
# This file contains definitions for functions that
# are extensions of the cmath library, and correspond
# either to functions that are in cmath, but inconvenient
# to access from there (e.g. z.conjugate()),
# or functions that are simply not defined.
#
#

__date__ = "22 July 2010"
__author__ = "claude.duhr@durham.ac.uk"

import cmath
from object_library import all_functions, Function

#
# shortcuts for functions from cmath
#

complexconjugate = Function(name = 'complexconjugate',
                            arguments = ('z',),
                            expression = 'z.conjugate()')


re = Function(name = 're',
              arguments = ('z',),
              expression = 'z.real')

im = Function(name = 'im',
              arguments = ('z',),
              expression = 'z.imag')

# New functions (trigonometric)

sec = Function(name = 'sec',
             arguments = ('z',),
             expression = '1./cmath.cos(z.real)')

asec = Function(name = 'asec',
             arguments = ('z',),
             expression = 'cmath.acos(1./(z.real))')

csc = Function(name = 'csc',
             arguments = ('z',),
             expression = '1./cmath.sin(z.real)')

acsc = Function(name = 'acsc',
             arguments = ('z',),
             expression = 'cmath.asin(1./(z.real))')

cot = Function(name = 'cot',
               arguments = ('z',),
               expression = '1./cmath.tan(z.real)')

# Heaviside theta function

theta_function = Function(name = 'theta_function',
             arguments = ('x','y','z'),
             expression = 'y if x else z')

# Auxiliary functions for NLO

cond = Function(name = 'cond',
                arguments = ('condition','ExprTrue','ExprFalse'),
                expression = '(ExprTrue if condition==0.0 else ExprFalse)')

reglog = Function(name = 'reglog',
                arguments = ('z'),
                expression = '(0.0 if z==0.0 else cmath.log(z.real))')



==> anc/Zprime_TFHM_UFO/lorentz.py <==
# This file was automatically created by FeynRules 2.3.29
# Mathematica version: 11.3.0 for Microsoft Windows (64-bit) (March 7, 2018)
# Date: Wed 10 Apr 2019 16:36:09


from object_library import all_lorentz, Lorentz

from function_library import complexconjugate, re, im, csc, sec, acsc, asec, cot
try:
   import form_factors as ForFac 
except ImportError:
   pass


UUV1 = Lorentz(name = 'UUV1',
               spins = [ -1, -1, 3 ],
               structure = 'P(3,2) + P(3,3)')

SSS1 = Lorentz(name = 'SSS1',
               spins = [ 1, 1, 1 ],
               structure = '1')

FFS1 = Lorentz(name = 'FFS1',
               spins = [ 2, 2, 1 ],
               structure = 'ProjM(2,1) + ProjP(2,1)')

FFV1 = Lorentz(name = 'FFV1',
               spins = [ 2, 2, 3 ],
               structure = 'Gamma(3,2,1)')

FFV2 = Lorentz(name = 'FFV2',
               spins = [ 2, 2, 3 ],
               structure = 'Gamma(3,2,-1)*ProjM(-1,1)')

FFV3 = Lorentz(name = 'FFV3',
               spins = [ 2, 2, 3 ],
               structure = 'Gamma(3,2,-1)*ProjP(-1,1)')

FFV4 = Lorentz(name = 'FFV4',
               spins = [ 2, 2, 3 ],
               structure = 'Gamma(3,2,-1)*ProjM(-1,1) + 4*Gamma(3,2,-1)*ProjP(-1,1)')

VVS1 = Lorentz(name = 'VVS1',
               spins = [ 3, 3, 1 ],
               structure = 'Metric(1,2)')

VVV1 = Lorentz(name = 'VVV1',
               spins = [ 3, 3, 3 ],
               structure = 'P(3,1)*Metric(1,2) - P(3,2)*Metric(1,2) - P(2,1)*Metric(1,3) + P(2,3)*Metric(1,3) + P(1,2)*Metric(2,3) - P(1,3)*Metric(2,3)')

SSSS1 = Lorentz(name = 'SSSS1',
                spins = [ 1, 1, 1, 1 ],
                structure = '1')

VVSS1 = Lorentz(name = 'VVSS1',
                spins = [ 3, 3, 1, 1 ],
                structure = 'Metric(1,2)')

VVVV1 = Lorentz(name = 'VVVV1',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,4)*Metric(2,3) - Metric(1,3)*Metric(2,4)')

VVVV2 = Lorentz(name = 'VVVV2',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,4)*Metric(2,3) + Metric(1,3)*Metric(2,4) - 2*Metric(1,2)*Metric(3,4)')

VVVV3 = Lorentz(name = 'VVVV3',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,4)*Metric(2,3) - Metric(1,2)*Metric(3,4)')

VVVV4 = Lorentz(name = 'VVVV4',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,3)*Metric(2,4) - Metric(1,2)*Metric(3,4)')

VVVV5 = Lorentz(name = 'VVVV5',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,4)*Metric(2,3) - (Metric(1,3)*Metric(2,4))/2. - (Metric(1,2)*Metric(3,4))/2.')



==> anc/Zprime_TFHM_UFO/object_library.py <==
##
##
## Feynrules Header
##
##
##
##
##

import cmath
import re

class UFOError(Exception):
        """Exception raised if when inconsistencies are detected in the UFO model."""
        pass

class UFOBaseClass(object):
    """The class from which all FeynRules classes are derived."""

    require_args = []

    def __init__(self, *args, **options):
        assert(len(self.require_args) == len (args))
    
        for i, name in enumerate(self.require_args):
            setattr(self, name, args[i])
    
        for (option, value) in options.items():
            setattr(self, option, value)

    def get(self, name):
        return getattr(self, name)
    
    def set(self, name, value):
        setattr(self, name, value)
        
    def get_all(self):
        """Return a dictionary containing all the information of the object"""
        return self.__dict__

    def __str__(self):
        return self.name

    def nice_string(self):
        """ return string with the full information """
        return '\n'.join(['%s \t: %s' %(name, value) for name, value in self.__dict__.items()])

    def __repr__(self):
        replacements = [
            ('+','__plus__'),
            ('-','__minus__'),
            ('@','__at__'),
            ('!','__exclam__'),
            ('?','__quest__'),
            ('*','__star__'),
            ('~','__tilde__')
            ]
        text = self.name
        for orig,sub in replacements:
            text = text.replace(orig,sub)
        return text



all_particles = []

class Particle(UFOBaseClass):
    """A standard Particle"""

    require_args=['pdg_code', 'name', 'antiname', 'spin', 'color', 'mass', 'width', 'texname', 'antitexname', 'charge']

    require_args_all = ['pdg_code', 'name', 'antiname', 'spin', 'color', 'mass', 'width', 'texname', 'antitexname','counterterm','charge', 'line', 'propagating', 'goldstoneboson', 'propagator']

    def __init__(self, pdg_code, name, antiname, spin, color, mass, width, texname,
                 antitexname, charge , line=None, propagating=True, counterterm=None, goldstoneboson=False, 
                 propagator=None, **options):

        args= (pdg_code, name, antiname, spin, color, mass, width, texname,
                antitexname, float(charge))

        UFOBaseClass.__init__(self, *args,  **options)

        global all_particles
        all_particles.append(self)

        self.propagating = propagating
        self.goldstoneboson= goldstoneboson

        self.selfconjugate = (name == antiname)
        if not line:                                                                                                                                                                                   
            self.line = self.find_line_type()
        else:
            self.line = line

        if propagator:
            if isinstance(propagator, dict):
                self.propagator = propagator
            else:
                self.propagator = {0: propagator, 1: propagator}
             
    def find_line_type(self):
        """ find how we draw a line if not defined
        valid output: dashed/straight/wavy/curly/double/swavy/scurly
        """
        
        spin = self.spin
        color = self.color
        
        #use default
        if spin == 1:
            return 'dashed'
        elif spin == 2:
            if not self.selfconjugate:
                return 'straight'
            elif color == 1:
                return 'swavy'
            else:
                return 'scurly'
        elif spin == 3:
            if color == 1:
                return 'wavy'
            
            else:
                return 'curly'
        elif spin == 5:
            return 'double'
        elif spin == -1:
            return 'dotted'
        else:
            return 'dashed' # not supported yet
        
    def anti(self):
        if self.selfconjugate:
            raise Exception('%s has no anti particle.' % self.name) 
        outdic = {}
        for k,v in self.__dict__.iteritems():
            if k not in self.require_args_all:                
                outdic[k] = -v
        if self.color in [1,8]:
            newcolor = self.color
        else:
            newcolor = -self.color
                
        return Particle(-self.pdg_code, self.antiname, self.name, self.spin, newcolor, self.mass, self.width,
                        self.antitexname, self.texname, -self.charge, self.line, self.propagating, self.goldstoneboson, **outdic)



all_parameters = []

class Parameter(UFOBaseClass):

    require_args=['name', 'nature', 'type', 'value', 'texname']

    def __init__(self, name, nature, type, value, texname, lhablock=None, lhacode=None):

        args = (name,nature,type,value,texname)

        UFOBaseClass.__init__(self, *args)

        args=(name,nature,type,value,texname)

        global all_parameters
        all_parameters.append(self)

        if (lhablock is None or lhacode is None)  and nature == 'external':
            raise Exception('Need LHA information for external parameter "%s".' % name)
        self.lhablock = lhablock
        self.lhacode = lhacode

all_CTparameters = []

class CTParameter(UFOBaseClass):

    require_args=['name', 'nature,', 'type', 'value', 'texname']

    def __init__(self, name, type, value, texname):

        args = (name,'internal',type,value,texname)

        UFOBaseClass.__init__(self, *args)

        args=(name,'internal',type,value,texname)

        self.nature='interal'

        global all_CTparameters
        all_CTparameters.append(self)

    def finite(self):
        try:
            return self.value[0]
        except KeyError:
            return 'ZERO'
    
    def pole(self, x):
        try:
            return self.value[-x]
        except KeyError:
            return 'ZERO'

all_vertices = []

class Vertex(UFOBaseClass):

    require_args=['name', 'particles', 'color', 'lorentz', 'couplings']

    def __init__(self, name, particles, color, lorentz, couplings, **opt):
 
        args = (name, particles, color, lorentz, couplings)

        UFOBaseClass.__init__(self, *args, **opt)

        args=(particles,color,lorentz,couplings)

        global all_vertices
        all_vertices.append(self)

all_CTvertices = []

class CTVertex(UFOBaseClass):

    require_args=['name', 'particles', 'color', 'lorentz', 'couplings', 'type', 'loop_particles']

    def __init__(self, name, particles, color, lorentz, couplings, type, loop_particles, **opt):
 
        args = (name, particles, color, lorentz, couplings, type, loop_particles)

        UFOBaseClass.__init__(self, *args, **opt)

        args=(particles,color,lorentz,couplings, type, loop_particles)
        
        global all_CTvertices
        all_CTvertices.append(self)

all_couplings = []

class Coupling(UFOBaseClass):

    require_args=['name', 'value', 'order']

    require_args_all=['name', 'value', 'order', 'loop_particles', 'counterterm']

    def __init__(self, name, value, order, **opt):

        args =(name, value, order)	
        UFOBaseClass.__init__(self, *args, **opt)
        global all_couplings
        all_couplings.append(self)

    def value(self):
        return self.pole(0)

    def pole(self, x):
        """ the self.value attribute can be a dictionary directly specifying the Laurent serie using normal
        parameter or just a string which can possibly contain CTparameter defining the Laurent serie."""
        
        if isinstance(self.value,dict):
            if -x in self.value.keys():
                return self.value[-x]
            else:
                return 'ZERO'

        CTparam=None
        for param in all_CTparameters:
           pattern=re.compile(r"(?P<first>\A|\*|\+|\-|\()(?P<name>"+param.name+r")(?P<second>\Z|\*|\+|\-|\))")
           numberOfMatches=len(pattern.findall(self.value))
           if numberOfMatches==1:
               if not CTparam:
                   CTparam=param
               else:
                   raise UFOError, "UFO does not support yet more than one occurence of CTParameters in the couplings values."
           elif numberOfMatches>1:
               raise UFOError, "UFO does not support yet more than one occurence of CTParameters in the couplings values."

        if not CTparam:
            if x==0:
                return self.value
            else:
                return 'ZERO'
        else:
            if CTparam.pole(x)=='ZERO':
                return 'ZERO'
            else:
                def substitution(matchedObj):
                    return matchedObj.group('first')+"("+CTparam.pole(x)+")"+matchedObj.group('second')
                pattern=re.compile(r"(?P<first>\A|\*|\+|\-|\()(?P<name>"+CTparam.name+r")(?P<second>\Z|\*|\+|\-|\))")
                return pattern.sub(substitution,self.value)

all_lorentz = []

class Lorentz(UFOBaseClass):

    require_args=['name','spins','structure']
    
    def __init__(self, name, spins, structure='external', **opt):
        args = (name, spins, structure)
        UFOBaseClass.__init__(self, *args, **opt)

        global all_lorentz
        all_lorentz.append(self)


all_functions = []

class Function(object):

    def __init__(self, name, arguments, expression):

        global all_functions
        all_functions.append(self)

        self.name = name
        self.arguments = arguments
        self.expr = expression
    
    def __call__(self, *opt):

        for i, arg in enumerate(self.arguments):
            exec('%s = %s' % (arg, opt[i] ))

        return eval(self.expr)

all_orders = []

class CouplingOrder(object):

    def __init__(self, name, expansion_order, hierarchy, perturbative_expansion = 0):
        
        global all_orders
        all_orders.append(self)

        self.name = name
        self.expansion_order = expansion_order
        self.hierarchy = hierarchy
        self.perturbative_expansion = perturbative_expansion

all_decays = []

class Decay(UFOBaseClass):
    require_args = ['particle','partial_widths']

    def __init__(self, particle, partial_widths, **opt):
        args = (particle, partial_widths)
        UFOBaseClass.__init__(self, *args, **opt)

        global all_decays
        all_decays.append(self)
    
        # Add the information directly to the particle
        particle.partial_widths = partial_widths

all_form_factors = []

class FormFactor(UFOBaseClass):
    require_args = ['name','type','value']

    def __init__(self, name, type, value, **opt):
        args = (name, type, value)
        UFOBaseClass.__init__(self, *args, **opt)

        global all_form_factors
        all_form_factors.append(self)

        
all_propagators = []

class Propagator(UFOBaseClass):
    
    require_args = ['name','numerator','denominator']

    def __init__(self, name, numerator, denominator=None, **opt):
        args = (name, numerator, denominator)
        UFOBaseClass.__init__(self, *args, **opt)

        global all_propagators
        all_propagators.append(self)


==> anc/Zprime_TFHM_UFO/parameters.py <==
# This file was automatically created by FeynRules 2.3.29
# Mathematica version: 11.3.0 for Microsoft Windows (64-bit) (March 7, 2018)
# Date: Wed 10 Apr 2019 16:36:08



from object_library import all_parameters, Parameter


from function_library import complexconjugate, re, im, csc, sec, acsc, asec, cot

# This is a default parameter object representing 0.
ZERO = Parameter(name = 'ZERO',
                 nature = 'internal',
                 type = 'real',
                 value = '0.0',
                 texname = '0')

# User-defined parameters.
Cl1x1 = Parameter(name = 'Cl1x1',
                  nature = 'external',
                  type = 'real',
                  value = 0,
                  texname = '\\text{Cl1x1}',
                  lhablock = 'Cl',
                  lhacode = [ 1, 1 ])

Cl1x2 = Parameter(name = 'Cl1x2',
                  nature = 'external',
                  type = 'real',
                  value = 0,
                  texname = '\\text{Cl1x2}',
                  lhablock = 'Cl',
                  lhacode = [ 1, 2 ])

Cl1x3 = Parameter(name = 'Cl1x3',
                  nature = 'external',
                  type = 'real',
                  value = 0,
                  texname = '\\text{Cl1x3}',
                  lhablock = 'Cl',
                  lhacode = [ 1, 3 ])

Cl2x1 = Parameter(name = 'Cl2x1',
                  nature = 'external',
                  type = 'real',
                  value = 0,
                  texname = '\\text{Cl2x1}',
                  lhablock = 'Cl',
                  lhacode = [ 2, 1 ])

Cl2x2 = Parameter(name = 'Cl2x2',
                  nature = 'external',
                  type = 'real',
                  value = 1,
                  texname = '\\text{Cl2x2}',
                  lhablock = 'Cl',
                  lhacode = [ 2, 2 ])

Cl2x3 = Parameter(name = 'Cl2x3',
                  nature = 'external',
                  type = 'real',
                  value = 0,
                  texname = '\\text{Cl2x3}',
                  lhablock = 'Cl',
                  lhacode = [ 2, 3 ])

Cl3x1 = Parameter(name = 'Cl3x1',
                  nature = 'external',
                  type = 'real',
                  value = 0,
                  texname = '\\text{Cl3x1}',
                  lhablock = 'Cl',
                  lhacode = [ 3, 1 ])

Cl3x2 = Parameter(name = 'Cl3x2',
                  nature = 'external',
                  type = 'real',
                  value = 0,
                  texname = '\\text{Cl3x2}',
                  lhablock = 'Cl',
                  lhacode = [ 3, 2 ])

Cl3x3 = Parameter(name = 'Cl3x3',
                  nature = 'external',
                  type = 'real',
                  value = 0,
                  texname = '\\text{Cl3x3}',
                  lhablock = 'Cl',
                  lhacode = [ 3, 3 ])

gzp = Parameter(name = 'gzp',
                nature = 'external',
                type = 'real',
                value = 0.35,
                texname = 'g_F',
                lhablock = 'gzp',
                lhacode = [ 1 ])

aEWM1 = Parameter(name = 'aEWM1',
                  nature = 'external',
                  type = 'real',
                  value = 127.9,
                  texname = '\\text{aEWM1}',
                  lhablock = 'SMINPUTS',
                  lhacode = [ 1 ])

Gf = Parameter(name = 'Gf',
               nature = 'external',
               type = 'real',
               value = 0.0000116637,
               texname = 'G_f',
               lhablock = 'SMINPUTS',
               lhacode = [ 2 ])

aS = Parameter(name = 'aS',
               nature = 'external',
               type = 'real',
               value = 0.1184,
               texname = '\\alpha _s',
               lhablock = 'SMINPUTS',
               lhacode = [ 3 ])

tsb = Parameter(name = 'tsb',
                nature = 'external',
                type = 'real',
                value = 0.1,
                texname = '\\theta _{\\text{sb}}',
                lhablock = 'tsb',
                lhacode = [ 1 ])

ymdo = Parameter(name = 'ymdo',
                 nature = 'external',
                 type = 'real',
                 value = 0.00504,
                 texname = '\\text{ymdo}',
                 lhablock = 'YUKAWA',
                 lhacode = [ 1 ])

ymup = Parameter(name = 'ymup',
                 nature = 'external',
                 type = 'real',
                 value = 0.0025499999999999997,
                 texname = '\\text{ymup}',
                 lhablock = 'YUKAWA',
                 lhacode = [ 2 ])

yms = Parameter(name = 'yms',
                nature = 'external',
                type = 'real',
                value = 0.101,
                texname = '\\text{yms}',
                lhablock = 'YUKAWA',
                lhacode = [ 3 ])

ymc = Parameter(name = 'ymc',
                nature = 'external',
                type = 'real',
                value = 1.27,
                texname = '\\text{ymc}',
                lhablock = 'YUKAWA',
                lhacode = [ 4 ])

ymb = Parameter(name = 'ymb',
                nature = 'external',
                type = 'real',
                value = 4.7,
                texname = '\\text{ymb}',
                lhablock = 'YUKAWA',
                lhacode = [ 5 ])

ymt = Parameter(name = 'ymt',
                nature = 'external',
                type = 'real',
                value = 172,
                texname = '\\text{ymt}',
                lhablock = 'YUKAWA',
                lhacode = [ 6 ])

yme = Parameter(name = 'yme',
                nature = 'external',
                type = 'real',
                value = 0.0005110000000000001,
                texname = '\\text{yme}',
                lhablock = 'YUKAWA',
                lhacode = [ 11 ])

ymm = Parameter(name = 'ymm',
                nature = 'external',
                type = 'real',
                value = 0.10566,
                texname = '\\text{ymm}',
                lhablock = 'YUKAWA',
                lhacode = [ 13 ])

ymtau = Parameter(name = 'ymtau',
                  nature = 'external',
                  type = 'real',
                  value = 1.777,
                  texname = '\\text{ymtau}',
                  lhablock = 'YUKAWA',
                  lhacode = [ 15 ])

MZ = Parameter(name = 'MZ',
               nature = 'external',
               type = 'real',
               value = 91.1876,
               texname = '\\text{MZ}',
               lhablock = 'MASS',
               lhacode = [ 23 ])

Me = Parameter(name = 'Me',
               nature = 'external',
               type = 'real',
               value = 0.0005110000000000001,
               texname = '\\text{Me}',
               lhablock = 'MASS',
               lhacode = [ 11 ])

MMU = Parameter(name = 'MMU',
                nature = 'external',
                type = 'real',
                value = 0.10566,
                texname = '\\text{MMU}',
                lhablock = 'MASS',
                lhacode = [ 13 ])

MTA = Parameter(name = 'MTA',
                nature = 'external',
                type = 'real',
                value = 1.777,
                texname = '\\text{MTA}',
                lhablock = 'MASS',
                lhacode = [ 15 ])

MU = Parameter(name = 'MU',
               nature = 'external',
               type = 'real',
               value = 0.0025499999999999997,
               texname = 'M',
               lhablock = 'MASS',
               lhacode = [ 2 ])

MC = Parameter(name = 'MC',
               nature = 'external',
               type = 'real',
               value = 1.27,
               texname = '\\text{MC}',
               lhablock = 'MASS',
               lhacode = [ 4 ])

MT = Parameter(name = 'MT',
               nature = 'external',
               type = 'real',
               value = 172,
               texname = '\\text{MT}',
               lhablock = 'MASS',
               lhacode = [ 6 ])

MD = Parameter(name = 'MD',
               nature = 'external',
               type = 'real',
               value = 0.00504,
               texname = '\\text{MD}',
               lhablock = 'MASS',
               lhacode = [ 1 ])

MS = Parameter(name = 'MS',
               nature = 'external',
               type = 'real',
               value = 0.101,
               texname = '\\text{MS}',
               lhablock = 'MASS',
               lhacode = [ 3 ])

MB = Parameter(name = 'MB',
               nature = 'external',
               type = 'real',
               value = 4.7,
               texname = '\\text{MB}',
               lhablock = 'MASS',
               lhacode = [ 5 ])

MH = Parameter(name = 'MH',
               nature = 'external',
               type = 'real',
               value = 125,
               texname = '\\text{MH}',
               lhablock = 'MASS',
               lhacode = [ 25 ])

MZp = Parameter(name = 'MZp',
                nature = 'external',
                type = 'real',
                value = 1000.,
                texname = '\\text{MZp}',
                lhablock = 'MASS',
                lhacode = [ 32 ])

WZ = Parameter(name = 'WZ',
               nature = 'external',
               type = 'real',
               value = 2.4952,
               texname = '\\text{WZ}',
               lhablock = 'DECAY',
               lhacode = [ 23 ])

WW = Parameter(name = 'WW',
               nature = 'external',
               type = 'real',
               value = 2.085,
               texname = '\\text{WW}',
               lhablock = 'DECAY',
               lhacode = [ 24 ])

WT = Parameter(name = 'WT',
               nature = 'external',
               type = 'real',
               value = 1.50833649,
               texname = '\\text{WT}',
               lhablock = 'DECAY',
               lhacode = [ 6 ])

WH = Parameter(name = 'WH',
               nature = 'external',
               type = 'real',
               value = 0.00407,
               texname = '\\text{WH}',
               lhablock = 'DECAY',
               lhacode = [ 25 ])

WZp = Parameter(name = 'WZp',
                nature = 'external',
                type = 'real',
                value = 10.,
                texname = '\\text{WZp}',
                lhablock = 'DECAY',
                lhacode = [ 32 ])

cabi = Parameter(name = 'cabi',
                 nature = 'internal',
                 type = 'real',
                 value = '0.227736',
                 texname = '\\theta _c')

lamCKM = Parameter(name = 'lamCKM',
                   nature = 'internal',
                   type = 'real',
                   value = '0.22506',
                   texname = '\\lambda')

ACKM = Parameter(name = 'ACKM',
                 nature = 'internal',
                 type = 'real',
                 value = '0.811',
                 texname = 'A')

rhobarCKM = Parameter(name = 'rhobarCKM',
                      nature = 'internal',
                      type = 'real',
                      value = '0.124',
                      texname = '\\rho')

etabarCKM = Parameter(name = 'etabarCKM',
                      nature = 'internal',
                      type = 'real',
                      value = '0.356',
                      texname = '\\eta')

aEW = Parameter(name = 'aEW',
                nature = 'internal',
                type = 'real',
                value = '1/aEWM1',
                texname = '\\alpha _{\\text{EW}}')

G = Parameter(name = 'G',
              nature = 'internal',
              type = 'real',
              value = '2*cmath.sqrt(aS)*cmath.sqrt(cmath.pi)',
              texname = 'G')

Xi1x1 = Parameter(name = 'Xi1x1',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Xi1x1}')

Xi1x2 = Parameter(name = 'Xi1x2',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Xi1x2}')

Xi1x3 = Parameter(name = 'Xi1x3',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Xi1x3}')

Xi2x1 = Parameter(name = 'Xi2x1',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Xi2x1}')

Xi2x2 = Parameter(name = 'Xi2x2',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Xi2x2}')

Xi2x3 = Parameter(name = 'Xi2x3',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Xi2x3}')

Xi3x1 = Parameter(name = 'Xi3x1',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Xi3x1}')

Xi3x2 = Parameter(name = 'Xi3x2',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Xi3x2}')

Xi3x3 = Parameter(name = 'Xi3x3',
                  nature = 'internal',
                  type = 'real',
                  value = '1',
                  texname = '\\text{Xi3x3}')

Cd1x1 = Parameter(name = 'Cd1x1',
                  nature = 'internal',
                  type = 'complex',
                  value = '0',
                  texname = '\\text{Cd1x1}')

Cd1x2 = Parameter(name = 'Cd1x2',
                  nature = 'internal',
                  type = 'complex',
                  value = '0',
                  texname = '\\text{Cd1x2}')

Cd1x3 = Parameter(name = 'Cd1x3',
                  nature = 'internal',
                  type = 'complex',
                  value = '0',
                  texname = '\\text{Cd1x3}')

Cd2x1 = Parameter(name = 'Cd2x1',
                  nature = 'internal',
                  type = 'complex',
                  value = '0',
                  texname = '\\text{Cd2x1}')

Cd2x2 = Parameter(name = 'Cd2x2',
                  nature = 'internal',
                  type = 'complex',
                  value = 'cmath.sin(tsb)**2',
                  texname = '\\text{Cd2x2}')

Cd2x3 = Parameter(name = 'Cd2x3',
                  nature = 'internal',
                  type = 'complex',
                  value = 'cmath.sin(2*tsb)/2.',
                  texname = '\\text{Cd2x3}')

Cd3x1 = Parameter(name = 'Cd3x1',
                  nature = 'internal',
                  type = 'complex',
                  value = '0',
                  texname = '\\text{Cd3x1}')

Cd3x2 = Parameter(name = 'Cd3x2',
                  nature = 'internal',
                  type = 'complex',
                  value = 'cmath.sin(2*tsb)/2.',
                  texname = '\\text{Cd3x2}')

Cd3x3 = Parameter(name = 'Cd3x3',
                  nature = 'internal',
                  type = 'complex',
                  value = 'cmath.cos(tsb)**2',
                  texname = '\\text{Cd3x3}')

Cu1x1 = Parameter(name = 'Cu1x1',
                  nature = 'internal',
                  type = 'complex',
                  value = 'Dot(CKM,HC(Cd),Xi,Cd,HC(CKM))(1,1)',
                  texname = '\\text{Cu1x1}')

Cu1x2 = Parameter(name = 'Cu1x2',
                  nature = 'internal',
                  type = 'complex',
                  value = 'Dot(CKM,HC(Cd),Xi,Cd,HC(CKM))(1,2)',
                  texname = '\\text{Cu1x2}')

Cu1x3 = Parameter(name = 'Cu1x3',
                  nature = 'internal',
                  type = 'complex',
                  value = 'Dot(CKM,HC(Cd),Xi,Cd,HC(CKM))(1,3)',
                  texname = '\\text{Cu1x3}')

Cu2x1 = Parameter(name = 'Cu2x1',
                  nature = 'internal',
                  type = 'complex',
                  value = 'Dot(CKM,HC(Cd),Xi,Cd,HC(CKM))(2,1)',
                  texname = '\\text{Cu2x1}')

Cu2x2 = Parameter(name = 'Cu2x2',
                  nature = 'internal',
                  type = 'complex',
                  value = 'Dot(CKM,HC(Cd),Xi,Cd,HC(CKM))(2,2)',
                  texname = '\\text{Cu2x2}')

Cu2x3 = Parameter(name = 'Cu2x3',
                  nature = 'internal',
                  type = 'complex',
                  value = 'Dot(CKM,HC(Cd),Xi,Cd,HC(CKM))(2,3)',
                  texname = '\\text{Cu2x3}')

Cu3x1 = Parameter(name = 'Cu3x1',
                  nature = 'internal',
                  type = 'complex',
                  value = 'Dot(CKM,HC(Cd),Xi,Cd,HC(CKM))(3,1)',
                  texname = '\\text{Cu3x1}')

Cu3x2 = Parameter(name = 'Cu3x2',
                  nature = 'internal',
                  type = 'complex',
                  value = 'Dot(CKM,HC(Cd),Xi,Cd,HC(CKM))(3,2)',
                  texname = '\\text{Cu3x2}')

Cu3x3 = Parameter(name = 'Cu3x3',
                  nature = 'internal',
                  type = 'complex',
                  value = 'Dot(CKM,HC(Cd),Xi,Cd,HC(CKM))(3,3)',
                  texname = '\\text{Cu3x3}')

MW = Parameter(name = 'MW',
               nature = 'internal',
               type = 'real',
               value = 'cmath.sqrt(MZ**2/2. + cmath.sqrt(MZ**4/4. - (aEW*cmath.pi*MZ**2)/(Gf*cmath.sqrt(2))))',
               texname = 'M_W')

s12CKM = Parameter(name = 's12CKM',
                   nature = 'internal',
                   type = 'real',
                   value = 'lamCKM',
                   texname = '\\text{s12}')

s23CKM = Parameter(name = 's23CKM',
                   nature = 'internal',
                   type = 'real',
                   value = 'ACKM*lamCKM**2',
                   texname = '\\text{s23}')

ee = Parameter(name = 'ee',
               nature = 'internal',
               type = 'real',
               value = '2*cmath.sqrt(aEW)*cmath.sqrt(cmath.pi)',
               texname = 'e')

c12CKM = Parameter(name = 'c12CKM',
                   nature = 'internal',
                   type = 'real',
                   value = 'cmath.sqrt(1 - s12CKM**2)',
                   texname = '\\text{c12}')

c23CKM = Parameter(name = 'c23CKM',
                   nature = 'internal',
                   type = 'real',
                   value = 'cmath.sqrt(1 - s23CKM**2)',
                   texname = '\\text{c23}')

sw2 = Parameter(name = 'sw2',
                nature = 'internal',
                type = 'real',
                value = '1 - MW**2/MZ**2',
                texname = '\\text{sw2}')

cw = Parameter(name = 'cw',
               nature = 'internal',
               type = 'real',
               value = 'cmath.sqrt(1 - sw2)',
               texname = 'c_w')

s13CKM = Parameter(name = 's13CKM',
                   nature = 'internal',
                   type = 'real',
                   value = 'abs((ACKM*c23CKM*lamCKM**3*(etabarCKM*complex(0,1) + rhobarCKM))/(c12CKM*(1 - (etabarCKM*complex(0,1) + rhobarCKM)*s23CKM**2)))',
                   texname = '\\text{s13}')

sw = Parameter(name = 'sw',
               nature = 'internal',
               type = 'real',
               value = 'cmath.sqrt(sw2)',
               texname = 's_w')

c13CKM = Parameter(name = 'c13CKM',
                   nature = 'internal',
                   type = 'real',
                   value = 'cmath.sqrt(1 - s13CKM**2)',
                   texname = '\\text{c13}')

delCKM = Parameter(name = 'delCKM',
                   nature = 'internal',
                   type = 'real',
                   value = 'cmath.asin(im((ACKM*c23CKM*lamCKM**3*(etabarCKM*complex(0,1) + rhobarCKM))/(c12CKM*(1 - (etabarCKM*complex(0,1) + rhobarCKM)*s23CKM**2)))/s13CKM)',
                   texname = '\\delta')

g1 = Parameter(name = 'g1',
               nature = 'internal',
               type = 'real',
               value = 'ee/cw',
               texname = 'g_1')

gw = Parameter(name = 'gw',
               nature = 'internal',
               type = 'real',
               value = 'ee/sw',
               texname = 'g_w')

vev = Parameter(name = 'vev',
                nature = 'internal',
                type = 'real',
                value = '(2*MW*sw)/ee',
                texname = '\\text{vev}')

CKM1x1 = Parameter(name = 'CKM1x1',
                   nature = 'internal',
                   type = 'complex',
                   value = 'c12CKM*c13CKM',
                   texname = '\\text{CKM1x1}')

CKM1x2 = Parameter(name = 'CKM1x2',
                   nature = 'internal',
                   type = 'complex',
                   value = 'c13CKM*s12CKM',
                   texname = '\\text{CKM1x2}')

CKM1x3 = Parameter(name = 'CKM1x3',
                   nature = 'internal',
                   type = 'complex',
                   value = 's13CKM*cmath.exp(-(delCKM*complex(0,1)))',
                   texname = '\\text{CKM1x3}')

CKM2x1 = Parameter(name = 'CKM2x1',
                   nature = 'internal',
                   type = 'complex',
                   value = '-(c23CKM*s12CKM) - c12CKM*s13CKM*s23CKM*cmath.exp(delCKM*complex(0,1))',
                   texname = '\\text{CKM2x1}')

CKM2x2 = Parameter(name = 'CKM2x2',
                   nature = 'internal',
                   type = 'complex',
                   value = 'c12CKM*c23CKM - s12CKM*s13CKM*s23CKM*cmath.exp(delCKM*complex(0,1))',
                   texname = '\\text{CKM2x2}')

CKM2x3 = Parameter(name = 'CKM2x3',
                   nature = 'internal',
                   type = 'complex',
                   value = 'c13CKM*s23CKM',
                   texname = '\\text{CKM2x3}')

CKM3x1 = Parameter(name = 'CKM3x1',
                   nature = 'internal',
                   type = 'complex',
                   value = 's12CKM*s23CKM - c12CKM*c23CKM*s13CKM*cmath.exp(delCKM*complex(0,1))',
                   texname = '\\text{CKM3x1}')

CKM3x2 = Parameter(name = 'CKM3x2',
                   nature = 'internal',
                   type = 'complex',
                   value = '-(c12CKM*s23CKM) - c23CKM*s12CKM*s13CKM*cmath.exp(delCKM*complex(0,1))',
                   texname = '\\text{CKM3x2}')

CKM3x3 = Parameter(name = 'CKM3x3',
                   nature = 'internal',
                   type = 'complex',
                   value = 'c13CKM*c23CKM',
                   texname = '\\text{CKM3x3}')

alpha = Parameter(name = 'alpha',
                  nature = 'internal',
                  type = 'real',
                  value = 'cmath.asin((gzp*MZ**2)/(MZp**2*cmath.sqrt(g1**2 + gw**2)))',
                  texname = '\\alpha')

lam = Parameter(name = 'lam',
                nature = 'internal',
                type = 'real',
                value = 'MH**2/(2.*vev**2)',
                texname = '\\text{lam}')

yb = Parameter(name = 'yb',
               nature = 'internal',
               type = 'real',
               value = '(ymb*cmath.sqrt(2))/vev',
               texname = '\\text{yb}')

yc = Parameter(name = 'yc',
               nature = 'internal',
               type = 'real',
               value = '(ymc*cmath.sqrt(2))/vev',
               texname = '\\text{yc}')

ydo = Parameter(name = 'ydo',
                nature = 'internal',
                type = 'real',
                value = '(ymdo*cmath.sqrt(2))/vev',
                texname = '\\text{ydo}')

ye = Parameter(name = 'ye',
               nature = 'internal',
               type = 'real',
               value = '(yme*cmath.sqrt(2))/vev',
               texname = '\\text{ye}')

ym = Parameter(name = 'ym',
               nature = 'internal',
               type = 'real',
               value = '(ymm*cmath.sqrt(2))/vev',
               texname = '\\text{ym}')

ys = Parameter(name = 'ys',
               nature = 'internal',
               type = 'real',
               value = '(yms*cmath.sqrt(2))/vev',
               texname = '\\text{ys}')

yt = Parameter(name = 'yt',
               nature = 'internal',
               type = 'real',
               value = '(ymt*cmath.sqrt(2))/vev',
               texname = '\\text{yt}')

ytau = Parameter(name = 'ytau',
                 nature = 'internal',
                 type = 'real',
                 value = '(ymtau*cmath.sqrt(2))/vev',
                 texname = '\\text{ytau}')

yup = Parameter(name = 'yup',
                nature = 'internal',
                type = 'real',
                value = '(ymup*cmath.sqrt(2))/vev',
                texname = '\\text{yup}')

muH = Parameter(name = 'muH',
                nature = 'internal',
                type = 'real',
                value = 'cmath.sqrt(lam*vev**2)',
                texname = '\\mu')



==> anc/Zprime_TFHM_UFO/particles.py <==
# This file was automatically created by FeynRules 2.3.29
# Mathematica version: 11.3.0 for Microsoft Windows (64-bit) (March 7, 2018)
# Date: Wed 10 Apr 2019 16:36:08


from __future__ import division
from object_library import all_particles, Particle
import parameters as Param

import propagators as Prop

a = Particle(pdg_code = 22,
             name = 'a',
             antiname = 'a',
             spin = 3,
             color = 1,
             mass = Param.ZERO,
             width = Param.ZERO,
             texname = 'a',
             antitexname = 'a',
             charge = 0,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

Z = Particle(pdg_code = 23,
             name = 'Z',
             antiname = 'Z',
             spin = 3,
             color = 1,
             mass = Param.MZ,
             width = Param.WZ,
             texname = 'Z',
             antitexname = 'Z',
             charge = 0,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

W__plus__ = Particle(pdg_code = 24,
                     name = 'W+',
                     antiname = 'W-',
                     spin = 3,
                     color = 1,
                     mass = Param.MW,
                     width = Param.WW,
                     texname = 'W+',
                     antitexname = 'W-',
                     charge = 1,
                     GhostNumber = 0,
                     LeptonNumber = 0,
                     Y = 0)

W__minus__ = W__plus__.anti()

g = Particle(pdg_code = 21,
             name = 'g',
             antiname = 'g',
             spin = 3,
             color = 8,
             mass = Param.ZERO,
             width = Param.ZERO,
             texname = 'g',
             antitexname = 'g',
             charge = 0,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

ghA = Particle(pdg_code = 9000001,
               name = 'ghA',
               antiname = 'ghA~',
               spin = -1,
               color = 1,
               mass = Param.ZERO,
               width = Param.ZERO,
               texname = 'ghA',
               antitexname = 'ghA~',
               charge = 0,
               GhostNumber = 1,
               LeptonNumber = 0,
               Y = 0)

ghA__tilde__ = ghA.anti()

ghZ = Particle(pdg_code = 9000002,
               name = 'ghZ',
               antiname = 'ghZ~',
               spin = -1,
               color = 1,
               mass = Param.MZ,
               width = Param.WZ,
               texname = 'ghZ',
               antitexname = 'ghZ~',
               charge = 0,
               GhostNumber = 1,
               LeptonNumber = 0,
               Y = 0)

ghZ__tilde__ = ghZ.anti()

ghWp = Particle(pdg_code = 9000003,
                name = 'ghWp',
                antiname = 'ghWp~',
                spin = -1,
                color = 1,
                mass = Param.MW,
                width = Param.WW,
                texname = 'ghWp',
                antitexname = 'ghWp~',
                charge = 1,
                GhostNumber = 1,
                LeptonNumber = 0,
                Y = 0)

ghWp__tilde__ = ghWp.anti()

ghWm = Particle(pdg_code = 9000004,
                name = 'ghWm',
                antiname = 'ghWm~',
                spin = -1,
                color = 1,
                mass = Param.MW,
                width = Param.WW,
                texname = 'ghWm',
                antitexname = 'ghWm~',
                charge = -1,
                GhostNumber = 1,
                LeptonNumber = 0,
                Y = 0)

ghWm__tilde__ = ghWm.anti()

ghG = Particle(pdg_code = 82,
               name = 'ghG',
               antiname = 'ghG~',
               spin = -1,
               color = 8,
               mass = Param.ZERO,
               width = Param.ZERO,
               texname = 'ghG',
               antitexname = 'ghG~',
               charge = 0,
               GhostNumber = 1,
               LeptonNumber = 0,
               Y = 0)

ghG__tilde__ = ghG.anti()

ve = Particle(pdg_code = 12,
              name = 've',
              antiname = 've~',
              spin = 2,
              color = 1,
              mass = Param.ZERO,
              width = Param.ZERO,
              texname = 've',
              antitexname = 've~',
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 1,
              Y = 0)

ve__tilde__ = ve.anti()

vm = Particle(pdg_code = 14,
              name = 'vm',
              antiname = 'vm~',
              spin = 2,
              color = 1,
              mass = Param.ZERO,
              width = Param.ZERO,
              texname = 'vm',
              antitexname = 'vm~',
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 1,
              Y = 0)

vm__tilde__ = vm.anti()

vt = Particle(pdg_code = 16,
              name = 'vt',
              antiname = 'vt~',
              spin = 2,
              color = 1,
              mass = Param.ZERO,
              width = Param.ZERO,
              texname = 'vt',
              antitexname = 'vt~',
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 1,
              Y = 0)

vt__tilde__ = vt.anti()

e__minus__ = Particle(pdg_code = 11,
                      name = 'e-',
                      antiname = 'e+',
                      spin = 2,
                      color = 1,
                      mass = Param.Me,
                      width = Param.ZERO,
                      texname = 'e-',
                      antitexname = 'e+',
                      charge = -1,
                      GhostNumber = 0,
                      LeptonNumber = 1,
                      Y = 0)

e__plus__ = e__minus__.anti()

mu__minus__ = Particle(pdg_code = 13,
                       name = 'mu-',
                       antiname = 'mu+',
                       spin = 2,
                       color = 1,
                       mass = Param.MMU,
                       width = Param.ZERO,
                       texname = 'mu-',
                       antitexname = 'mu+',
                       charge = -1,
                       GhostNumber = 0,
                       LeptonNumber = 1,
                       Y = 0)

mu__plus__ = mu__minus__.anti()

ta__minus__ = Particle(pdg_code = 15,
                       name = 'ta-',
                       antiname = 'ta+',
                       spin = 2,
                       color = 1,
                       mass = Param.MTA,
                       width = Param.ZERO,
                       texname = 'ta-',
                       antitexname = 'ta+',
                       charge = -1,
                       GhostNumber = 0,
                       LeptonNumber = 1,
                       Y = 0)

ta__plus__ = ta__minus__.anti()

u = Particle(pdg_code = 2,
             name = 'u',
             antiname = 'u~',
             spin = 2,
             color = 3,
             mass = Param.MU,
             width = Param.ZERO,
             texname = 'u',
             antitexname = 'u~',
             charge = 2/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

u__tilde__ = u.anti()

c = Particle(pdg_code = 4,
             name = 'c',
             antiname = 'c~',
             spin = 2,
             color = 3,
             mass = Param.MC,
             width = Param.ZERO,
             texname = 'c',
             antitexname = 'c~',
             charge = 2/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

c__tilde__ = c.anti()

t = Particle(pdg_code = 6,
             name = 't',
             antiname = 't~',
             spin = 2,
             color = 3,
             mass = Param.MT,
             width = Param.WT,
             texname = 't',
             antitexname = 't~',
             charge = 2/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

t__tilde__ = t.anti()

d = Particle(pdg_code = 1,
             name = 'd',
             antiname = 'd~',
             spin = 2,
             color = 3,
             mass = Param.MD,
             width = Param.ZERO,
             texname = 'd',
             antitexname = 'd~',
             charge = -1/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

d__tilde__ = d.anti()

s = Particle(pdg_code = 3,
             name = 's',
             antiname = 's~',
             spin = 2,
             color = 3,
             mass = Param.MS,
             width = Param.ZERO,
             texname = 's',
             antitexname = 's~',
             charge = -1/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

s__tilde__ = s.anti()

b = Particle(pdg_code = 5,
             name = 'b',
             antiname = 'b~',
             spin = 2,
             color = 3,
             mass = Param.MB,
             width = Param.ZERO,
             texname = 'b',
             antitexname = 'b~',
             charge = -1/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

b__tilde__ = b.anti()

H = Particle(pdg_code = 25,
             name = 'H',
             antiname = 'H',
             spin = 1,
             color = 1,
             mass = Param.MH,
             width = Param.WH,
             texname = 'H',
             antitexname = 'H',
             charge = 0,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

G0 = Particle(pdg_code = 250,
              name = 'G0',
              antiname = 'G0',
              spin = 1,
              color = 1,
              mass = Param.MZ,
              width = Param.WZ,
              texname = 'G0',
              antitexname = 'G0',
              goldstone = True,
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 0,
              Y = 0)

G__plus__ = Particle(pdg_code = 251,
                     name = 'G+',
                     antiname = 'G-',
                     spin = 1,
                     color = 1,
                     mass = Param.MW,
                     width = Param.WW,
                     texname = 'G+',
                     antitexname = 'G-',
                     goldstone = True,
                     charge = 1,
                     GhostNumber = 0,
                     LeptonNumber = 0,
                     Y = 0)

G__minus__ = G__plus__.anti()

Zp = Particle(pdg_code = 32,
              name = 'Zp',
              antiname = 'Zp',
              spin = 3,
              color = 1,
              mass = Param.MZp,
              width = Param.WZp,
              texname = 'Zp',
              antitexname = 'Zp',
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 0,
              Y = 0)



==> anc/Zprime_TFHM_UFO/propagators.py <==
# This file was automatically created  by FeynRules 2.0 (static file)
# Mathematica version: 8.0 for Mac OS X x86 (64-bit) (November 6, 2010)
# Date: Mon 1 Oct 2012 14:58:26

from object_library import all_propagators, Propagator


# define only once the denominator since this is always the same
denominator = "P('mu', id) * P('mu', id) - Mass(id) * Mass(id) + complex(0,1) * Mass(id) * Width(id)"

# propagator for the scalar
S = Propagator(name = "S",
               numerator = "complex(0,1)",
               denominator = denominator
               )

# propagator for the incoming fermion # the one for the outcomming is computed on the flight
F = Propagator(name = "F",
                numerator = "complex(0,1) * (Gamma('mu', 1, 2) * P('mu', id) + Mass(id) * Identity(1, 2))",
                denominator = denominator
               )

# massive vector in the unitary gauge, can't be use for massless particles
V1 = Propagator(name = "V1",
                numerator = "complex(0,1) * (-1 * Metric(1, 2) + Metric(1,'mu')* P('mu', id) * P(2, id) / Mass(id)**2 ",
                denominator = denominator
               )

# massless vector and massive vector in unitary gauge
V2 = Propagator(name = "V2",
                numerator = "complex(0,-1) * Metric(1, 2)",
                denominator =  "P('mu', id) * P('mu', id)"
               )




==> anc/Zprime_TFHM_UFO/vertices.py <==
# This file was automatically created by FeynRules 2.3.29
# Mathematica version: 11.3.0 for Microsoft Windows (64-bit) (March 7, 2018)
# Date: Wed 10 Apr 2019 16:36:08


from object_library import all_vertices, Vertex
import particles as P
import couplings as C
import lorentz as L


V_1 = Vertex(name = 'V_1',
             particles = [ P.H, P.H, P.H, P.H ],
             color = [ '1' ],
             lorentz = [ L.SSSS1 ],
             couplings = {(0,0):C.GC_9})

V_2 = Vertex(name = 'V_2',
             particles = [ P.H, P.H, P.H ],
             color = [ '1' ],
             lorentz = [ L.SSS1 ],
             couplings = {(0,0):C.GC_35})

V_3 = Vertex(name = 'V_3',
             particles = [ P.ghG, P.ghG__tilde__, P.g ],
             color = [ 'f(1,2,3)' ],
             lorentz = [ L.UUV1 ],
             couplings = {(0,0):C.GC_6})

V_4 = Vertex(name = 'V_4',
             particles = [ P.g, P.g, P.g ],
             color = [ 'f(1,2,3)' ],
             lorentz = [ L.VVV1 ],
             couplings = {(0,0):C.GC_6})

V_5 = Vertex(name = 'V_5',
             particles = [ P.g, P.g, P.g, P.g ],
             color = [ 'f(-1,1,2)*f(3,4,-1)', 'f(-1,1,3)*f(2,4,-1)', 'f(-1,1,4)*f(2,3,-1)' ],
             lorentz = [ L.VVVV1, L.VVVV3, L.VVVV4 ],
             couplings = {(1,1):C.GC_8,(0,0):C.GC_8,(2,2):C.GC_8})

V_6 = Vertex(name = 'V_6',
             particles = [ P.d__tilde__, P.d, P.H ],
             color = [ 'Identity(1,2)' ],
             lorentz = [ L.FFS1 ],
             couplings = {(0,0):C.GC_40})

V_7 = Vertex(name = 'V_7',
             particles = [ P.s__tilde__, P.s, P.H ],
             color = [ 'Identity(1,2)' ],
             lorentz = [ L.FFS1 ],
             couplings = {(0,0):C.GC_43})

V_8 = Vertex(name = 'V_8',
             particles = [ P.b__tilde__, P.b, P.H ],
             color = [ 'Identity(1,2)' ],
             lorentz = [ L.FFS1 ],
             couplings = {(0,0):C.GC_38})

V_9 = Vertex(name = 'V_9',
             particles = [ P.e__plus__, P.e__minus__, P.H ],
             color = [ '1' ],
             lorentz = [ L.FFS1 ],
             couplings = {(0,0):C.GC_41})

V_10 = Vertex(name = 'V_10',
              particles = [ P.mu__plus__, P.mu__minus__, P.H ],
              color = [ '1' ],
              lorentz = [ L.FFS1 ],
              couplings = {(0,0):C.GC_42})

V_11 = Vertex(name = 'V_11',
              particles = [ P.ta__plus__, P.ta__minus__, P.H ],
              color = [ '1' ],
              lorentz = [ L.FFS1 ],
              couplings = {(0,0):C.GC_45})

V_12 = Vertex(name = 'V_12',
              particles = [ P.u__tilde__, P.u, P.H ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFS1 ],
              couplings = {(0,0):C.GC_46})

V_13 = Vertex(name = 'V_13',
              particles = [ P.c__tilde__, P.c, P.H ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFS1 ],
              couplings = {(0,0):C.GC_39})

V_14 = Vertex(name = 'V_14',
              particles = [ P.t__tilde__, P.t, P.H ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFS1 ],
              couplings = {(0,0):C.GC_44})

V_15 = Vertex(name = 'V_15',
              particles = [ P.a, P.W__minus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVV1 ],
              couplings = {(0,0):C.GC_4})

V_16 = Vertex(name = 'V_16',
              particles = [ P.W__minus__, P.W__plus__, P.H, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_10})

V_17 = Vertex(name = 'V_17',
              particles = [ P.W__minus__, P.W__plus__, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVS1 ],
              couplings = {(0,0):C.GC_36})

V_18 = Vertex(name = 'V_18',
              particles = [ P.a, P.a, P.W__minus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVVV2 ],
              couplings = {(0,0):C.GC_5})

V_19 = Vertex(name = 'V_19',
              particles = [ P.W__minus__, P.W__plus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.VVV1 ],
              couplings = {(0,0):C.GC_24})

V_20 = Vertex(name = 'V_20',
              particles = [ P.W__minus__, P.W__minus__, P.W__plus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVVV2 ],
              couplings = {(0,0):C.GC_11})

V_21 = Vertex(name = 'V_21',
              particles = [ P.a, P.W__minus__, P.W__plus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.VVVV5 ],
              couplings = {(0,0):C.GC_25})

V_22 = Vertex(name = 'V_22',
              particles = [ P.Z, P.Z, P.H, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_34})

V_23 = Vertex(name = 'V_23',
              particles = [ P.Z, P.Z, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVS1 ],
              couplings = {(0,0):C.GC_37})

V_24 = Vertex(name = 'V_24',
              particles = [ P.W__minus__, P.W__plus__, P.Z, P.Z ],
              color = [ '1' ],
              lorentz = [ L.VVVV2 ],
              couplings = {(0,0):C.GC_12})

V_25 = Vertex(name = 'V_25',
              particles = [ P.e__plus__, P.e__minus__, P.a ],
              color = [ '1' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_3})

V_26 = Vertex(name = 'V_26',
              particles = [ P.mu__plus__, P.mu__minus__, P.a ],
              color = [ '1' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_3})

V_27 = Vertex(name = 'V_27',
              particles = [ P.ta__plus__, P.ta__minus__, P.a ],
              color = [ '1' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_3})

V_28 = Vertex(name = 'V_28',
              particles = [ P.u__tilde__, P.u, P.a ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_2})

V_29 = Vertex(name = 'V_29',
              particles = [ P.c__tilde__, P.c, P.a ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_2})

V_30 = Vertex(name = 'V_30',
              particles = [ P.t__tilde__, P.t, P.a ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_2})

V_31 = Vertex(name = 'V_31',
              particles = [ P.d__tilde__, P.d, P.a ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_1})

V_32 = Vertex(name = 'V_32',
              particles = [ P.s__tilde__, P.s, P.a ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_1})

V_33 = Vertex(name = 'V_33',
              particles = [ P.b__tilde__, P.b, P.a ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_1})

V_34 = Vertex(name = 'V_34',
              particles = [ P.u__tilde__, P.u, P.g ],
              color = [ 'T(3,2,1)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_7})

V_35 = Vertex(name = 'V_35',
              particles = [ P.c__tilde__, P.c, P.g ],
              color = [ 'T(3,2,1)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_7})

V_36 = Vertex(name = 'V_36',
              particles = [ P.t__tilde__, P.t, P.g ],
              color = [ 'T(3,2,1)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_7})

V_37 = Vertex(name = 'V_37',
              particles = [ P.d__tilde__, P.d, P.g ],
              color = [ 'T(3,2,1)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_7})

V_38 = Vertex(name = 'V_38',
              particles = [ P.s__tilde__, P.s, P.g ],
              color = [ 'T(3,2,1)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_7})

V_39 = Vertex(name = 'V_39',
              particles = [ P.b__tilde__, P.b, P.g ],
              color = [ 'T(3,2,1)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_7})

V_40 = Vertex(name = 'V_40',
              particles = [ P.d__tilde__, P.u, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_14})

V_41 = Vertex(name = 'V_41',
              particles = [ P.s__tilde__, P.u, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_15})

V_42 = Vertex(name = 'V_42',
              particles = [ P.b__tilde__, P.u, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_16})

V_43 = Vertex(name = 'V_43',
              particles = [ P.d__tilde__, P.c, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_17})

V_44 = Vertex(name = 'V_44',
              particles = [ P.s__tilde__, P.c, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_18})

V_45 = Vertex(name = 'V_45',
              particles = [ P.b__tilde__, P.c, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_19})

V_46 = Vertex(name = 'V_46',
              particles = [ P.d__tilde__, P.t, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_20})

V_47 = Vertex(name = 'V_47',
              particles = [ P.s__tilde__, P.t, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_21})

V_48 = Vertex(name = 'V_48',
              particles = [ P.b__tilde__, P.t, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_22})

V_49 = Vertex(name = 'V_49',
              particles = [ P.u__tilde__, P.d, P.W__plus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_47})

V_50 = Vertex(name = 'V_50',
              particles = [ P.c__tilde__, P.d, P.W__plus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_50})

V_51 = Vertex(name = 'V_51',
              particles = [ P.t__tilde__, P.d, P.W__plus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_53})

V_52 = Vertex(name = 'V_52',
              particles = [ P.u__tilde__, P.s, P.W__plus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_48})

V_53 = Vertex(name = 'V_53',
              particles = [ P.c__tilde__, P.s, P.W__plus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_51})

V_54 = Vertex(name = 'V_54',
              particles = [ P.t__tilde__, P.s, P.W__plus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_54})

V_55 = Vertex(name = 'V_55',
              particles = [ P.u__tilde__, P.b, P.W__plus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_49})

V_56 = Vertex(name = 'V_56',
              particles = [ P.c__tilde__, P.b, P.W__plus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_52})

V_57 = Vertex(name = 'V_57',
              particles = [ P.t__tilde__, P.b, P.W__plus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_55})

V_58 = Vertex(name = 'V_58',
              particles = [ P.e__plus__, P.ve, P.W__minus__ ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_13})

V_59 = Vertex(name = 'V_59',
              particles = [ P.mu__plus__, P.vm, P.W__minus__ ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_13})

V_60 = Vertex(name = 'V_60',
              particles = [ P.ta__plus__, P.vt, P.W__minus__ ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_13})

V_61 = Vertex(name = 'V_61',
              particles = [ P.ve__tilde__, P.e__minus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_13})

V_62 = Vertex(name = 'V_62',
              particles = [ P.vm__tilde__, P.mu__minus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_13})

V_63 = Vertex(name = 'V_63',
              particles = [ P.vt__tilde__, P.ta__minus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_13})

V_64 = Vertex(name = 'V_64',
              particles = [ P.u__tilde__, P.u, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3, L.FFV4 ],
              couplings = {(0,0):C.GC_23,(0,2):C.GC_26,(0,1):C.GC_138})

V_65 = Vertex(name = 'V_65',
              particles = [ P.u__tilde__, P.u, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_128})

V_66 = Vertex(name = 'V_66',
              particles = [ P.c__tilde__, P.u, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_129,(0,1):C.GC_141})

V_67 = Vertex(name = 'V_67',
              particles = [ P.t__tilde__, P.u, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_130,(0,1):C.GC_144})

V_68 = Vertex(name = 'V_68',
              particles = [ P.u__tilde__, P.c, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_131,(0,1):C.GC_147})

V_69 = Vertex(name = 'V_69',
              particles = [ P.c__tilde__, P.c, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3, L.FFV4 ],
              couplings = {(0,0):C.GC_23,(0,2):C.GC_26,(0,1):C.GC_150})

V_70 = Vertex(name = 'V_70',
              particles = [ P.c__tilde__, P.c, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_132})

V_71 = Vertex(name = 'V_71',
              particles = [ P.t__tilde__, P.c, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_133,(0,1):C.GC_153})

V_72 = Vertex(name = 'V_72',
              particles = [ P.u__tilde__, P.t, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_134,(0,1):C.GC_156})

V_73 = Vertex(name = 'V_73',
              particles = [ P.c__tilde__, P.t, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_135,(0,1):C.GC_159})

V_74 = Vertex(name = 'V_74',
              particles = [ P.t__tilde__, P.t, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_31,(0,1):C.GC_28})

V_75 = Vertex(name = 'V_75',
              particles = [ P.t__tilde__, P.t, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_136,(0,1):C.GC_162})

V_76 = Vertex(name = 'V_76',
              particles = [ P.d__tilde__, P.d, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_30,(0,1):C.GC_27})

V_77 = Vertex(name = 'V_77',
              particles = [ P.d__tilde__, P.d, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_110,(0,1):C.GC_137})

V_78 = Vertex(name = 'V_78',
              particles = [ P.s__tilde__, P.d, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_111,(0,1):C.GC_140})

V_79 = Vertex(name = 'V_79',
              particles = [ P.b__tilde__, P.d, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_112,(0,1):C.GC_143})

V_80 = Vertex(name = 'V_80',
              particles = [ P.d__tilde__, P.s, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_113,(0,1):C.GC_146})

V_81 = Vertex(name = 'V_81',
              particles = [ P.s__tilde__, P.s, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_30,(0,1):C.GC_27})

V_82 = Vertex(name = 'V_82',
              particles = [ P.s__tilde__, P.s, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_114,(0,1):C.GC_149})

V_83 = Vertex(name = 'V_83',
              particles = [ P.b__tilde__, P.s, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_115,(0,1):C.GC_152})

V_84 = Vertex(name = 'V_84',
              particles = [ P.d__tilde__, P.b, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_116,(0,1):C.GC_155})

V_85 = Vertex(name = 'V_85',
              particles = [ P.s__tilde__, P.b, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_117,(0,1):C.GC_158})

V_86 = Vertex(name = 'V_86',
              particles = [ P.b__tilde__, P.b, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_30,(0,1):C.GC_27})

V_87 = Vertex(name = 'V_87',
              particles = [ P.b__tilde__, P.b, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_118,(0,1):C.GC_161})

V_88 = Vertex(name = 'V_88',
              particles = [ P.ve__tilde__, P.ve, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_33})

V_89 = Vertex(name = 'V_89',
              particles = [ P.ve__tilde__, P.ve, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_119})

V_90 = Vertex(name = 'V_90',
              particles = [ P.vm__tilde__, P.ve, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_120})

V_91 = Vertex(name = 'V_91',
              particles = [ P.vt__tilde__, P.ve, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_121})

V_92 = Vertex(name = 'V_92',
              particles = [ P.ve__tilde__, P.vm, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_122})

V_93 = Vertex(name = 'V_93',
              particles = [ P.vm__tilde__, P.vm, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_33})

V_94 = Vertex(name = 'V_94',
              particles = [ P.vm__tilde__, P.vm, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_123})

V_95 = Vertex(name = 'V_95',
              particles = [ P.vt__tilde__, P.vm, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_124})

V_96 = Vertex(name = 'V_96',
              particles = [ P.ve__tilde__, P.vt, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_125})

V_97 = Vertex(name = 'V_97',
              particles = [ P.vm__tilde__, P.vt, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_126})

V_98 = Vertex(name = 'V_98',
              particles = [ P.vt__tilde__, P.vt, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_33})

V_99 = Vertex(name = 'V_99',
              particles = [ P.vt__tilde__, P.vt, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_127})

V_100 = Vertex(name = 'V_100',
               particles = [ P.e__plus__, P.e__minus__, P.Z ],
               color = [ '1' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_32,(0,1):C.GC_29})

V_101 = Vertex(name = 'V_101',
               particles = [ P.e__plus__, P.e__minus__, P.Z ],
               color = [ '1' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_119,(0,1):C.GC_139})

V_102 = Vertex(name = 'V_102',
               particles = [ P.mu__plus__, P.e__minus__, P.Z ],
               color = [ '1' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_120,(0,1):C.GC_142})

V_103 = Vertex(name = 'V_103',
               particles = [ P.ta__plus__, P.e__minus__, P.Z ],
               color = [ '1' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_121,(0,1):C.GC_145})

V_104 = Vertex(name = 'V_104',
               particles = [ P.e__plus__, P.mu__minus__, P.Z ],
               color = [ '1' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_122,(0,1):C.GC_148})

V_105 = Vertex(name = 'V_105',
               particles = [ P.mu__plus__, P.mu__minus__, P.Z ],
               color = [ '1' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_32,(0,1):C.GC_29})

V_106 = Vertex(name = 'V_106',
               particles = [ P.mu__plus__, P.mu__minus__, P.Z ],
               color = [ '1' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_123,(0,1):C.GC_151})

V_107 = Vertex(name = 'V_107',
               particles = [ P.ta__plus__, P.mu__minus__, P.Z ],
               color = [ '1' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_124,(0,1):C.GC_154})

V_108 = Vertex(name = 'V_108',
               particles = [ P.e__plus__, P.ta__minus__, P.Z ],
               color = [ '1' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_125,(0,1):C.GC_157})

V_109 = Vertex(name = 'V_109',
               particles = [ P.mu__plus__, P.ta__minus__, P.Z ],
               color = [ '1' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_126,(0,1):C.GC_160})

V_110 = Vertex(name = 'V_110',
               particles = [ P.ta__plus__, P.ta__minus__, P.Z ],
               color = [ '1' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_32,(0,1):C.GC_29})

V_111 = Vertex(name = 'V_111',
               particles = [ P.ta__plus__, P.ta__minus__, P.Z ],
               color = [ '1' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_127,(0,1):C.GC_163})

V_112 = Vertex(name = 'V_112',
               particles = [ P.d__tilde__, P.d, P.Zp ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_56,(0,1):C.GC_83})

V_113 = Vertex(name = 'V_113',
               particles = [ P.s__tilde__, P.d, P.Zp ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_57,(0,1):C.GC_86})

V_114 = Vertex(name = 'V_114',
               particles = [ P.b__tilde__, P.d, P.Zp ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_58,(0,1):C.GC_89})

V_115 = Vertex(name = 'V_115',
               particles = [ P.d__tilde__, P.s, P.Zp ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_59,(0,1):C.GC_92})

V_116 = Vertex(name = 'V_116',
               particles = [ P.s__tilde__, P.s, P.Zp ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_60,(0,1):C.GC_95})

V_117 = Vertex(name = 'V_117',
               particles = [ P.b__tilde__, P.s, P.Zp ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_61,(0,1):C.GC_98})

V_118 = Vertex(name = 'V_118',
               particles = [ P.d__tilde__, P.b, P.Zp ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_62,(0,1):C.GC_101})

V_119 = Vertex(name = 'V_119',
               particles = [ P.s__tilde__, P.b, P.Zp ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_63,(0,1):C.GC_104})

V_120 = Vertex(name = 'V_120',
               particles = [ P.b__tilde__, P.b, P.Zp ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_64,(0,1):C.GC_107})

V_121 = Vertex(name = 'V_121',
               particles = [ P.e__plus__, P.e__minus__, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_65,(0,1):C.GC_85})

V_122 = Vertex(name = 'V_122',
               particles = [ P.mu__plus__, P.e__minus__, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_66,(0,1):C.GC_88})

V_123 = Vertex(name = 'V_123',
               particles = [ P.ta__plus__, P.e__minus__, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_67,(0,1):C.GC_91})

V_124 = Vertex(name = 'V_124',
               particles = [ P.e__plus__, P.mu__minus__, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_68,(0,1):C.GC_94})

V_125 = Vertex(name = 'V_125',
               particles = [ P.mu__plus__, P.mu__minus__, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_69,(0,1):C.GC_97})

V_126 = Vertex(name = 'V_126',
               particles = [ P.ta__plus__, P.mu__minus__, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_70,(0,1):C.GC_100})

V_127 = Vertex(name = 'V_127',
               particles = [ P.e__plus__, P.ta__minus__, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_71,(0,1):C.GC_103})

V_128 = Vertex(name = 'V_128',
               particles = [ P.mu__plus__, P.ta__minus__, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_72,(0,1):C.GC_106})

V_129 = Vertex(name = 'V_129',
               particles = [ P.ta__plus__, P.ta__minus__, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_73,(0,1):C.GC_109})

V_130 = Vertex(name = 'V_130',
               particles = [ P.u__tilde__, P.u, P.Zp ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_74,(0,1):C.GC_84})

V_131 = Vertex(name = 'V_131',
               particles = [ P.c__tilde__, P.u, P.Zp ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_75,(0,1):C.GC_87})

V_132 = Vertex(name = 'V_132',
               particles = [ P.t__tilde__, P.u, P.Zp ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_76,(0,1):C.GC_90})

V_133 = Vertex(name = 'V_133',
               particles = [ P.u__tilde__, P.c, P.Zp ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_77,(0,1):C.GC_93})

V_134 = Vertex(name = 'V_134',
               particles = [ P.c__tilde__, P.c, P.Zp ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_78,(0,1):C.GC_96})

V_135 = Vertex(name = 'V_135',
               particles = [ P.t__tilde__, P.c, P.Zp ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_79,(0,1):C.GC_99})

V_136 = Vertex(name = 'V_136',
               particles = [ P.u__tilde__, P.t, P.Zp ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_80,(0,1):C.GC_102})

V_137 = Vertex(name = 'V_137',
               particles = [ P.c__tilde__, P.t, P.Zp ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_81,(0,1):C.GC_105})

V_138 = Vertex(name = 'V_138',
               particles = [ P.t__tilde__, P.t, P.Zp ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_82,(0,1):C.GC_108})

V_139 = Vertex(name = 'V_139',
               particles = [ P.ve__tilde__, P.ve, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_65})

V_140 = Vertex(name = 'V_140',
               particles = [ P.vm__tilde__, P.ve, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_66})

V_141 = Vertex(name = 'V_141',
               particles = [ P.vt__tilde__, P.ve, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_67})

V_142 = Vertex(name = 'V_142',
               particles = [ P.ve__tilde__, P.vm, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_68})

V_143 = Vertex(name = 'V_143',
               particles = [ P.vm__tilde__, P.vm, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_69})

V_144 = Vertex(name = 'V_144',
               particles = [ P.vt__tilde__, P.vm, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_70})

V_145 = Vertex(name = 'V_145',
               particles = [ P.ve__tilde__, P.vt, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_71})

V_146 = Vertex(name = 'V_146',
               particles = [ P.vm__tilde__, P.vt, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_72})

V_147 = Vertex(name = 'V_147',
               particles = [ P.vt__tilde__, P.vt, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_73})



==> anc/Zprime_TFHM_UFO/write_param_card.py <==

__date__ = "02 Aug 2012"
__author__ = 'olivier.mattelaer@uclouvain.be'

from function_library import *

class ParamCardWriter(object):
    
    header = \
    """######################################################################\n""" + \
    """## PARAM_CARD AUTOMATICALY GENERATED BY THE UFO  #####################\n""" + \
    """######################################################################\n"""   
    
    def __init__(self, filename, list_of_parameters=None, generic=False):
        """write a valid param_card.dat"""
        
        if not list_of_parameters:
            from parameters import all_parameters
            list_of_parameters = [param for param in all_parameters if \
                                                       param.nature=='external']
        
        self.generic_output = generic
        if generic:
            self.define_not_dep_param(list_of_parameters)

        
        self.fsock = open(filename, 'w')
        self.fsock.write(self.header)
        
        self.write_card(list_of_parameters)
        self.fsock.close()
    
    def define_not_dep_param(self, list_of_parameters):
        """define self.dep_mass and self.dep_width in case that they are 
        requested in the param_card.dat"""
        from particles import all_particles
        
        self.dep_mass = [(part, part.mass) for part in all_particles \
                            if part.pdg_code > 0 and \
                                            part.mass not in list_of_parameters]
        self.dep_width = [(part, part.width) for part in all_particles\
                             if part.pdg_code > 0 and \
                                part.width not in list_of_parameters]        
    
    @staticmethod
    def order_param(obj1, obj2):
        """ order parameter of a given block """
        
        maxlen = min([len(obj1.lhacode), len(obj2.lhacode)])
    
        for i in range(maxlen):
            if obj1.lhacode[i] < obj2.lhacode[i]:
                return -1
            elif obj1.lhacode[i] == obj2.lhacode[i]:
                return 0
            else:
                return 1
        #identical up to the first finish
        if len(obj1.lhacode) > len(obj2.lhacode):
            return 1
        elif  len(obj1.lhacode) == len(obj2.lhacode):
            return 0
        else:
            return -1
        
    def write_card(self, all_ext_param):
        """ """
        
        # list all lhablock
        all_lhablock = set([param.lhablock for param in all_ext_param])
        
        # ordonate lhablock alphabeticaly
        all_lhablock = list(all_lhablock)
        all_lhablock.sort()
        # put at the beginning SMINPUT + MASS + DECAY
        for name in ['DECAY', 'MASS','SMINPUTS']:
            if name in all_lhablock:
                all_lhablock.remove(name)
                all_lhablock.insert(0, name)
        
        for lhablock in all_lhablock:
            self.write_block(lhablock)
            need_writing = [ param for param in all_ext_param if \
                                                     param.lhablock == lhablock]
            need_writing.sort(self.order_param)
            [self.write_param(param, lhablock) for param in need_writing]
            
            if self.generic_output:
                if lhablock in ['MASS', 'DECAY']:
                    self.write_dep_param_block(lhablock)

        if self.generic_output:
            self.write_qnumber()
                               
    def write_block(self, name):
        """ write a comment for a block"""
        
        self.fsock.writelines(
        """\n###################################""" + \
        """\n## INFORMATION FOR %s""" % name.upper() +\
        """\n###################################\n"""
         )
        if name!='DECAY':
            self.fsock.write("""Block %s \n""" % name)

    def write_param(self, param, lhablock):
        
        lhacode=' '.join(['%3s' % key for key in param.lhacode])
        if lhablock != 'DECAY':
            text = """  %s %e # %s \n""" % (lhacode, complex(param.value).real, param.name ) 
        else:
            text = '''DECAY %s %e \n''' % (lhacode, complex(param.value).real)
        self.fsock.write(text) 
                    


    
    def write_dep_param_block(self, lhablock):
        import cmath
        from parameters import all_parameters
        from particles import all_particles
        for parameter in all_parameters:
            exec("%s = %s" % (parameter.name, parameter.value))
        text = "##  Not dependent paramater.\n"
        text += "## Those values should be edited following analytical the \n"
        text += "## analytical expression. Some generator could simply ignore \n"
        text += "## those values and use the analytical expression\n"
        
        if lhablock == 'MASS':
            data = self.dep_mass
            prefix = " "
        else:
            data = self.dep_width
            prefix = "DECAY "

        for part, param in data:
            if isinstance(param.value, str):
                value = complex(eval(param.value)).real
            else:
                value = param.value
            
            text += """%s %s %f # %s : %s \n""" %(prefix, part.pdg_code, 
                        value, part.name, param.value)
        # If more than a particles has the same mass/width we need to write it here
        # as well
        if lhablock == 'MASS':
            arg = 'mass'
            done = [part for (part, param) in self.dep_mass]
        else:
            arg = 'width'
            done = [part for (part, param) in self.dep_width]
        for particle in all_particles:
            if particle.pdg_code <0:
                continue
            is_define = True
            if particle not in done:
                if getattr(particle, arg).lhacode[0] != particle.pdg_code:
                    is_define = False                
            if  not is_define:
                value = float(particle.get(arg).value )
                name =  particle.get(arg).name 
                text += """%s %s %f # %s : %s \n""" %(prefix, particle.pdg_code, 
                        value, particle.name, name)




        self.fsock.write(text)    
        
    sm_pdg = [1,2,3,4,5,6,11,12,13,13,14,15,16,21,22,23,24,25]
    data="""Block QNUMBERS %(pdg)d  # %(name)s 
        1 %(charge)d  # 3 times electric charge
        2 %(spin)d  # number of spin states (2S+1)
        3 %(color)d  # colour rep (1: singlet, 3: triplet, 8: octet)
        4 %(antipart)d  # Particle/Antiparticle distinction (0=own anti)\n"""
    
    def write_qnumber(self):
        """ write qnumber """
        from particles import all_particles
        import particles
        print particles.__file__
        text="""#===========================================================\n"""
        text += """# QUANTUM NUMBERS OF NEW STATE(S) (NON SM PDG CODE)\n"""
        text += """#===========================================================\n\n"""
        
        for part in all_particles:
            if part.pdg_code in self.sm_pdg or part.pdg_code < 0:
                continue
            text += self.data % {'pdg': part.pdg_code,
                                 'name': part.name,
                                 'charge': 3 * part.charge,
                                 'spin': part.spin,
                                 'color': part.color,
                                 'antipart': part.name != part.antiname and 1 or 0}
        
        self.fsock.write(text)
        
            
            
            
            
        
            
if '__main__' == __name__:
    ParamCardWriter('./param_card.dat', generic=True)
    print 'write ./param_card.dat'
    


==> anc/Zprime_TFHM_UFO_old/CT_couplings.py <==
# This file was automatically created by FeynRules 2.3.29
# Mathematica version: 11.0.0 for Linux x86 (64-bit) (July 28, 2016)
# Date: Mon 10 Dec 2018 13:04:26


from object_library import all_couplings, Coupling

from function_library import complexconjugate, re, im, csc, sec, acsc, asec, cot





==> anc/Zprime_TFHM_UFO_old/Zprime_TFHM_UFO.log <==
# This file was automatically created by FeynRules 2.3.29
# Mathematica version: 11.0.0 for Linux x86 (64-bit) (July 28, 2016)
# Date: Mon 10 Dec 2018 13:03:38


# 
# This is the logfile for the model Zprime_TFHM

# Authors: Benjamin Allanach
# Model version: 1.0.0
# Checking the Quantum numbers
   * Electric charge defined.
# Checking the Lagrangians
   * All Lagrangians are ok.
#
# Particle definitions
#

   * No particles removed. All particles correspond to GenInt setup.

# Automatically assigned PDG numbers
   * Assigned PDG number 9000001 to particle ghA
   * Assigned PDG number 9000002 to particle ghZ
   * Assigned PDG number 9000003 to particle ghWp
   * Assigned PDG number 9000004 to particle ghWm


# Compulsory PDG codes:
   * Class SM leptons complete.
   * Class SM neutrinos complete.
   * Class SM quarks complete.
   * Class SM gauge bosons complete.
#
# Parameter definitions
#

   * All parameters are ok.


# Vertices
   * Calling FeynmanRules for 2 Lagrangians.
   * Number of classes vertices: 35
   * Number of flavored vertices: 111
   * Saved vertices in InterfaceRun[ 2 ].
   * Checked QNumber conservation.
      - Quantum number GhostNumber conserved in all vertices.
      - Quantum number LeptonNumber conserved in all vertices.
      - Quantum number Q conserved in all vertices.
      - Quantum number Y conserved in all vertices.
   * particles.py written.
   * parameters.py written.
#
# Vertex definitions
#

   * 111 vertices written.
   * vertices.py written.
#
# Lorentz structure definitions
#

   * 15 lorentz structures written.
   * lorentz.py written.
#
# Coupling definitions
#

   * 107 couplings written.
   * couplings.py written.
#
# Coupling order definitions
#

   * 0 couplings orders written.
   * coupling_orders.py written.
#
# Decay definitions
#

   * 13 decays written.
   * decay.py not written
#
# CTCoupling definitions
#

   * 0 CTcouplings written.
   * CT_couplings.py written.


==> anc/Zprime_TFHM_UFO_old/__init__.py <==

import particles
import couplings
import lorentz
import parameters
import vertices
import coupling_orders
import write_param_card
import propagators

import function_library


all_particles = particles.all_particles
all_vertices = vertices.all_vertices
all_couplings = couplings.all_couplings
all_lorentz = lorentz.all_lorentz
all_parameters = parameters.all_parameters
all_orders = coupling_orders.all_orders
all_functions = function_library.all_functions
all_propagators = propagators.all_propagators

try:
   import decays
except ImportError:
   pass
else:
   all_decays = decays.all_decays

try:
   import form_factors
except ImportError:
   pass
else:
   all_form_factors = form_factors.all_form_factors

try:
   import CT_vertices
except ImportError:
   pass
else:
   all_CTvertices = CT_vertices.all_CTvertices


gauge = [0]


__author__ = "Benjamin Allanach"
__date__ = "10.11.18"
__version__= "1.0.0"


==> anc/Zprime_TFHM_UFO_old/coupling_orders.py <==
# This file was automatically created by FeynRules 2.3.29
# Mathematica version: 11.0.0 for Linux x86 (64-bit) (July 28, 2016)
# Date: Mon 10 Dec 2018 13:04:26


from object_library import all_orders, CouplingOrder


NP = CouplingOrder(name = 'NP',
                   expansion_order = 99,
                   hierarchy = 1)

QCD = CouplingOrder(name = 'QCD',
                    expansion_order = 99,
                    hierarchy = 1)

QED = CouplingOrder(name = 'QED',
                    expansion_order = 99,
                    hierarchy = 2)



==> anc/Zprime_TFHM_UFO_old/couplings.py <==
# This file was automatically created by FeynRules 2.3.29
# Mathematica version: 11.0.0 for Linux x86 (64-bit) (July 28, 2016)
# Date: Mon 10 Dec 2018 13:04:26


from object_library import all_couplings, Coupling

from function_library import complexconjugate, re, im, csc, sec, acsc, asec, cot



GC_1 = Coupling(name = 'GC_1',
                value = '-(ee*complex(0,1))/3.',
                order = {'QED':1})

GC_2 = Coupling(name = 'GC_2',
                value = '(2*ee*complex(0,1))/3.',
                order = {'QED':1})

GC_3 = Coupling(name = 'GC_3',
                value = '-(ee*complex(0,1))',
                order = {'QED':1})

GC_4 = Coupling(name = 'GC_4',
                value = 'ee*complex(0,1)',
                order = {'QED':1})

GC_5 = Coupling(name = 'GC_5',
                value = 'ee**2*complex(0,1)',
                order = {'QED':2})

GC_6 = Coupling(name = 'GC_6',
                value = '-G',
                order = {'QCD':1})

GC_7 = Coupling(name = 'GC_7',
                value = 'complex(0,1)*G',
                order = {'QCD':1})

GC_8 = Coupling(name = 'GC_8',
                value = 'complex(0,1)*G**2',
                order = {'QCD':2})

GC_9 = Coupling(name = 'GC_9',
                value = '(Cd1x1*complex(0,1)*gzp)/6.',
                order = {'NP':1})

GC_10 = Coupling(name = 'GC_10',
                 value = '(Cd1x2*complex(0,1)*gzp)/6.',
                 order = {'NP':1})

GC_11 = Coupling(name = 'GC_11',
                 value = '(Cd1x3*complex(0,1)*gzp)/6.',
                 order = {'NP':1})

GC_12 = Coupling(name = 'GC_12',
                 value = '(Cd2x1*complex(0,1)*gzp)/6.',
                 order = {'NP':1})

GC_13 = Coupling(name = 'GC_13',
                 value = '(Cd2x2*complex(0,1)*gzp)/6.',
                 order = {'NP':1})

GC_14 = Coupling(name = 'GC_14',
                 value = '(Cd2x3*complex(0,1)*gzp)/6.',
                 order = {'NP':1})

GC_15 = Coupling(name = 'GC_15',
                 value = '(Cd3x1*complex(0,1)*gzp)/6.',
                 order = {'NP':1})

GC_16 = Coupling(name = 'GC_16',
                 value = '(Cd3x2*complex(0,1)*gzp)/6.',
                 order = {'NP':1})

GC_17 = Coupling(name = 'GC_17',
                 value = '(Cd3x3*complex(0,1)*gzp)/6.',
                 order = {'NP':1})

GC_18 = Coupling(name = 'GC_18',
                 value = '-(Cl1x1*complex(0,1)*gzp)/2.',
                 order = {'NP':1})

GC_19 = Coupling(name = 'GC_19',
                 value = '-(Cl1x2*complex(0,1)*gzp)/2.',
                 order = {'NP':1})

GC_20 = Coupling(name = 'GC_20',
                 value = '-(Cl1x3*complex(0,1)*gzp)/2.',
                 order = {'NP':1})

GC_21 = Coupling(name = 'GC_21',
                 value = '-(Cl2x1*complex(0,1)*gzp)/2.',
                 order = {'NP':1})

GC_22 = Coupling(name = 'GC_22',
                 value = '-(Cl2x2*complex(0,1)*gzp)/2.',
                 order = {'NP':1})

GC_23 = Coupling(name = 'GC_23',
                 value = '-(Cl2x3*complex(0,1)*gzp)/2.',
                 order = {'NP':1})

GC_24 = Coupling(name = 'GC_24',
                 value = '-(Cl3x1*complex(0,1)*gzp)/2.',
                 order = {'NP':1})

GC_25 = Coupling(name = 'GC_25',
                 value = '-(Cl3x2*complex(0,1)*gzp)/2.',
                 order = {'NP':1})

GC_26 = Coupling(name = 'GC_26',
                 value = '-(Cl3x3*complex(0,1)*gzp)/2.',
                 order = {'NP':1})

GC_27 = Coupling(name = 'GC_27',
                 value = '(complex(0,1)*gzp*I1b11)/6.',
                 order = {'NP':1})

GC_28 = Coupling(name = 'GC_28',
                 value = '(complex(0,1)*gzp*I1b12)/6.',
                 order = {'NP':1})

GC_29 = Coupling(name = 'GC_29',
                 value = '(complex(0,1)*gzp*I1b13)/6.',
                 order = {'NP':1})

GC_30 = Coupling(name = 'GC_30',
                 value = '(complex(0,1)*gzp*I1b21)/6.',
                 order = {'NP':1})

GC_31 = Coupling(name = 'GC_31',
                 value = '(complex(0,1)*gzp*I1b22)/6.',
                 order = {'NP':1})

GC_32 = Coupling(name = 'GC_32',
                 value = '(complex(0,1)*gzp*I1b23)/6.',
                 order = {'NP':1})

GC_33 = Coupling(name = 'GC_33',
                 value = '(complex(0,1)*gzp*I1b31)/6.',
                 order = {'NP':1})

GC_34 = Coupling(name = 'GC_34',
                 value = '(complex(0,1)*gzp*I1b32)/6.',
                 order = {'NP':1})

GC_35 = Coupling(name = 'GC_35',
                 value = '(complex(0,1)*gzp*I1b33)/6.',
                 order = {'NP':1})

GC_36 = Coupling(name = 'GC_36',
                 value = '-6*complex(0,1)*lam',
                 order = {'QED':2})

GC_37 = Coupling(name = 'GC_37',
                 value = '(ee**2*complex(0,1))/(2.*sw**2)',
                 order = {'QED':2})

GC_38 = Coupling(name = 'GC_38',
                 value = '-((ee**2*complex(0,1))/sw**2)',
                 order = {'QED':2})

GC_39 = Coupling(name = 'GC_39',
                 value = '(cw**2*ee**2*complex(0,1))/sw**2',
                 order = {'QED':2})

GC_40 = Coupling(name = 'GC_40',
                 value = '(ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_41 = Coupling(name = 'GC_41',
                 value = '(CKM1x1*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_42 = Coupling(name = 'GC_42',
                 value = '(CKM1x2*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_43 = Coupling(name = 'GC_43',
                 value = '(CKM1x3*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_44 = Coupling(name = 'GC_44',
                 value = '(CKM2x1*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_45 = Coupling(name = 'GC_45',
                 value = '(CKM2x2*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_46 = Coupling(name = 'GC_46',
                 value = '(CKM2x3*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_47 = Coupling(name = 'GC_47',
                 value = '(CKM3x1*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_48 = Coupling(name = 'GC_48',
                 value = '(CKM3x2*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_49 = Coupling(name = 'GC_49',
                 value = '(CKM3x3*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_50 = Coupling(name = 'GC_50',
                 value = '(cw*ee*complex(0,1))/sw',
                 order = {'QED':1})

GC_51 = Coupling(name = 'GC_51',
                 value = '(-2*cw*ee**2*complex(0,1))/sw',
                 order = {'QED':2})

GC_52 = Coupling(name = 'GC_52',
                 value = '(ee*complex(0,1)*sw)/(3.*cw)',
                 order = {'QED':1})

GC_53 = Coupling(name = 'GC_53',
                 value = '(-2*ee*complex(0,1)*sw)/(3.*cw)',
                 order = {'QED':1})

GC_54 = Coupling(name = 'GC_54',
                 value = '(ee*complex(0,1)*sw)/cw',
                 order = {'QED':1})

GC_55 = Coupling(name = 'GC_55',
                 value = '-(cw*ee*complex(0,1))/(2.*sw) - (ee*complex(0,1)*sw)/(6.*cw)',
                 order = {'QED':1})

GC_56 = Coupling(name = 'GC_56',
                 value = '(cw*ee*complex(0,1))/(2.*sw) - (ee*complex(0,1)*sw)/(6.*cw)',
                 order = {'QED':1})

GC_57 = Coupling(name = 'GC_57',
                 value = '-(cw*ee*complex(0,1))/(2.*sw) + (ee*complex(0,1)*sw)/(2.*cw)',
                 order = {'QED':1})

GC_58 = Coupling(name = 'GC_58',
                 value = '(cw*ee*complex(0,1))/(2.*sw) + (ee*complex(0,1)*sw)/(2.*cw)',
                 order = {'QED':1})

GC_59 = Coupling(name = 'GC_59',
                 value = 'ee**2*complex(0,1) + (cw**2*ee**2*complex(0,1))/(2.*sw**2) + (ee**2*complex(0,1)*sw**2)/(2.*cw**2)',
                 order = {'QED':2})

GC_60 = Coupling(name = 'GC_60',
                 value = '-6*complex(0,1)*lam*vev',
                 order = {'QED':1})

GC_61 = Coupling(name = 'GC_61',
                 value = '(ee**2*complex(0,1)*vev)/(2.*sw**2)',
                 order = {'QED':1})

GC_62 = Coupling(name = 'GC_62',
                 value = 'ee**2*complex(0,1)*vev + (cw**2*ee**2*complex(0,1)*vev)/(2.*sw**2) + (ee**2*complex(0,1)*sw**2*vev)/(2.*cw**2)',
                 order = {'QED':1})

GC_63 = Coupling(name = 'GC_63',
                 value = '-(complex(0,1)*gzp*Xi1x1)/3.',
                 order = {'NP':1})

GC_64 = Coupling(name = 'GC_64',
                 value = '(2*complex(0,1)*gzp*Xi1x1)/3.',
                 order = {'NP':1})

GC_65 = Coupling(name = 'GC_65',
                 value = '-(complex(0,1)*gzp*Xi1x1)',
                 order = {'NP':1})

GC_66 = Coupling(name = 'GC_66',
                 value = '-(complex(0,1)*gzp*Xi1x2)/3.',
                 order = {'NP':1})

GC_67 = Coupling(name = 'GC_67',
                 value = '(2*complex(0,1)*gzp*Xi1x2)/3.',
                 order = {'NP':1})

GC_68 = Coupling(name = 'GC_68',
                 value = '-(complex(0,1)*gzp*Xi1x2)',
                 order = {'NP':1})

GC_69 = Coupling(name = 'GC_69',
                 value = '-(complex(0,1)*gzp*Xi1x3)/3.',
                 order = {'NP':1})

GC_70 = Coupling(name = 'GC_70',
                 value = '(2*complex(0,1)*gzp*Xi1x3)/3.',
                 order = {'NP':1})

GC_71 = Coupling(name = 'GC_71',
                 value = '-(complex(0,1)*gzp*Xi1x3)',
                 order = {'NP':1})

GC_72 = Coupling(name = 'GC_72',
                 value = '-(complex(0,1)*gzp*Xi2x1)/3.',
                 order = {'NP':1})

GC_73 = Coupling(name = 'GC_73',
                 value = '(2*complex(0,1)*gzp*Xi2x1)/3.',
                 order = {'NP':1})

GC_74 = Coupling(name = 'GC_74',
                 value = '-(complex(0,1)*gzp*Xi2x1)',
                 order = {'NP':1})

GC_75 = Coupling(name = 'GC_75',
                 value = '-(complex(0,1)*gzp*Xi2x2)/3.',
                 order = {'NP':1})

GC_76 = Coupling(name = 'GC_76',
                 value = '(2*complex(0,1)*gzp*Xi2x2)/3.',
                 order = {'NP':1})

GC_77 = Coupling(name = 'GC_77',
                 value = '-(complex(0,1)*gzp*Xi2x2)',
                 order = {'NP':1})

GC_78 = Coupling(name = 'GC_78',
                 value = '-(complex(0,1)*gzp*Xi2x3)/3.',
                 order = {'NP':1})

GC_79 = Coupling(name = 'GC_79',
                 value = '(2*complex(0,1)*gzp*Xi2x3)/3.',
                 order = {'NP':1})

GC_80 = Coupling(name = 'GC_80',
                 value = '-(complex(0,1)*gzp*Xi2x3)',
                 order = {'NP':1})

GC_81 = Coupling(name = 'GC_81',
                 value = '-(complex(0,1)*gzp*Xi3x1)/3.',
                 order = {'NP':1})

GC_82 = Coupling(name = 'GC_82',
                 value = '(2*complex(0,1)*gzp*Xi3x1)/3.',
                 order = {'NP':1})

GC_83 = Coupling(name = 'GC_83',
                 value = '-(complex(0,1)*gzp*Xi3x1)',
                 order = {'NP':1})

GC_84 = Coupling(name = 'GC_84',
                 value = '-(complex(0,1)*gzp*Xi3x2)/3.',
                 order = {'NP':1})

GC_85 = Coupling(name = 'GC_85',
                 value = '(2*complex(0,1)*gzp*Xi3x2)/3.',
                 order = {'NP':1})

GC_86 = Coupling(name = 'GC_86',
                 value = '-(complex(0,1)*gzp*Xi3x2)',
                 order = {'NP':1})

GC_87 = Coupling(name = 'GC_87',
                 value = '-(complex(0,1)*gzp*Xi3x3)/3.',
                 order = {'NP':1})

GC_88 = Coupling(name = 'GC_88',
                 value = '(2*complex(0,1)*gzp*Xi3x3)/3.',
                 order = {'NP':1})

GC_89 = Coupling(name = 'GC_89',
                 value = '-(complex(0,1)*gzp*Xi3x3)',
                 order = {'NP':1})

GC_90 = Coupling(name = 'GC_90',
                 value = '-((complex(0,1)*yb)/cmath.sqrt(2))',
                 order = {'QED':1})

GC_91 = Coupling(name = 'GC_91',
                 value = '-((complex(0,1)*yc)/cmath.sqrt(2))',
                 order = {'QED':1})

GC_92 = Coupling(name = 'GC_92',
                 value = '-((complex(0,1)*ydo)/cmath.sqrt(2))',
                 order = {'QED':1})

GC_93 = Coupling(name = 'GC_93',
                 value = '-((complex(0,1)*ye)/cmath.sqrt(2))',
                 order = {'QED':1})

GC_94 = Coupling(name = 'GC_94',
                 value = '-((complex(0,1)*ym)/cmath.sqrt(2))',
                 order = {'QED':1})

GC_95 = Coupling(name = 'GC_95',
                 value = '-((complex(0,1)*ys)/cmath.sqrt(2))',
                 order = {'QED':1})

GC_96 = Coupling(name = 'GC_96',
                 value = '-((complex(0,1)*yt)/cmath.sqrt(2))',
                 order = {'QED':1})

GC_97 = Coupling(name = 'GC_97',
                 value = '-((complex(0,1)*ytau)/cmath.sqrt(2))',
                 order = {'QED':1})

GC_98 = Coupling(name = 'GC_98',
                 value = '-((complex(0,1)*yup)/cmath.sqrt(2))',
                 order = {'QED':1})

GC_99 = Coupling(name = 'GC_99',
                 value = '(ee*complex(0,1)*complexconjugate(CKM1x1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_100 = Coupling(name = 'GC_100',
                  value = '(ee*complex(0,1)*complexconjugate(CKM1x2))/(sw*cmath.sqrt(2))',
                  order = {'QED':1})

GC_101 = Coupling(name = 'GC_101',
                  value = '(ee*complex(0,1)*complexconjugate(CKM1x3))/(sw*cmath.sqrt(2))',
                  order = {'QED':1})

GC_102 = Coupling(name = 'GC_102',
                  value = '(ee*complex(0,1)*complexconjugate(CKM2x1))/(sw*cmath.sqrt(2))',
                  order = {'QED':1})

GC_103 = Coupling(name = 'GC_103',
                  value = '(ee*complex(0,1)*complexconjugate(CKM2x2))/(sw*cmath.sqrt(2))',
                  order = {'QED':1})

GC_104 = Coupling(name = 'GC_104',
                  value = '(ee*complex(0,1)*complexconjugate(CKM2x3))/(sw*cmath.sqrt(2))',
                  order = {'QED':1})

GC_105 = Coupling(name = 'GC_105',
                  value = '(ee*complex(0,1)*complexconjugate(CKM3x1))/(sw*cmath.sqrt(2))',
                  order = {'QED':1})

GC_106 = Coupling(name = 'GC_106',
                  value = '(ee*complex(0,1)*complexconjugate(CKM3x2))/(sw*cmath.sqrt(2))',
                  order = {'QED':1})

GC_107 = Coupling(name = 'GC_107',
                  value = '(ee*complex(0,1)*complexconjugate(CKM3x3))/(sw*cmath.sqrt(2))',
                  order = {'QED':1})



==> anc/Zprime_TFHM_UFO_old/decays.py <==
# This file was automatically created by FeynRules 2.3.29
# Mathematica version: 11.0.0 for Linux x86 (64-bit) (July 28, 2016)
# Date: Mon 10 Dec 2018 13:04:26


from object_library import all_decays, Decay
import particles as P


Decay_b = Decay(name = 'Decay_b',
                particle = P.b,
                partial_widths = {(P.W__minus__,P.c):'(((3*CKM2x3*ee**2*MB**2*complexconjugate(CKM2x3))/(2.*sw**2) + (3*CKM2x3*ee**2*MC**2*complexconjugate(CKM2x3))/(2.*sw**2) + (3*CKM2x3*ee**2*MB**4*complexconjugate(CKM2x3))/(2.*MW**2*sw**2) - (3*CKM2x3*ee**2*MB**2*MC**2*complexconjugate(CKM2x3))/(MW**2*sw**2) + (3*CKM2x3*ee**2*MC**4*complexconjugate(CKM2x3))/(2.*MW**2*sw**2) - (3*CKM2x3*ee**2*MW**2*complexconjugate(CKM2x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MC**2 + MC**4 - 2*MB**2*MW**2 - 2*MC**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MB)**3)',
                                  (P.W__minus__,P.t):'(((3*CKM3x3*ee**2*MB**2*complexconjugate(CKM3x3))/(2.*sw**2) + (3*CKM3x3*ee**2*MT**2*complexconjugate(CKM3x3))/(2.*sw**2) + (3*CKM3x3*ee**2*MB**4*complexconjugate(CKM3x3))/(2.*MW**2*sw**2) - (3*CKM3x3*ee**2*MB**2*MT**2*complexconjugate(CKM3x3))/(MW**2*sw**2) + (3*CKM3x3*ee**2*MT**4*complexconjugate(CKM3x3))/(2.*MW**2*sw**2) - (3*CKM3x3*ee**2*MW**2*complexconjugate(CKM3x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MT**2 + MT**4 - 2*MB**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MB)**3)',
                                  (P.W__minus__,P.u):'(((3*CKM1x3*ee**2*MB**2*complexconjugate(CKM1x3))/(2.*sw**2) + (3*CKM1x3*ee**2*MU**2*complexconjugate(CKM1x3))/(2.*sw**2) + (3*CKM1x3*ee**2*MB**4*complexconjugate(CKM1x3))/(2.*MW**2*sw**2) - (3*CKM1x3*ee**2*MB**2*MU**2*complexconjugate(CKM1x3))/(MW**2*sw**2) + (3*CKM1x3*ee**2*MU**4*complexconjugate(CKM1x3))/(2.*MW**2*sw**2) - (3*CKM1x3*ee**2*MW**2*complexconjugate(CKM1x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MU**2 + MU**4 - 2*MB**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MB)**3)',
                                  (P.Zp,P.d):'((Cd1x3*gzp**2*MB*MD*Xi1x3 + (gzp**2*MB**2*Xi1x3**2)/3. + (gzp**2*MD**2*Xi1x3**2)/3. + (gzp**2*MB**4*Xi1x3**2)/(3.*MZp**2) - (2*gzp**2*MB**2*MD**2*Xi1x3**2)/(3.*MZp**2) + (gzp**2*MD**4*Xi1x3**2)/(3.*MZp**2) - (2*gzp**2*MZp**2*Xi1x3**2)/3. + (Cd1x3*gzp**2*MB**2*complexconjugate(Cd1x3))/12. + (Cd1x3*gzp**2*MD**2*complexconjugate(Cd1x3))/12. + (Cd1x3*gzp**2*MB**4*complexconjugate(Cd1x3))/(12.*MZp**2) - (Cd1x3*gzp**2*MB**2*MD**2*complexconjugate(Cd1x3))/(6.*MZp**2) + (Cd1x3*gzp**2*MD**4*complexconjugate(Cd1x3))/(12.*MZp**2) - (Cd1x3*gzp**2*MZp**2*complexconjugate(Cd1x3))/6. + gzp**2*MB*MD*Xi1x3*complexconjugate(Cd1x3))*cmath.sqrt(MB**4 - 2*MB**2*MD**2 + MD**4 - 2*MB**2*MZp**2 - 2*MD**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MB)**3)',
                                  (P.Zp,P.s):'((Cd2x3*gzp**2*MB*MS*Xi2x3 + (gzp**2*MB**2*Xi2x3**2)/3. + (gzp**2*MS**2*Xi2x3**2)/3. + (gzp**2*MB**4*Xi2x3**2)/(3.*MZp**2) - (2*gzp**2*MB**2*MS**2*Xi2x3**2)/(3.*MZp**2) + (gzp**2*MS**4*Xi2x3**2)/(3.*MZp**2) - (2*gzp**2*MZp**2*Xi2x3**2)/3. + (Cd2x3*gzp**2*MB**2*complexconjugate(Cd2x3))/12. + (Cd2x3*gzp**2*MS**2*complexconjugate(Cd2x3))/12. + (Cd2x3*gzp**2*MB**4*complexconjugate(Cd2x3))/(12.*MZp**2) - (Cd2x3*gzp**2*MB**2*MS**2*complexconjugate(Cd2x3))/(6.*MZp**2) + (Cd2x3*gzp**2*MS**4*complexconjugate(Cd2x3))/(12.*MZp**2) - (Cd2x3*gzp**2*MZp**2*complexconjugate(Cd2x3))/6. + gzp**2*MB*MS*Xi2x3*complexconjugate(Cd2x3))*cmath.sqrt(MB**4 - 2*MB**2*MS**2 + MS**4 - 2*MB**2*MZp**2 - 2*MS**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MB)**3)'})

Decay_c = Decay(name = 'Decay_c',
                particle = P.c,
                partial_widths = {(P.W__plus__,P.b):'(((3*CKM2x3*ee**2*MB**2*complexconjugate(CKM2x3))/(2.*sw**2) + (3*CKM2x3*ee**2*MC**2*complexconjugate(CKM2x3))/(2.*sw**2) + (3*CKM2x3*ee**2*MB**4*complexconjugate(CKM2x3))/(2.*MW**2*sw**2) - (3*CKM2x3*ee**2*MB**2*MC**2*complexconjugate(CKM2x3))/(MW**2*sw**2) + (3*CKM2x3*ee**2*MC**4*complexconjugate(CKM2x3))/(2.*MW**2*sw**2) - (3*CKM2x3*ee**2*MW**2*complexconjugate(CKM2x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MC**2 + MC**4 - 2*MB**2*MW**2 - 2*MC**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MC)**3)',
                                  (P.W__plus__,P.d):'(((3*CKM2x1*ee**2*MC**2*complexconjugate(CKM2x1))/(2.*sw**2) + (3*CKM2x1*ee**2*MD**2*complexconjugate(CKM2x1))/(2.*sw**2) + (3*CKM2x1*ee**2*MC**4*complexconjugate(CKM2x1))/(2.*MW**2*sw**2) - (3*CKM2x1*ee**2*MC**2*MD**2*complexconjugate(CKM2x1))/(MW**2*sw**2) + (3*CKM2x1*ee**2*MD**4*complexconjugate(CKM2x1))/(2.*MW**2*sw**2) - (3*CKM2x1*ee**2*MW**2*complexconjugate(CKM2x1))/sw**2)*cmath.sqrt(MC**4 - 2*MC**2*MD**2 + MD**4 - 2*MC**2*MW**2 - 2*MD**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MC)**3)',
                                  (P.W__plus__,P.s):'(((3*CKM2x2*ee**2*MC**2*complexconjugate(CKM2x2))/(2.*sw**2) + (3*CKM2x2*ee**2*MS**2*complexconjugate(CKM2x2))/(2.*sw**2) + (3*CKM2x2*ee**2*MC**4*complexconjugate(CKM2x2))/(2.*MW**2*sw**2) - (3*CKM2x2*ee**2*MC**2*MS**2*complexconjugate(CKM2x2))/(MW**2*sw**2) + (3*CKM2x2*ee**2*MS**4*complexconjugate(CKM2x2))/(2.*MW**2*sw**2) - (3*CKM2x2*ee**2*MW**2*complexconjugate(CKM2x2))/sw**2)*cmath.sqrt(MC**4 - 2*MC**2*MS**2 + MS**4 - 2*MC**2*MW**2 - 2*MS**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MC)**3)',
                                  (P.Zp,P.t):'((-2*gzp**2*I1b32*MC*MT*Xi3x2 + (4*gzp**2*MC**2*Xi3x2**2)/3. + (4*gzp**2*MT**2*Xi3x2**2)/3. + (4*gzp**2*MC**4*Xi3x2**2)/(3.*MZp**2) - (8*gzp**2*MC**2*MT**2*Xi3x2**2)/(3.*MZp**2) + (4*gzp**2*MT**4*Xi3x2**2)/(3.*MZp**2) - (8*gzp**2*MZp**2*Xi3x2**2)/3. + (gzp**2*I1b32*MC**2*complexconjugate(I1b32))/12. + (gzp**2*I1b32*MT**2*complexconjugate(I1b32))/12. + (gzp**2*I1b32*MC**4*complexconjugate(I1b32))/(12.*MZp**2) - (gzp**2*I1b32*MC**2*MT**2*complexconjugate(I1b32))/(6.*MZp**2) + (gzp**2*I1b32*MT**4*complexconjugate(I1b32))/(12.*MZp**2) - (gzp**2*I1b32*MZp**2*complexconjugate(I1b32))/6. - 2*gzp**2*MC*MT*Xi3x2*complexconjugate(I1b32))*cmath.sqrt(MC**4 - 2*MC**2*MT**2 + MT**4 - 2*MC**2*MZp**2 - 2*MT**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MC)**3)',
                                  (P.Zp,P.u):'((-2*gzp**2*I1b12*MC*MU*Xi1x2 + (4*gzp**2*MC**2*Xi1x2**2)/3. + (4*gzp**2*MU**2*Xi1x2**2)/3. + (4*gzp**2*MC**4*Xi1x2**2)/(3.*MZp**2) - (8*gzp**2*MC**2*MU**2*Xi1x2**2)/(3.*MZp**2) + (4*gzp**2*MU**4*Xi1x2**2)/(3.*MZp**2) - (8*gzp**2*MZp**2*Xi1x2**2)/3. + (gzp**2*I1b12*MC**2*complexconjugate(I1b12))/12. + (gzp**2*I1b12*MU**2*complexconjugate(I1b12))/12. + (gzp**2*I1b12*MC**4*complexconjugate(I1b12))/(12.*MZp**2) - (gzp**2*I1b12*MC**2*MU**2*complexconjugate(I1b12))/(6.*MZp**2) + (gzp**2*I1b12*MU**4*complexconjugate(I1b12))/(12.*MZp**2) - (gzp**2*I1b12*MZp**2*complexconjugate(I1b12))/6. - 2*gzp**2*MC*MU*Xi1x2*complexconjugate(I1b12))*cmath.sqrt(MC**4 - 2*MC**2*MU**2 + MU**4 - 2*MC**2*MZp**2 - 2*MU**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MC)**3)'})

Decay_d = Decay(name = 'Decay_d',
                particle = P.d,
                partial_widths = {(P.W__minus__,P.c):'(((3*CKM2x1*ee**2*MC**2*complexconjugate(CKM2x1))/(2.*sw**2) + (3*CKM2x1*ee**2*MD**2*complexconjugate(CKM2x1))/(2.*sw**2) + (3*CKM2x1*ee**2*MC**4*complexconjugate(CKM2x1))/(2.*MW**2*sw**2) - (3*CKM2x1*ee**2*MC**2*MD**2*complexconjugate(CKM2x1))/(MW**2*sw**2) + (3*CKM2x1*ee**2*MD**4*complexconjugate(CKM2x1))/(2.*MW**2*sw**2) - (3*CKM2x1*ee**2*MW**2*complexconjugate(CKM2x1))/sw**2)*cmath.sqrt(MC**4 - 2*MC**2*MD**2 + MD**4 - 2*MC**2*MW**2 - 2*MD**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MD)**3)',
                                  (P.W__minus__,P.t):'(((3*CKM3x1*ee**2*MD**2*complexconjugate(CKM3x1))/(2.*sw**2) + (3*CKM3x1*ee**2*MT**2*complexconjugate(CKM3x1))/(2.*sw**2) + (3*CKM3x1*ee**2*MD**4*complexconjugate(CKM3x1))/(2.*MW**2*sw**2) - (3*CKM3x1*ee**2*MD**2*MT**2*complexconjugate(CKM3x1))/(MW**2*sw**2) + (3*CKM3x1*ee**2*MT**4*complexconjugate(CKM3x1))/(2.*MW**2*sw**2) - (3*CKM3x1*ee**2*MW**2*complexconjugate(CKM3x1))/sw**2)*cmath.sqrt(MD**4 - 2*MD**2*MT**2 + MT**4 - 2*MD**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MD)**3)',
                                  (P.W__minus__,P.u):'(((3*CKM1x1*ee**2*MD**2*complexconjugate(CKM1x1))/(2.*sw**2) + (3*CKM1x1*ee**2*MU**2*complexconjugate(CKM1x1))/(2.*sw**2) + (3*CKM1x1*ee**2*MD**4*complexconjugate(CKM1x1))/(2.*MW**2*sw**2) - (3*CKM1x1*ee**2*MD**2*MU**2*complexconjugate(CKM1x1))/(MW**2*sw**2) + (3*CKM1x1*ee**2*MU**4*complexconjugate(CKM1x1))/(2.*MW**2*sw**2) - (3*CKM1x1*ee**2*MW**2*complexconjugate(CKM1x1))/sw**2)*cmath.sqrt(MD**4 - 2*MD**2*MU**2 + MU**4 - 2*MD**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MD)**3)',
                                  (P.Zp,P.b):'((Cd3x1*gzp**2*MB*MD*Xi3x1 + (gzp**2*MB**2*Xi3x1**2)/3. + (gzp**2*MD**2*Xi3x1**2)/3. + (gzp**2*MB**4*Xi3x1**2)/(3.*MZp**2) - (2*gzp**2*MB**2*MD**2*Xi3x1**2)/(3.*MZp**2) + (gzp**2*MD**4*Xi3x1**2)/(3.*MZp**2) - (2*gzp**2*MZp**2*Xi3x1**2)/3. + (Cd3x1*gzp**2*MB**2*complexconjugate(Cd3x1))/12. + (Cd3x1*gzp**2*MD**2*complexconjugate(Cd3x1))/12. + (Cd3x1*gzp**2*MB**4*complexconjugate(Cd3x1))/(12.*MZp**2) - (Cd3x1*gzp**2*MB**2*MD**2*complexconjugate(Cd3x1))/(6.*MZp**2) + (Cd3x1*gzp**2*MD**4*complexconjugate(Cd3x1))/(12.*MZp**2) - (Cd3x1*gzp**2*MZp**2*complexconjugate(Cd3x1))/6. + gzp**2*MB*MD*Xi3x1*complexconjugate(Cd3x1))*cmath.sqrt(MB**4 - 2*MB**2*MD**2 + MD**4 - 2*MB**2*MZp**2 - 2*MD**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MD)**3)',
                                  (P.Zp,P.s):'((Cd2x1*gzp**2*MD*MS*Xi2x1 + (gzp**2*MD**2*Xi2x1**2)/3. + (gzp**2*MS**2*Xi2x1**2)/3. + (gzp**2*MD**4*Xi2x1**2)/(3.*MZp**2) - (2*gzp**2*MD**2*MS**2*Xi2x1**2)/(3.*MZp**2) + (gzp**2*MS**4*Xi2x1**2)/(3.*MZp**2) - (2*gzp**2*MZp**2*Xi2x1**2)/3. + (Cd2x1*gzp**2*MD**2*complexconjugate(Cd2x1))/12. + (Cd2x1*gzp**2*MS**2*complexconjugate(Cd2x1))/12. + (Cd2x1*gzp**2*MD**4*complexconjugate(Cd2x1))/(12.*MZp**2) - (Cd2x1*gzp**2*MD**2*MS**2*complexconjugate(Cd2x1))/(6.*MZp**2) + (Cd2x1*gzp**2*MS**4*complexconjugate(Cd2x1))/(12.*MZp**2) - (Cd2x1*gzp**2*MZp**2*complexconjugate(Cd2x1))/6. + gzp**2*MD*MS*Xi2x1*complexconjugate(Cd2x1))*cmath.sqrt(MD**4 - 2*MD**2*MS**2 + MS**4 - 2*MD**2*MZp**2 - 2*MS**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MD)**3)'})

Decay_e__minus__ = Decay(name = 'Decay_e__minus__',
                         particle = P.e__minus__,
                         partial_widths = {(P.W__minus__,P.ve):'((Me**2 - MW**2)*((ee**2*Me**2)/(2.*sw**2) + (ee**2*Me**4)/(2.*MW**2*sw**2) - (ee**2*MW**2)/sw**2))/(32.*cmath.pi*abs(Me)**3)',
                                           (P.Zp,P.mu__minus__):'(((Cl2x1**2*gzp**2*Me**2)/4. + (Cl2x1**2*gzp**2*MMU**2)/4. + (Cl2x1**2*gzp**2*Me**4)/(4.*MZp**2) - (Cl2x1**2*gzp**2*Me**2*MMU**2)/(2.*MZp**2) + (Cl2x1**2*gzp**2*MMU**4)/(4.*MZp**2) - (Cl2x1**2*gzp**2*MZp**2)/2. - 6*Cl2x1*gzp**2*Me*MMU*Xi2x1 + gzp**2*Me**2*Xi2x1**2 + gzp**2*MMU**2*Xi2x1**2 + (gzp**2*Me**4*Xi2x1**2)/MZp**2 - (2*gzp**2*Me**2*MMU**2*Xi2x1**2)/MZp**2 + (gzp**2*MMU**4*Xi2x1**2)/MZp**2 - 2*gzp**2*MZp**2*Xi2x1**2)*cmath.sqrt(Me**4 - 2*Me**2*MMU**2 + MMU**4 - 2*Me**2*MZp**2 - 2*MMU**2*MZp**2 + MZp**4))/(32.*cmath.pi*abs(Me)**3)',
                                           (P.Zp,P.ta__minus__):'(((Cl3x1**2*gzp**2*Me**2)/4. + (Cl3x1**2*gzp**2*MTA**2)/4. + (Cl3x1**2*gzp**2*Me**4)/(4.*MZp**2) - (Cl3x1**2*gzp**2*Me**2*MTA**2)/(2.*MZp**2) + (Cl3x1**2*gzp**2*MTA**4)/(4.*MZp**2) - (Cl3x1**2*gzp**2*MZp**2)/2. - 6*Cl3x1*gzp**2*Me*MTA*Xi3x1 + gzp**2*Me**2*Xi3x1**2 + gzp**2*MTA**2*Xi3x1**2 + (gzp**2*Me**4*Xi3x1**2)/MZp**2 - (2*gzp**2*Me**2*MTA**2*Xi3x1**2)/MZp**2 + (gzp**2*MTA**4*Xi3x1**2)/MZp**2 - 2*gzp**2*MZp**2*Xi3x1**2)*cmath.sqrt(Me**4 - 2*Me**2*MTA**2 + MTA**4 - 2*Me**2*MZp**2 - 2*MTA**2*MZp**2 + MZp**4))/(32.*cmath.pi*abs(Me)**3)'})

Decay_H = Decay(name = 'Decay_H',
                particle = P.H,
                partial_widths = {(P.b,P.b__tilde__):'((-12*MB**2*yb**2 + 3*MH**2*yb**2)*cmath.sqrt(-4*MB**2*MH**2 + MH**4))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.c,P.c__tilde__):'((-12*MC**2*yc**2 + 3*MH**2*yc**2)*cmath.sqrt(-4*MC**2*MH**2 + MH**4))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.d,P.d__tilde__):'((-12*MD**2*ydo**2 + 3*MH**2*ydo**2)*cmath.sqrt(-4*MD**2*MH**2 + MH**4))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.e__minus__,P.e__plus__):'((-4*Me**2*ye**2 + MH**2*ye**2)*cmath.sqrt(-4*Me**2*MH**2 + MH**4))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.mu__minus__,P.mu__plus__):'((MH**2*ym**2 - 4*MMU**2*ym**2)*cmath.sqrt(MH**4 - 4*MH**2*MMU**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.s,P.s__tilde__):'((3*MH**2*ys**2 - 12*MS**2*ys**2)*cmath.sqrt(MH**4 - 4*MH**2*MS**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.t,P.t__tilde__):'((3*MH**2*yt**2 - 12*MT**2*yt**2)*cmath.sqrt(MH**4 - 4*MH**2*MT**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.ta__minus__,P.ta__plus__):'((MH**2*ytau**2 - 4*MTA**2*ytau**2)*cmath.sqrt(MH**4 - 4*MH**2*MTA**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.u,P.u__tilde__):'((3*MH**2*yup**2 - 12*MU**2*yup**2)*cmath.sqrt(MH**4 - 4*MH**2*MU**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.W__minus__,P.W__plus__):'(((3*ee**4*vev**2)/(4.*sw**4) + (ee**4*MH**4*vev**2)/(16.*MW**4*sw**4) - (ee**4*MH**2*vev**2)/(4.*MW**2*sw**4))*cmath.sqrt(MH**4 - 4*MH**2*MW**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.Z,P.Z):'(((9*ee**4*vev**2)/2. + (3*ee**4*MH**4*vev**2)/(8.*MZ**4) - (3*ee**4*MH**2*vev**2)/(2.*MZ**2) + (3*cw**4*ee**4*vev**2)/(4.*sw**4) + (cw**4*ee**4*MH**4*vev**2)/(16.*MZ**4*sw**4) - (cw**4*ee**4*MH**2*vev**2)/(4.*MZ**2*sw**4) + (3*cw**2*ee**4*vev**2)/sw**2 + (cw**2*ee**4*MH**4*vev**2)/(4.*MZ**4*sw**2) - (cw**2*ee**4*MH**2*vev**2)/(MZ**2*sw**2) + (3*ee**4*sw**2*vev**2)/cw**2 + (ee**4*MH**4*sw**2*vev**2)/(4.*cw**2*MZ**4) - (ee**4*MH**2*sw**2*vev**2)/(cw**2*MZ**2) + (3*ee**4*sw**4*vev**2)/(4.*cw**4) + (ee**4*MH**4*sw**4*vev**2)/(16.*cw**4*MZ**4) - (ee**4*MH**2*sw**4*vev**2)/(4.*cw**4*MZ**2))*cmath.sqrt(MH**4 - 4*MH**2*MZ**2))/(32.*cmath.pi*abs(MH)**3)'})

Decay_mu__minus__ = Decay(name = 'Decay_mu__minus__',
                          particle = P.mu__minus__,
                          partial_widths = {(P.W__minus__,P.vm):'((MMU**2 - MW**2)*((ee**2*MMU**2)/(2.*sw**2) + (ee**2*MMU**4)/(2.*MW**2*sw**2) - (ee**2*MW**2)/sw**2))/(32.*cmath.pi*abs(MMU)**3)',
                                            (P.Zp,P.e__minus__):'(((Cl1x2**2*gzp**2*Me**2)/4. + (Cl1x2**2*gzp**2*MMU**2)/4. + (Cl1x2**2*gzp**2*Me**4)/(4.*MZp**2) - (Cl1x2**2*gzp**2*Me**2*MMU**2)/(2.*MZp**2) + (Cl1x2**2*gzp**2*MMU**4)/(4.*MZp**2) - (Cl1x2**2*gzp**2*MZp**2)/2. - 6*Cl1x2*gzp**2*Me*MMU*Xi1x2 + gzp**2*Me**2*Xi1x2**2 + gzp**2*MMU**2*Xi1x2**2 + (gzp**2*Me**4*Xi1x2**2)/MZp**2 - (2*gzp**2*Me**2*MMU**2*Xi1x2**2)/MZp**2 + (gzp**2*MMU**4*Xi1x2**2)/MZp**2 - 2*gzp**2*MZp**2*Xi1x2**2)*cmath.sqrt(Me**4 - 2*Me**2*MMU**2 + MMU**4 - 2*Me**2*MZp**2 - 2*MMU**2*MZp**2 + MZp**4))/(32.*cmath.pi*abs(MMU)**3)',
                                            (P.Zp,P.ta__minus__):'(((Cl3x2**2*gzp**2*MMU**2)/4. + (Cl3x2**2*gzp**2*MTA**2)/4. + (Cl3x2**2*gzp**2*MMU**4)/(4.*MZp**2) - (Cl3x2**2*gzp**2*MMU**2*MTA**2)/(2.*MZp**2) + (Cl3x2**2*gzp**2*MTA**4)/(4.*MZp**2) - (Cl3x2**2*gzp**2*MZp**2)/2. - 6*Cl3x2*gzp**2*MMU*MTA*Xi3x2 + gzp**2*MMU**2*Xi3x2**2 + gzp**2*MTA**2*Xi3x2**2 + (gzp**2*MMU**4*Xi3x2**2)/MZp**2 - (2*gzp**2*MMU**2*MTA**2*Xi3x2**2)/MZp**2 + (gzp**2*MTA**4*Xi3x2**2)/MZp**2 - 2*gzp**2*MZp**2*Xi3x2**2)*cmath.sqrt(MMU**4 - 2*MMU**2*MTA**2 + MTA**4 - 2*MMU**2*MZp**2 - 2*MTA**2*MZp**2 + MZp**4))/(32.*cmath.pi*abs(MMU)**3)'})

Decay_s = Decay(name = 'Decay_s',
                particle = P.s,
                partial_widths = {(P.W__minus__,P.c):'(((3*CKM2x2*ee**2*MC**2*complexconjugate(CKM2x2))/(2.*sw**2) + (3*CKM2x2*ee**2*MS**2*complexconjugate(CKM2x2))/(2.*sw**2) + (3*CKM2x2*ee**2*MC**4*complexconjugate(CKM2x2))/(2.*MW**2*sw**2) - (3*CKM2x2*ee**2*MC**2*MS**2*complexconjugate(CKM2x2))/(MW**2*sw**2) + (3*CKM2x2*ee**2*MS**4*complexconjugate(CKM2x2))/(2.*MW**2*sw**2) - (3*CKM2x2*ee**2*MW**2*complexconjugate(CKM2x2))/sw**2)*cmath.sqrt(MC**4 - 2*MC**2*MS**2 + MS**4 - 2*MC**2*MW**2 - 2*MS**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MS)**3)',
                                  (P.W__minus__,P.t):'(((3*CKM3x2*ee**2*MS**2*complexconjugate(CKM3x2))/(2.*sw**2) + (3*CKM3x2*ee**2*MT**2*complexconjugate(CKM3x2))/(2.*sw**2) + (3*CKM3x2*ee**2*MS**4*complexconjugate(CKM3x2))/(2.*MW**2*sw**2) - (3*CKM3x2*ee**2*MS**2*MT**2*complexconjugate(CKM3x2))/(MW**2*sw**2) + (3*CKM3x2*ee**2*MT**4*complexconjugate(CKM3x2))/(2.*MW**2*sw**2) - (3*CKM3x2*ee**2*MW**2*complexconjugate(CKM3x2))/sw**2)*cmath.sqrt(MS**4 - 2*MS**2*MT**2 + MT**4 - 2*MS**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MS)**3)',
                                  (P.W__minus__,P.u):'(((3*CKM1x2*ee**2*MS**2*complexconjugate(CKM1x2))/(2.*sw**2) + (3*CKM1x2*ee**2*MU**2*complexconjugate(CKM1x2))/(2.*sw**2) + (3*CKM1x2*ee**2*MS**4*complexconjugate(CKM1x2))/(2.*MW**2*sw**2) - (3*CKM1x2*ee**2*MS**2*MU**2*complexconjugate(CKM1x2))/(MW**2*sw**2) + (3*CKM1x2*ee**2*MU**4*complexconjugate(CKM1x2))/(2.*MW**2*sw**2) - (3*CKM1x2*ee**2*MW**2*complexconjugate(CKM1x2))/sw**2)*cmath.sqrt(MS**4 - 2*MS**2*MU**2 + MU**4 - 2*MS**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MS)**3)',
                                  (P.Zp,P.b):'((Cd3x2*gzp**2*MB*MS*Xi3x2 + (gzp**2*MB**2*Xi3x2**2)/3. + (gzp**2*MS**2*Xi3x2**2)/3. + (gzp**2*MB**4*Xi3x2**2)/(3.*MZp**2) - (2*gzp**2*MB**2*MS**2*Xi3x2**2)/(3.*MZp**2) + (gzp**2*MS**4*Xi3x2**2)/(3.*MZp**2) - (2*gzp**2*MZp**2*Xi3x2**2)/3. + (Cd3x2*gzp**2*MB**2*complexconjugate(Cd3x2))/12. + (Cd3x2*gzp**2*MS**2*complexconjugate(Cd3x2))/12. + (Cd3x2*gzp**2*MB**4*complexconjugate(Cd3x2))/(12.*MZp**2) - (Cd3x2*gzp**2*MB**2*MS**2*complexconjugate(Cd3x2))/(6.*MZp**2) + (Cd3x2*gzp**2*MS**4*complexconjugate(Cd3x2))/(12.*MZp**2) - (Cd3x2*gzp**2*MZp**2*complexconjugate(Cd3x2))/6. + gzp**2*MB*MS*Xi3x2*complexconjugate(Cd3x2))*cmath.sqrt(MB**4 - 2*MB**2*MS**2 + MS**4 - 2*MB**2*MZp**2 - 2*MS**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MS)**3)',
                                  (P.Zp,P.d):'((Cd1x2*gzp**2*MD*MS*Xi1x2 + (gzp**2*MD**2*Xi1x2**2)/3. + (gzp**2*MS**2*Xi1x2**2)/3. + (gzp**2*MD**4*Xi1x2**2)/(3.*MZp**2) - (2*gzp**2*MD**2*MS**2*Xi1x2**2)/(3.*MZp**2) + (gzp**2*MS**4*Xi1x2**2)/(3.*MZp**2) - (2*gzp**2*MZp**2*Xi1x2**2)/3. + (Cd1x2*gzp**2*MD**2*complexconjugate(Cd1x2))/12. + (Cd1x2*gzp**2*MS**2*complexconjugate(Cd1x2))/12. + (Cd1x2*gzp**2*MD**4*complexconjugate(Cd1x2))/(12.*MZp**2) - (Cd1x2*gzp**2*MD**2*MS**2*complexconjugate(Cd1x2))/(6.*MZp**2) + (Cd1x2*gzp**2*MS**4*complexconjugate(Cd1x2))/(12.*MZp**2) - (Cd1x2*gzp**2*MZp**2*complexconjugate(Cd1x2))/6. + gzp**2*MD*MS*Xi1x2*complexconjugate(Cd1x2))*cmath.sqrt(MD**4 - 2*MD**2*MS**2 + MS**4 - 2*MD**2*MZp**2 - 2*MS**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MS)**3)'})

Decay_t = Decay(name = 'Decay_t',
                particle = P.t,
                partial_widths = {(P.W__plus__,P.b):'(((3*CKM3x3*ee**2*MB**2*complexconjugate(CKM3x3))/(2.*sw**2) + (3*CKM3x3*ee**2*MT**2*complexconjugate(CKM3x3))/(2.*sw**2) + (3*CKM3x3*ee**2*MB**4*complexconjugate(CKM3x3))/(2.*MW**2*sw**2) - (3*CKM3x3*ee**2*MB**2*MT**2*complexconjugate(CKM3x3))/(MW**2*sw**2) + (3*CKM3x3*ee**2*MT**4*complexconjugate(CKM3x3))/(2.*MW**2*sw**2) - (3*CKM3x3*ee**2*MW**2*complexconjugate(CKM3x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MT**2 + MT**4 - 2*MB**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MT)**3)',
                                  (P.W__plus__,P.d):'(((3*CKM3x1*ee**2*MD**2*complexconjugate(CKM3x1))/(2.*sw**2) + (3*CKM3x1*ee**2*MT**2*complexconjugate(CKM3x1))/(2.*sw**2) + (3*CKM3x1*ee**2*MD**4*complexconjugate(CKM3x1))/(2.*MW**2*sw**2) - (3*CKM3x1*ee**2*MD**2*MT**2*complexconjugate(CKM3x1))/(MW**2*sw**2) + (3*CKM3x1*ee**2*MT**4*complexconjugate(CKM3x1))/(2.*MW**2*sw**2) - (3*CKM3x1*ee**2*MW**2*complexconjugate(CKM3x1))/sw**2)*cmath.sqrt(MD**4 - 2*MD**2*MT**2 + MT**4 - 2*MD**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MT)**3)',
                                  (P.W__plus__,P.s):'(((3*CKM3x2*ee**2*MS**2*complexconjugate(CKM3x2))/(2.*sw**2) + (3*CKM3x2*ee**2*MT**2*complexconjugate(CKM3x2))/(2.*sw**2) + (3*CKM3x2*ee**2*MS**4*complexconjugate(CKM3x2))/(2.*MW**2*sw**2) - (3*CKM3x2*ee**2*MS**2*MT**2*complexconjugate(CKM3x2))/(MW**2*sw**2) + (3*CKM3x2*ee**2*MT**4*complexconjugate(CKM3x2))/(2.*MW**2*sw**2) - (3*CKM3x2*ee**2*MW**2*complexconjugate(CKM3x2))/sw**2)*cmath.sqrt(MS**4 - 2*MS**2*MT**2 + MT**4 - 2*MS**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MT)**3)',
                                  (P.Zp,P.c):'((-2*gzp**2*I1b23*MC*MT*Xi2x3 + (4*gzp**2*MC**2*Xi2x3**2)/3. + (4*gzp**2*MT**2*Xi2x3**2)/3. + (4*gzp**2*MC**4*Xi2x3**2)/(3.*MZp**2) - (8*gzp**2*MC**2*MT**2*Xi2x3**2)/(3.*MZp**2) + (4*gzp**2*MT**4*Xi2x3**2)/(3.*MZp**2) - (8*gzp**2*MZp**2*Xi2x3**2)/3. + (gzp**2*I1b23*MC**2*complexconjugate(I1b23))/12. + (gzp**2*I1b23*MT**2*complexconjugate(I1b23))/12. + (gzp**2*I1b23*MC**4*complexconjugate(I1b23))/(12.*MZp**2) - (gzp**2*I1b23*MC**2*MT**2*complexconjugate(I1b23))/(6.*MZp**2) + (gzp**2*I1b23*MT**4*complexconjugate(I1b23))/(12.*MZp**2) - (gzp**2*I1b23*MZp**2*complexconjugate(I1b23))/6. - 2*gzp**2*MC*MT*Xi2x3*complexconjugate(I1b23))*cmath.sqrt(MC**4 - 2*MC**2*MT**2 + MT**4 - 2*MC**2*MZp**2 - 2*MT**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MT)**3)',
                                  (P.Zp,P.u):'((-2*gzp**2*I1b13*MT*MU*Xi1x3 + (4*gzp**2*MT**2*Xi1x3**2)/3. + (4*gzp**2*MU**2*Xi1x3**2)/3. + (4*gzp**2*MT**4*Xi1x3**2)/(3.*MZp**2) - (8*gzp**2*MT**2*MU**2*Xi1x3**2)/(3.*MZp**2) + (4*gzp**2*MU**4*Xi1x3**2)/(3.*MZp**2) - (8*gzp**2*MZp**2*Xi1x3**2)/3. + (gzp**2*I1b13*MT**2*complexconjugate(I1b13))/12. + (gzp**2*I1b13*MU**2*complexconjugate(I1b13))/12. + (gzp**2*I1b13*MT**4*complexconjugate(I1b13))/(12.*MZp**2) - (gzp**2*I1b13*MT**2*MU**2*complexconjugate(I1b13))/(6.*MZp**2) + (gzp**2*I1b13*MU**4*complexconjugate(I1b13))/(12.*MZp**2) - (gzp**2*I1b13*MZp**2*complexconjugate(I1b13))/6. - 2*gzp**2*MT*MU*Xi1x3*complexconjugate(I1b13))*cmath.sqrt(MT**4 - 2*MT**2*MU**2 + MU**4 - 2*MT**2*MZp**2 - 2*MU**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MT)**3)'})

Decay_ta__minus__ = Decay(name = 'Decay_ta__minus__',
                          particle = P.ta__minus__,
                          partial_widths = {(P.W__minus__,P.vt):'((MTA**2 - MW**2)*((ee**2*MTA**2)/(2.*sw**2) + (ee**2*MTA**4)/(2.*MW**2*sw**2) - (ee**2*MW**2)/sw**2))/(32.*cmath.pi*abs(MTA)**3)',
                                            (P.Zp,P.e__minus__):'(((Cl1x3**2*gzp**2*Me**2)/4. + (Cl1x3**2*gzp**2*MTA**2)/4. + (Cl1x3**2*gzp**2*Me**4)/(4.*MZp**2) - (Cl1x3**2*gzp**2*Me**2*MTA**2)/(2.*MZp**2) + (Cl1x3**2*gzp**2*MTA**4)/(4.*MZp**2) - (Cl1x3**2*gzp**2*MZp**2)/2. - 6*Cl1x3*gzp**2*Me*MTA*Xi1x3 + gzp**2*Me**2*Xi1x3**2 + gzp**2*MTA**2*Xi1x3**2 + (gzp**2*Me**4*Xi1x3**2)/MZp**2 - (2*gzp**2*Me**2*MTA**2*Xi1x3**2)/MZp**2 + (gzp**2*MTA**4*Xi1x3**2)/MZp**2 - 2*gzp**2*MZp**2*Xi1x3**2)*cmath.sqrt(Me**4 - 2*Me**2*MTA**2 + MTA**4 - 2*Me**2*MZp**2 - 2*MTA**2*MZp**2 + MZp**4))/(32.*cmath.pi*abs(MTA)**3)',
                                            (P.Zp,P.mu__minus__):'(((Cl2x3**2*gzp**2*MMU**2)/4. + (Cl2x3**2*gzp**2*MTA**2)/4. + (Cl2x3**2*gzp**2*MMU**4)/(4.*MZp**2) - (Cl2x3**2*gzp**2*MMU**2*MTA**2)/(2.*MZp**2) + (Cl2x3**2*gzp**2*MTA**4)/(4.*MZp**2) - (Cl2x3**2*gzp**2*MZp**2)/2. - 6*Cl2x3*gzp**2*MMU*MTA*Xi2x3 + gzp**2*MMU**2*Xi2x3**2 + gzp**2*MTA**2*Xi2x3**2 + (gzp**2*MMU**4*Xi2x3**2)/MZp**2 - (2*gzp**2*MMU**2*MTA**2*Xi2x3**2)/MZp**2 + (gzp**2*MTA**4*Xi2x3**2)/MZp**2 - 2*gzp**2*MZp**2*Xi2x3**2)*cmath.sqrt(MMU**4 - 2*MMU**2*MTA**2 + MTA**4 - 2*MMU**2*MZp**2 - 2*MTA**2*MZp**2 + MZp**4))/(32.*cmath.pi*abs(MTA)**3)'})

Decay_u = Decay(name = 'Decay_u',
                particle = P.u,
                partial_widths = {(P.W__plus__,P.b):'(((3*CKM1x3*ee**2*MB**2*complexconjugate(CKM1x3))/(2.*sw**2) + (3*CKM1x3*ee**2*MU**2*complexconjugate(CKM1x3))/(2.*sw**2) + (3*CKM1x3*ee**2*MB**4*complexconjugate(CKM1x3))/(2.*MW**2*sw**2) - (3*CKM1x3*ee**2*MB**2*MU**2*complexconjugate(CKM1x3))/(MW**2*sw**2) + (3*CKM1x3*ee**2*MU**4*complexconjugate(CKM1x3))/(2.*MW**2*sw**2) - (3*CKM1x3*ee**2*MW**2*complexconjugate(CKM1x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MU**2 + MU**4 - 2*MB**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MU)**3)',
                                  (P.W__plus__,P.d):'(((3*CKM1x1*ee**2*MD**2*complexconjugate(CKM1x1))/(2.*sw**2) + (3*CKM1x1*ee**2*MU**2*complexconjugate(CKM1x1))/(2.*sw**2) + (3*CKM1x1*ee**2*MD**4*complexconjugate(CKM1x1))/(2.*MW**2*sw**2) - (3*CKM1x1*ee**2*MD**2*MU**2*complexconjugate(CKM1x1))/(MW**2*sw**2) + (3*CKM1x1*ee**2*MU**4*complexconjugate(CKM1x1))/(2.*MW**2*sw**2) - (3*CKM1x1*ee**2*MW**2*complexconjugate(CKM1x1))/sw**2)*cmath.sqrt(MD**4 - 2*MD**2*MU**2 + MU**4 - 2*MD**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MU)**3)',
                                  (P.W__plus__,P.s):'(((3*CKM1x2*ee**2*MS**2*complexconjugate(CKM1x2))/(2.*sw**2) + (3*CKM1x2*ee**2*MU**2*complexconjugate(CKM1x2))/(2.*sw**2) + (3*CKM1x2*ee**2*MS**4*complexconjugate(CKM1x2))/(2.*MW**2*sw**2) - (3*CKM1x2*ee**2*MS**2*MU**2*complexconjugate(CKM1x2))/(MW**2*sw**2) + (3*CKM1x2*ee**2*MU**4*complexconjugate(CKM1x2))/(2.*MW**2*sw**2) - (3*CKM1x2*ee**2*MW**2*complexconjugate(CKM1x2))/sw**2)*cmath.sqrt(MS**4 - 2*MS**2*MU**2 + MU**4 - 2*MS**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MU)**3)',
                                  (P.Zp,P.c):'((-2*gzp**2*I1b21*MC*MU*Xi2x1 + (4*gzp**2*MC**2*Xi2x1**2)/3. + (4*gzp**2*MU**2*Xi2x1**2)/3. + (4*gzp**2*MC**4*Xi2x1**2)/(3.*MZp**2) - (8*gzp**2*MC**2*MU**2*Xi2x1**2)/(3.*MZp**2) + (4*gzp**2*MU**4*Xi2x1**2)/(3.*MZp**2) - (8*gzp**2*MZp**2*Xi2x1**2)/3. + (gzp**2*I1b21*MC**2*complexconjugate(I1b21))/12. + (gzp**2*I1b21*MU**2*complexconjugate(I1b21))/12. + (gzp**2*I1b21*MC**4*complexconjugate(I1b21))/(12.*MZp**2) - (gzp**2*I1b21*MC**2*MU**2*complexconjugate(I1b21))/(6.*MZp**2) + (gzp**2*I1b21*MU**4*complexconjugate(I1b21))/(12.*MZp**2) - (gzp**2*I1b21*MZp**2*complexconjugate(I1b21))/6. - 2*gzp**2*MC*MU*Xi2x1*complexconjugate(I1b21))*cmath.sqrt(MC**4 - 2*MC**2*MU**2 + MU**4 - 2*MC**2*MZp**2 - 2*MU**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MU)**3)',
                                  (P.Zp,P.t):'((-2*gzp**2*I1b31*MT*MU*Xi3x1 + (4*gzp**2*MT**2*Xi3x1**2)/3. + (4*gzp**2*MU**2*Xi3x1**2)/3. + (4*gzp**2*MT**4*Xi3x1**2)/(3.*MZp**2) - (8*gzp**2*MT**2*MU**2*Xi3x1**2)/(3.*MZp**2) + (4*gzp**2*MU**4*Xi3x1**2)/(3.*MZp**2) - (8*gzp**2*MZp**2*Xi3x1**2)/3. + (gzp**2*I1b31*MT**2*complexconjugate(I1b31))/12. + (gzp**2*I1b31*MU**2*complexconjugate(I1b31))/12. + (gzp**2*I1b31*MT**4*complexconjugate(I1b31))/(12.*MZp**2) - (gzp**2*I1b31*MT**2*MU**2*complexconjugate(I1b31))/(6.*MZp**2) + (gzp**2*I1b31*MU**4*complexconjugate(I1b31))/(12.*MZp**2) - (gzp**2*I1b31*MZp**2*complexconjugate(I1b31))/6. - 2*gzp**2*MT*MU*Xi3x1*complexconjugate(I1b31))*cmath.sqrt(MT**4 - 2*MT**2*MU**2 + MU**4 - 2*MT**2*MZp**2 - 2*MU**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MU)**3)'})

Decay_W__plus__ = Decay(name = 'Decay_W__plus__',
                        particle = P.W__plus__,
                        partial_widths = {(P.c,P.b__tilde__):'(((-3*CKM2x3*ee**2*MB**2*complexconjugate(CKM2x3))/(2.*sw**2) - (3*CKM2x3*ee**2*MC**2*complexconjugate(CKM2x3))/(2.*sw**2) - (3*CKM2x3*ee**2*MB**4*complexconjugate(CKM2x3))/(2.*MW**2*sw**2) + (3*CKM2x3*ee**2*MB**2*MC**2*complexconjugate(CKM2x3))/(MW**2*sw**2) - (3*CKM2x3*ee**2*MC**4*complexconjugate(CKM2x3))/(2.*MW**2*sw**2) + (3*CKM2x3*ee**2*MW**2*complexconjugate(CKM2x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MC**2 + MC**4 - 2*MB**2*MW**2 - 2*MC**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.c,P.d__tilde__):'(((-3*CKM2x1*ee**2*MC**2*complexconjugate(CKM2x1))/(2.*sw**2) - (3*CKM2x1*ee**2*MD**2*complexconjugate(CKM2x1))/(2.*sw**2) - (3*CKM2x1*ee**2*MC**4*complexconjugate(CKM2x1))/(2.*MW**2*sw**2) + (3*CKM2x1*ee**2*MC**2*MD**2*complexconjugate(CKM2x1))/(MW**2*sw**2) - (3*CKM2x1*ee**2*MD**4*complexconjugate(CKM2x1))/(2.*MW**2*sw**2) + (3*CKM2x1*ee**2*MW**2*complexconjugate(CKM2x1))/sw**2)*cmath.sqrt(MC**4 - 2*MC**2*MD**2 + MD**4 - 2*MC**2*MW**2 - 2*MD**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.c,P.s__tilde__):'(((-3*CKM2x2*ee**2*MC**2*complexconjugate(CKM2x2))/(2.*sw**2) - (3*CKM2x2*ee**2*MS**2*complexconjugate(CKM2x2))/(2.*sw**2) - (3*CKM2x2*ee**2*MC**4*complexconjugate(CKM2x2))/(2.*MW**2*sw**2) + (3*CKM2x2*ee**2*MC**2*MS**2*complexconjugate(CKM2x2))/(MW**2*sw**2) - (3*CKM2x2*ee**2*MS**4*complexconjugate(CKM2x2))/(2.*MW**2*sw**2) + (3*CKM2x2*ee**2*MW**2*complexconjugate(CKM2x2))/sw**2)*cmath.sqrt(MC**4 - 2*MC**2*MS**2 + MS**4 - 2*MC**2*MW**2 - 2*MS**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.t,P.b__tilde__):'(((-3*CKM3x3*ee**2*MB**2*complexconjugate(CKM3x3))/(2.*sw**2) - (3*CKM3x3*ee**2*MT**2*complexconjugate(CKM3x3))/(2.*sw**2) - (3*CKM3x3*ee**2*MB**4*complexconjugate(CKM3x3))/(2.*MW**2*sw**2) + (3*CKM3x3*ee**2*MB**2*MT**2*complexconjugate(CKM3x3))/(MW**2*sw**2) - (3*CKM3x3*ee**2*MT**4*complexconjugate(CKM3x3))/(2.*MW**2*sw**2) + (3*CKM3x3*ee**2*MW**2*complexconjugate(CKM3x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MT**2 + MT**4 - 2*MB**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.t,P.d__tilde__):'(((-3*CKM3x1*ee**2*MD**2*complexconjugate(CKM3x1))/(2.*sw**2) - (3*CKM3x1*ee**2*MT**2*complexconjugate(CKM3x1))/(2.*sw**2) - (3*CKM3x1*ee**2*MD**4*complexconjugate(CKM3x1))/(2.*MW**2*sw**2) + (3*CKM3x1*ee**2*MD**2*MT**2*complexconjugate(CKM3x1))/(MW**2*sw**2) - (3*CKM3x1*ee**2*MT**4*complexconjugate(CKM3x1))/(2.*MW**2*sw**2) + (3*CKM3x1*ee**2*MW**2*complexconjugate(CKM3x1))/sw**2)*cmath.sqrt(MD**4 - 2*MD**2*MT**2 + MT**4 - 2*MD**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.t,P.s__tilde__):'(((-3*CKM3x2*ee**2*MS**2*complexconjugate(CKM3x2))/(2.*sw**2) - (3*CKM3x2*ee**2*MT**2*complexconjugate(CKM3x2))/(2.*sw**2) - (3*CKM3x2*ee**2*MS**4*complexconjugate(CKM3x2))/(2.*MW**2*sw**2) + (3*CKM3x2*ee**2*MS**2*MT**2*complexconjugate(CKM3x2))/(MW**2*sw**2) - (3*CKM3x2*ee**2*MT**4*complexconjugate(CKM3x2))/(2.*MW**2*sw**2) + (3*CKM3x2*ee**2*MW**2*complexconjugate(CKM3x2))/sw**2)*cmath.sqrt(MS**4 - 2*MS**2*MT**2 + MT**4 - 2*MS**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.u,P.b__tilde__):'(((-3*CKM1x3*ee**2*MB**2*complexconjugate(CKM1x3))/(2.*sw**2) - (3*CKM1x3*ee**2*MU**2*complexconjugate(CKM1x3))/(2.*sw**2) - (3*CKM1x3*ee**2*MB**4*complexconjugate(CKM1x3))/(2.*MW**2*sw**2) + (3*CKM1x3*ee**2*MB**2*MU**2*complexconjugate(CKM1x3))/(MW**2*sw**2) - (3*CKM1x3*ee**2*MU**4*complexconjugate(CKM1x3))/(2.*MW**2*sw**2) + (3*CKM1x3*ee**2*MW**2*complexconjugate(CKM1x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MU**2 + MU**4 - 2*MB**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.u,P.d__tilde__):'(((-3*CKM1x1*ee**2*MD**2*complexconjugate(CKM1x1))/(2.*sw**2) - (3*CKM1x1*ee**2*MU**2*complexconjugate(CKM1x1))/(2.*sw**2) - (3*CKM1x1*ee**2*MD**4*complexconjugate(CKM1x1))/(2.*MW**2*sw**2) + (3*CKM1x1*ee**2*MD**2*MU**2*complexconjugate(CKM1x1))/(MW**2*sw**2) - (3*CKM1x1*ee**2*MU**4*complexconjugate(CKM1x1))/(2.*MW**2*sw**2) + (3*CKM1x1*ee**2*MW**2*complexconjugate(CKM1x1))/sw**2)*cmath.sqrt(MD**4 - 2*MD**2*MU**2 + MU**4 - 2*MD**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.u,P.s__tilde__):'(((-3*CKM1x2*ee**2*MS**2*complexconjugate(CKM1x2))/(2.*sw**2) - (3*CKM1x2*ee**2*MU**2*complexconjugate(CKM1x2))/(2.*sw**2) - (3*CKM1x2*ee**2*MS**4*complexconjugate(CKM1x2))/(2.*MW**2*sw**2) + (3*CKM1x2*ee**2*MS**2*MU**2*complexconjugate(CKM1x2))/(MW**2*sw**2) - (3*CKM1x2*ee**2*MU**4*complexconjugate(CKM1x2))/(2.*MW**2*sw**2) + (3*CKM1x2*ee**2*MW**2*complexconjugate(CKM1x2))/sw**2)*cmath.sqrt(MS**4 - 2*MS**2*MU**2 + MU**4 - 2*MS**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.ve,P.e__plus__):'((-Me**2 + MW**2)*(-(ee**2*Me**2)/(2.*sw**2) - (ee**2*Me**4)/(2.*MW**2*sw**2) + (ee**2*MW**2)/sw**2))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.vm,P.mu__plus__):'((-MMU**2 + MW**2)*(-(ee**2*MMU**2)/(2.*sw**2) - (ee**2*MMU**4)/(2.*MW**2*sw**2) + (ee**2*MW**2)/sw**2))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.vt,P.ta__plus__):'((-MTA**2 + MW**2)*(-(ee**2*MTA**2)/(2.*sw**2) - (ee**2*MTA**4)/(2.*MW**2*sw**2) + (ee**2*MW**2)/sw**2))/(48.*cmath.pi*abs(MW)**3)'})

Decay_Z = Decay(name = 'Decay_Z',
                particle = P.Z,
                partial_widths = {(P.b,P.b__tilde__):'((-7*ee**2*MB**2 + ee**2*MZ**2 - (3*cw**2*ee**2*MB**2)/(2.*sw**2) + (3*cw**2*ee**2*MZ**2)/(2.*sw**2) - (17*ee**2*MB**2*sw**2)/(6.*cw**2) + (5*ee**2*MZ**2*sw**2)/(6.*cw**2))*cmath.sqrt(-4*MB**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.c,P.c__tilde__):'((-11*ee**2*MC**2 - ee**2*MZ**2 - (3*cw**2*ee**2*MC**2)/(2.*sw**2) + (3*cw**2*ee**2*MZ**2)/(2.*sw**2) + (7*ee**2*MC**2*sw**2)/(6.*cw**2) + (17*ee**2*MZ**2*sw**2)/(6.*cw**2))*cmath.sqrt(-4*MC**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.d,P.d__tilde__):'((-7*ee**2*MD**2 + ee**2*MZ**2 - (3*cw**2*ee**2*MD**2)/(2.*sw**2) + (3*cw**2*ee**2*MZ**2)/(2.*sw**2) - (17*ee**2*MD**2*sw**2)/(6.*cw**2) + (5*ee**2*MZ**2*sw**2)/(6.*cw**2))*cmath.sqrt(-4*MD**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.e__minus__,P.e__plus__):'((-5*ee**2*Me**2 - ee**2*MZ**2 - (cw**2*ee**2*Me**2)/(2.*sw**2) + (cw**2*ee**2*MZ**2)/(2.*sw**2) + (7*ee**2*Me**2*sw**2)/(2.*cw**2) + (5*ee**2*MZ**2*sw**2)/(2.*cw**2))*cmath.sqrt(-4*Me**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.mu__minus__,P.mu__plus__):'((-5*ee**2*MMU**2 - ee**2*MZ**2 - (cw**2*ee**2*MMU**2)/(2.*sw**2) + (cw**2*ee**2*MZ**2)/(2.*sw**2) + (7*ee**2*MMU**2*sw**2)/(2.*cw**2) + (5*ee**2*MZ**2*sw**2)/(2.*cw**2))*cmath.sqrt(-4*MMU**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.s,P.s__tilde__):'((-7*ee**2*MS**2 + ee**2*MZ**2 - (3*cw**2*ee**2*MS**2)/(2.*sw**2) + (3*cw**2*ee**2*MZ**2)/(2.*sw**2) - (17*ee**2*MS**2*sw**2)/(6.*cw**2) + (5*ee**2*MZ**2*sw**2)/(6.*cw**2))*cmath.sqrt(-4*MS**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.t,P.t__tilde__):'((-11*ee**2*MT**2 - ee**2*MZ**2 - (3*cw**2*ee**2*MT**2)/(2.*sw**2) + (3*cw**2*ee**2*MZ**2)/(2.*sw**2) + (7*ee**2*MT**2*sw**2)/(6.*cw**2) + (17*ee**2*MZ**2*sw**2)/(6.*cw**2))*cmath.sqrt(-4*MT**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.ta__minus__,P.ta__plus__):'((-5*ee**2*MTA**2 - ee**2*MZ**2 - (cw**2*ee**2*MTA**2)/(2.*sw**2) + (cw**2*ee**2*MZ**2)/(2.*sw**2) + (7*ee**2*MTA**2*sw**2)/(2.*cw**2) + (5*ee**2*MZ**2*sw**2)/(2.*cw**2))*cmath.sqrt(-4*MTA**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.u,P.u__tilde__):'((-11*ee**2*MU**2 - ee**2*MZ**2 - (3*cw**2*ee**2*MU**2)/(2.*sw**2) + (3*cw**2*ee**2*MZ**2)/(2.*sw**2) + (7*ee**2*MU**2*sw**2)/(6.*cw**2) + (17*ee**2*MZ**2*sw**2)/(6.*cw**2))*cmath.sqrt(-4*MU**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.ve,P.ve__tilde__):'(MZ**2*(ee**2*MZ**2 + (cw**2*ee**2*MZ**2)/(2.*sw**2) + (ee**2*MZ**2*sw**2)/(2.*cw**2)))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.vm,P.vm__tilde__):'(MZ**2*(ee**2*MZ**2 + (cw**2*ee**2*MZ**2)/(2.*sw**2) + (ee**2*MZ**2*sw**2)/(2.*cw**2)))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.vt,P.vt__tilde__):'(MZ**2*(ee**2*MZ**2 + (cw**2*ee**2*MZ**2)/(2.*sw**2) + (ee**2*MZ**2*sw**2)/(2.*cw**2)))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.W__minus__,P.W__plus__):'(((-12*cw**2*ee**2*MW**2)/sw**2 - (17*cw**2*ee**2*MZ**2)/sw**2 + (4*cw**2*ee**2*MZ**4)/(MW**2*sw**2) + (cw**2*ee**2*MZ**6)/(4.*MW**4*sw**2))*cmath.sqrt(-4*MW**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)'})

Decay_Zp = Decay(name = 'Decay_Zp',
                 particle = P.Zp,
                 partial_widths = {(P.b,P.b__tilde__):'((-(Cd3x3*gzp**2*MB**2*Xi3x3) - (2*gzp**2*MB**2*Xi3x3**2)/3. + (2*gzp**2*MZp**2*Xi3x3**2)/3. - (Cd3x3*gzp**2*MB**2*complexconjugate(Cd3x3))/6. + (Cd3x3*gzp**2*MZp**2*complexconjugate(Cd3x3))/6. - gzp**2*MB**2*Xi3x3*complexconjugate(Cd3x3))*cmath.sqrt(-4*MB**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.b,P.d__tilde__):'((-(Cd3x1*gzp**2*MB*MD*Xi3x1) - (gzp**2*MB**2*Xi3x1**2)/3. - (gzp**2*MD**2*Xi3x1**2)/3. - (gzp**2*MB**4*Xi3x1**2)/(3.*MZp**2) + (2*gzp**2*MB**2*MD**2*Xi3x1**2)/(3.*MZp**2) - (gzp**2*MD**4*Xi3x1**2)/(3.*MZp**2) + (2*gzp**2*MZp**2*Xi3x1**2)/3. - (Cd3x1*gzp**2*MB**2*complexconjugate(Cd3x1))/12. - (Cd3x1*gzp**2*MD**2*complexconjugate(Cd3x1))/12. - (Cd3x1*gzp**2*MB**4*complexconjugate(Cd3x1))/(12.*MZp**2) + (Cd3x1*gzp**2*MB**2*MD**2*complexconjugate(Cd3x1))/(6.*MZp**2) - (Cd3x1*gzp**2*MD**4*complexconjugate(Cd3x1))/(12.*MZp**2) + (Cd3x1*gzp**2*MZp**2*complexconjugate(Cd3x1))/6. - gzp**2*MB*MD*Xi3x1*complexconjugate(Cd3x1))*cmath.sqrt(MB**4 - 2*MB**2*MD**2 + MD**4 - 2*MB**2*MZp**2 - 2*MD**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.b,P.s__tilde__):'((-(Cd3x2*gzp**2*MB*MS*Xi3x2) - (gzp**2*MB**2*Xi3x2**2)/3. - (gzp**2*MS**2*Xi3x2**2)/3. - (gzp**2*MB**4*Xi3x2**2)/(3.*MZp**2) + (2*gzp**2*MB**2*MS**2*Xi3x2**2)/(3.*MZp**2) - (gzp**2*MS**4*Xi3x2**2)/(3.*MZp**2) + (2*gzp**2*MZp**2*Xi3x2**2)/3. - (Cd3x2*gzp**2*MB**2*complexconjugate(Cd3x2))/12. - (Cd3x2*gzp**2*MS**2*complexconjugate(Cd3x2))/12. - (Cd3x2*gzp**2*MB**4*complexconjugate(Cd3x2))/(12.*MZp**2) + (Cd3x2*gzp**2*MB**2*MS**2*complexconjugate(Cd3x2))/(6.*MZp**2) - (Cd3x2*gzp**2*MS**4*complexconjugate(Cd3x2))/(12.*MZp**2) + (Cd3x2*gzp**2*MZp**2*complexconjugate(Cd3x2))/6. - gzp**2*MB*MS*Xi3x2*complexconjugate(Cd3x2))*cmath.sqrt(MB**4 - 2*MB**2*MS**2 + MS**4 - 2*MB**2*MZp**2 - 2*MS**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.c,P.c__tilde__):'((2*gzp**2*I1b22*MC**2*Xi2x2 - (8*gzp**2*MC**2*Xi2x2**2)/3. + (8*gzp**2*MZp**2*Xi2x2**2)/3. - (gzp**2*I1b22*MC**2*complexconjugate(I1b22))/6. + (gzp**2*I1b22*MZp**2*complexconjugate(I1b22))/6. + 2*gzp**2*MC**2*Xi2x2*complexconjugate(I1b22))*cmath.sqrt(-4*MC**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.c,P.t__tilde__):'((2*gzp**2*I1b23*MC*MT*Xi2x3 - (4*gzp**2*MC**2*Xi2x3**2)/3. - (4*gzp**2*MT**2*Xi2x3**2)/3. - (4*gzp**2*MC**4*Xi2x3**2)/(3.*MZp**2) + (8*gzp**2*MC**2*MT**2*Xi2x3**2)/(3.*MZp**2) - (4*gzp**2*MT**4*Xi2x3**2)/(3.*MZp**2) + (8*gzp**2*MZp**2*Xi2x3**2)/3. - (gzp**2*I1b23*MC**2*complexconjugate(I1b23))/12. - (gzp**2*I1b23*MT**2*complexconjugate(I1b23))/12. - (gzp**2*I1b23*MC**4*complexconjugate(I1b23))/(12.*MZp**2) + (gzp**2*I1b23*MC**2*MT**2*complexconjugate(I1b23))/(6.*MZp**2) - (gzp**2*I1b23*MT**4*complexconjugate(I1b23))/(12.*MZp**2) + (gzp**2*I1b23*MZp**2*complexconjugate(I1b23))/6. + 2*gzp**2*MC*MT*Xi2x3*complexconjugate(I1b23))*cmath.sqrt(MC**4 - 2*MC**2*MT**2 + MT**4 - 2*MC**2*MZp**2 - 2*MT**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.c,P.u__tilde__):'((2*gzp**2*I1b21*MC*MU*Xi2x1 - (4*gzp**2*MC**2*Xi2x1**2)/3. - (4*gzp**2*MU**2*Xi2x1**2)/3. - (4*gzp**2*MC**4*Xi2x1**2)/(3.*MZp**2) + (8*gzp**2*MC**2*MU**2*Xi2x1**2)/(3.*MZp**2) - (4*gzp**2*MU**4*Xi2x1**2)/(3.*MZp**2) + (8*gzp**2*MZp**2*Xi2x1**2)/3. - (gzp**2*I1b21*MC**2*complexconjugate(I1b21))/12. - (gzp**2*I1b21*MU**2*complexconjugate(I1b21))/12. - (gzp**2*I1b21*MC**4*complexconjugate(I1b21))/(12.*MZp**2) + (gzp**2*I1b21*MC**2*MU**2*complexconjugate(I1b21))/(6.*MZp**2) - (gzp**2*I1b21*MU**4*complexconjugate(I1b21))/(12.*MZp**2) + (gzp**2*I1b21*MZp**2*complexconjugate(I1b21))/6. + 2*gzp**2*MC*MU*Xi2x1*complexconjugate(I1b21))*cmath.sqrt(MC**4 - 2*MC**2*MU**2 + MU**4 - 2*MC**2*MZp**2 - 2*MU**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.d,P.b__tilde__):'((-(Cd1x3*gzp**2*MB*MD*Xi1x3) - (gzp**2*MB**2*Xi1x3**2)/3. - (gzp**2*MD**2*Xi1x3**2)/3. - (gzp**2*MB**4*Xi1x3**2)/(3.*MZp**2) + (2*gzp**2*MB**2*MD**2*Xi1x3**2)/(3.*MZp**2) - (gzp**2*MD**4*Xi1x3**2)/(3.*MZp**2) + (2*gzp**2*MZp**2*Xi1x3**2)/3. - (Cd1x3*gzp**2*MB**2*complexconjugate(Cd1x3))/12. - (Cd1x3*gzp**2*MD**2*complexconjugate(Cd1x3))/12. - (Cd1x3*gzp**2*MB**4*complexconjugate(Cd1x3))/(12.*MZp**2) + (Cd1x3*gzp**2*MB**2*MD**2*complexconjugate(Cd1x3))/(6.*MZp**2) - (Cd1x3*gzp**2*MD**4*complexconjugate(Cd1x3))/(12.*MZp**2) + (Cd1x3*gzp**2*MZp**2*complexconjugate(Cd1x3))/6. - gzp**2*MB*MD*Xi1x3*complexconjugate(Cd1x3))*cmath.sqrt(MB**4 - 2*MB**2*MD**2 + MD**4 - 2*MB**2*MZp**2 - 2*MD**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.d,P.d__tilde__):'((-(Cd1x1*gzp**2*MD**2*Xi1x1) - (2*gzp**2*MD**2*Xi1x1**2)/3. + (2*gzp**2*MZp**2*Xi1x1**2)/3. - (Cd1x1*gzp**2*MD**2*complexconjugate(Cd1x1))/6. + (Cd1x1*gzp**2*MZp**2*complexconjugate(Cd1x1))/6. - gzp**2*MD**2*Xi1x1*complexconjugate(Cd1x1))*cmath.sqrt(-4*MD**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.d,P.s__tilde__):'((-(Cd1x2*gzp**2*MD*MS*Xi1x2) - (gzp**2*MD**2*Xi1x2**2)/3. - (gzp**2*MS**2*Xi1x2**2)/3. - (gzp**2*MD**4*Xi1x2**2)/(3.*MZp**2) + (2*gzp**2*MD**2*MS**2*Xi1x2**2)/(3.*MZp**2) - (gzp**2*MS**4*Xi1x2**2)/(3.*MZp**2) + (2*gzp**2*MZp**2*Xi1x2**2)/3. - (Cd1x2*gzp**2*MD**2*complexconjugate(Cd1x2))/12. - (Cd1x2*gzp**2*MS**2*complexconjugate(Cd1x2))/12. - (Cd1x2*gzp**2*MD**4*complexconjugate(Cd1x2))/(12.*MZp**2) + (Cd1x2*gzp**2*MD**2*MS**2*complexconjugate(Cd1x2))/(6.*MZp**2) - (Cd1x2*gzp**2*MS**4*complexconjugate(Cd1x2))/(12.*MZp**2) + (Cd1x2*gzp**2*MZp**2*complexconjugate(Cd1x2))/6. - gzp**2*MD*MS*Xi1x2*complexconjugate(Cd1x2))*cmath.sqrt(MD**4 - 2*MD**2*MS**2 + MS**4 - 2*MD**2*MZp**2 - 2*MS**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.e__minus__,P.e__plus__):'((-(Cl1x1**2*gzp**2*Me**2)/2. + (Cl1x1**2*gzp**2*MZp**2)/2. + 6*Cl1x1*gzp**2*Me**2*Xi1x1 - 2*gzp**2*Me**2*Xi1x1**2 + 2*gzp**2*MZp**2*Xi1x1**2)*cmath.sqrt(-4*Me**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.e__minus__,P.mu__plus__):'((-(Cl1x2**2*gzp**2*Me**2)/4. - (Cl1x2**2*gzp**2*MMU**2)/4. - (Cl1x2**2*gzp**2*Me**4)/(4.*MZp**2) + (Cl1x2**2*gzp**2*Me**2*MMU**2)/(2.*MZp**2) - (Cl1x2**2*gzp**2*MMU**4)/(4.*MZp**2) + (Cl1x2**2*gzp**2*MZp**2)/2. + 6*Cl1x2*gzp**2*Me*MMU*Xi1x2 - gzp**2*Me**2*Xi1x2**2 - gzp**2*MMU**2*Xi1x2**2 - (gzp**2*Me**4*Xi1x2**2)/MZp**2 + (2*gzp**2*Me**2*MMU**2*Xi1x2**2)/MZp**2 - (gzp**2*MMU**4*Xi1x2**2)/MZp**2 + 2*gzp**2*MZp**2*Xi1x2**2)*cmath.sqrt(Me**4 - 2*Me**2*MMU**2 + MMU**4 - 2*Me**2*MZp**2 - 2*MMU**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.e__minus__,P.ta__plus__):'((-(Cl1x3**2*gzp**2*Me**2)/4. - (Cl1x3**2*gzp**2*MTA**2)/4. - (Cl1x3**2*gzp**2*Me**4)/(4.*MZp**2) + (Cl1x3**2*gzp**2*Me**2*MTA**2)/(2.*MZp**2) - (Cl1x3**2*gzp**2*MTA**4)/(4.*MZp**2) + (Cl1x3**2*gzp**2*MZp**2)/2. + 6*Cl1x3*gzp**2*Me*MTA*Xi1x3 - gzp**2*Me**2*Xi1x3**2 - gzp**2*MTA**2*Xi1x3**2 - (gzp**2*Me**4*Xi1x3**2)/MZp**2 + (2*gzp**2*Me**2*MTA**2*Xi1x3**2)/MZp**2 - (gzp**2*MTA**4*Xi1x3**2)/MZp**2 + 2*gzp**2*MZp**2*Xi1x3**2)*cmath.sqrt(Me**4 - 2*Me**2*MTA**2 + MTA**4 - 2*Me**2*MZp**2 - 2*MTA**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.mu__minus__,P.e__plus__):'((-(Cl2x1**2*gzp**2*Me**2)/4. - (Cl2x1**2*gzp**2*MMU**2)/4. - (Cl2x1**2*gzp**2*Me**4)/(4.*MZp**2) + (Cl2x1**2*gzp**2*Me**2*MMU**2)/(2.*MZp**2) - (Cl2x1**2*gzp**2*MMU**4)/(4.*MZp**2) + (Cl2x1**2*gzp**2*MZp**2)/2. + 6*Cl2x1*gzp**2*Me*MMU*Xi2x1 - gzp**2*Me**2*Xi2x1**2 - gzp**2*MMU**2*Xi2x1**2 - (gzp**2*Me**4*Xi2x1**2)/MZp**2 + (2*gzp**2*Me**2*MMU**2*Xi2x1**2)/MZp**2 - (gzp**2*MMU**4*Xi2x1**2)/MZp**2 + 2*gzp**2*MZp**2*Xi2x1**2)*cmath.sqrt(Me**4 - 2*Me**2*MMU**2 + MMU**4 - 2*Me**2*MZp**2 - 2*MMU**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.mu__minus__,P.mu__plus__):'((-(Cl2x2**2*gzp**2*MMU**2)/2. + (Cl2x2**2*gzp**2*MZp**2)/2. + 6*Cl2x2*gzp**2*MMU**2*Xi2x2 - 2*gzp**2*MMU**2*Xi2x2**2 + 2*gzp**2*MZp**2*Xi2x2**2)*cmath.sqrt(-4*MMU**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.mu__minus__,P.ta__plus__):'((-(Cl2x3**2*gzp**2*MMU**2)/4. - (Cl2x3**2*gzp**2*MTA**2)/4. - (Cl2x3**2*gzp**2*MMU**4)/(4.*MZp**2) + (Cl2x3**2*gzp**2*MMU**2*MTA**2)/(2.*MZp**2) - (Cl2x3**2*gzp**2*MTA**4)/(4.*MZp**2) + (Cl2x3**2*gzp**2*MZp**2)/2. + 6*Cl2x3*gzp**2*MMU*MTA*Xi2x3 - gzp**2*MMU**2*Xi2x3**2 - gzp**2*MTA**2*Xi2x3**2 - (gzp**2*MMU**4*Xi2x3**2)/MZp**2 + (2*gzp**2*MMU**2*MTA**2*Xi2x3**2)/MZp**2 - (gzp**2*MTA**4*Xi2x3**2)/MZp**2 + 2*gzp**2*MZp**2*Xi2x3**2)*cmath.sqrt(MMU**4 - 2*MMU**2*MTA**2 + MTA**4 - 2*MMU**2*MZp**2 - 2*MTA**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.s,P.b__tilde__):'((-(Cd2x3*gzp**2*MB*MS*Xi2x3) - (gzp**2*MB**2*Xi2x3**2)/3. - (gzp**2*MS**2*Xi2x3**2)/3. - (gzp**2*MB**4*Xi2x3**2)/(3.*MZp**2) + (2*gzp**2*MB**2*MS**2*Xi2x3**2)/(3.*MZp**2) - (gzp**2*MS**4*Xi2x3**2)/(3.*MZp**2) + (2*gzp**2*MZp**2*Xi2x3**2)/3. - (Cd2x3*gzp**2*MB**2*complexconjugate(Cd2x3))/12. - (Cd2x3*gzp**2*MS**2*complexconjugate(Cd2x3))/12. - (Cd2x3*gzp**2*MB**4*complexconjugate(Cd2x3))/(12.*MZp**2) + (Cd2x3*gzp**2*MB**2*MS**2*complexconjugate(Cd2x3))/(6.*MZp**2) - (Cd2x3*gzp**2*MS**4*complexconjugate(Cd2x3))/(12.*MZp**2) + (Cd2x3*gzp**2*MZp**2*complexconjugate(Cd2x3))/6. - gzp**2*MB*MS*Xi2x3*complexconjugate(Cd2x3))*cmath.sqrt(MB**4 - 2*MB**2*MS**2 + MS**4 - 2*MB**2*MZp**2 - 2*MS**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.s,P.d__tilde__):'((-(Cd2x1*gzp**2*MD*MS*Xi2x1) - (gzp**2*MD**2*Xi2x1**2)/3. - (gzp**2*MS**2*Xi2x1**2)/3. - (gzp**2*MD**4*Xi2x1**2)/(3.*MZp**2) + (2*gzp**2*MD**2*MS**2*Xi2x1**2)/(3.*MZp**2) - (gzp**2*MS**4*Xi2x1**2)/(3.*MZp**2) + (2*gzp**2*MZp**2*Xi2x1**2)/3. - (Cd2x1*gzp**2*MD**2*complexconjugate(Cd2x1))/12. - (Cd2x1*gzp**2*MS**2*complexconjugate(Cd2x1))/12. - (Cd2x1*gzp**2*MD**4*complexconjugate(Cd2x1))/(12.*MZp**2) + (Cd2x1*gzp**2*MD**2*MS**2*complexconjugate(Cd2x1))/(6.*MZp**2) - (Cd2x1*gzp**2*MS**4*complexconjugate(Cd2x1))/(12.*MZp**2) + (Cd2x1*gzp**2*MZp**2*complexconjugate(Cd2x1))/6. - gzp**2*MD*MS*Xi2x1*complexconjugate(Cd2x1))*cmath.sqrt(MD**4 - 2*MD**2*MS**2 + MS**4 - 2*MD**2*MZp**2 - 2*MS**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.s,P.s__tilde__):'((-(Cd2x2*gzp**2*MS**2*Xi2x2) - (2*gzp**2*MS**2*Xi2x2**2)/3. + (2*gzp**2*MZp**2*Xi2x2**2)/3. - (Cd2x2*gzp**2*MS**2*complexconjugate(Cd2x2))/6. + (Cd2x2*gzp**2*MZp**2*complexconjugate(Cd2x2))/6. - gzp**2*MS**2*Xi2x2*complexconjugate(Cd2x2))*cmath.sqrt(-4*MS**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.t,P.c__tilde__):'((2*gzp**2*I1b32*MC*MT*Xi3x2 - (4*gzp**2*MC**2*Xi3x2**2)/3. - (4*gzp**2*MT**2*Xi3x2**2)/3. - (4*gzp**2*MC**4*Xi3x2**2)/(3.*MZp**2) + (8*gzp**2*MC**2*MT**2*Xi3x2**2)/(3.*MZp**2) - (4*gzp**2*MT**4*Xi3x2**2)/(3.*MZp**2) + (8*gzp**2*MZp**2*Xi3x2**2)/3. - (gzp**2*I1b32*MC**2*complexconjugate(I1b32))/12. - (gzp**2*I1b32*MT**2*complexconjugate(I1b32))/12. - (gzp**2*I1b32*MC**4*complexconjugate(I1b32))/(12.*MZp**2) + (gzp**2*I1b32*MC**2*MT**2*complexconjugate(I1b32))/(6.*MZp**2) - (gzp**2*I1b32*MT**4*complexconjugate(I1b32))/(12.*MZp**2) + (gzp**2*I1b32*MZp**2*complexconjugate(I1b32))/6. + 2*gzp**2*MC*MT*Xi3x2*complexconjugate(I1b32))*cmath.sqrt(MC**4 - 2*MC**2*MT**2 + MT**4 - 2*MC**2*MZp**2 - 2*MT**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.t,P.t__tilde__):'((2*gzp**2*I1b33*MT**2*Xi3x3 - (8*gzp**2*MT**2*Xi3x3**2)/3. + (8*gzp**2*MZp**2*Xi3x3**2)/3. - (gzp**2*I1b33*MT**2*complexconjugate(I1b33))/6. + (gzp**2*I1b33*MZp**2*complexconjugate(I1b33))/6. + 2*gzp**2*MT**2*Xi3x3*complexconjugate(I1b33))*cmath.sqrt(-4*MT**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.t,P.u__tilde__):'((2*gzp**2*I1b31*MT*MU*Xi3x1 - (4*gzp**2*MT**2*Xi3x1**2)/3. - (4*gzp**2*MU**2*Xi3x1**2)/3. - (4*gzp**2*MT**4*Xi3x1**2)/(3.*MZp**2) + (8*gzp**2*MT**2*MU**2*Xi3x1**2)/(3.*MZp**2) - (4*gzp**2*MU**4*Xi3x1**2)/(3.*MZp**2) + (8*gzp**2*MZp**2*Xi3x1**2)/3. - (gzp**2*I1b31*MT**2*complexconjugate(I1b31))/12. - (gzp**2*I1b31*MU**2*complexconjugate(I1b31))/12. - (gzp**2*I1b31*MT**4*complexconjugate(I1b31))/(12.*MZp**2) + (gzp**2*I1b31*MT**2*MU**2*complexconjugate(I1b31))/(6.*MZp**2) - (gzp**2*I1b31*MU**4*complexconjugate(I1b31))/(12.*MZp**2) + (gzp**2*I1b31*MZp**2*complexconjugate(I1b31))/6. + 2*gzp**2*MT*MU*Xi3x1*complexconjugate(I1b31))*cmath.sqrt(MT**4 - 2*MT**2*MU**2 + MU**4 - 2*MT**2*MZp**2 - 2*MU**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.ta__minus__,P.e__plus__):'((-(Cl3x1**2*gzp**2*Me**2)/4. - (Cl3x1**2*gzp**2*MTA**2)/4. - (Cl3x1**2*gzp**2*Me**4)/(4.*MZp**2) + (Cl3x1**2*gzp**2*Me**2*MTA**2)/(2.*MZp**2) - (Cl3x1**2*gzp**2*MTA**4)/(4.*MZp**2) + (Cl3x1**2*gzp**2*MZp**2)/2. + 6*Cl3x1*gzp**2*Me*MTA*Xi3x1 - gzp**2*Me**2*Xi3x1**2 - gzp**2*MTA**2*Xi3x1**2 - (gzp**2*Me**4*Xi3x1**2)/MZp**2 + (2*gzp**2*Me**2*MTA**2*Xi3x1**2)/MZp**2 - (gzp**2*MTA**4*Xi3x1**2)/MZp**2 + 2*gzp**2*MZp**2*Xi3x1**2)*cmath.sqrt(Me**4 - 2*Me**2*MTA**2 + MTA**4 - 2*Me**2*MZp**2 - 2*MTA**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.ta__minus__,P.mu__plus__):'((-(Cl3x2**2*gzp**2*MMU**2)/4. - (Cl3x2**2*gzp**2*MTA**2)/4. - (Cl3x2**2*gzp**2*MMU**4)/(4.*MZp**2) + (Cl3x2**2*gzp**2*MMU**2*MTA**2)/(2.*MZp**2) - (Cl3x2**2*gzp**2*MTA**4)/(4.*MZp**2) + (Cl3x2**2*gzp**2*MZp**2)/2. + 6*Cl3x2*gzp**2*MMU*MTA*Xi3x2 - gzp**2*MMU**2*Xi3x2**2 - gzp**2*MTA**2*Xi3x2**2 - (gzp**2*MMU**4*Xi3x2**2)/MZp**2 + (2*gzp**2*MMU**2*MTA**2*Xi3x2**2)/MZp**2 - (gzp**2*MTA**4*Xi3x2**2)/MZp**2 + 2*gzp**2*MZp**2*Xi3x2**2)*cmath.sqrt(MMU**4 - 2*MMU**2*MTA**2 + MTA**4 - 2*MMU**2*MZp**2 - 2*MTA**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.ta__minus__,P.ta__plus__):'((-(Cl3x3**2*gzp**2*MTA**2)/2. + (Cl3x3**2*gzp**2*MZp**2)/2. + 6*Cl3x3*gzp**2*MTA**2*Xi3x3 - 2*gzp**2*MTA**2*Xi3x3**2 + 2*gzp**2*MZp**2*Xi3x3**2)*cmath.sqrt(-4*MTA**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.u,P.c__tilde__):'((2*gzp**2*I1b12*MC*MU*Xi1x2 - (4*gzp**2*MC**2*Xi1x2**2)/3. - (4*gzp**2*MU**2*Xi1x2**2)/3. - (4*gzp**2*MC**4*Xi1x2**2)/(3.*MZp**2) + (8*gzp**2*MC**2*MU**2*Xi1x2**2)/(3.*MZp**2) - (4*gzp**2*MU**4*Xi1x2**2)/(3.*MZp**2) + (8*gzp**2*MZp**2*Xi1x2**2)/3. - (gzp**2*I1b12*MC**2*complexconjugate(I1b12))/12. - (gzp**2*I1b12*MU**2*complexconjugate(I1b12))/12. - (gzp**2*I1b12*MC**4*complexconjugate(I1b12))/(12.*MZp**2) + (gzp**2*I1b12*MC**2*MU**2*complexconjugate(I1b12))/(6.*MZp**2) - (gzp**2*I1b12*MU**4*complexconjugate(I1b12))/(12.*MZp**2) + (gzp**2*I1b12*MZp**2*complexconjugate(I1b12))/6. + 2*gzp**2*MC*MU*Xi1x2*complexconjugate(I1b12))*cmath.sqrt(MC**4 - 2*MC**2*MU**2 + MU**4 - 2*MC**2*MZp**2 - 2*MU**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.u,P.t__tilde__):'((2*gzp**2*I1b13*MT*MU*Xi1x3 - (4*gzp**2*MT**2*Xi1x3**2)/3. - (4*gzp**2*MU**2*Xi1x3**2)/3. - (4*gzp**2*MT**4*Xi1x3**2)/(3.*MZp**2) + (8*gzp**2*MT**2*MU**2*Xi1x3**2)/(3.*MZp**2) - (4*gzp**2*MU**4*Xi1x3**2)/(3.*MZp**2) + (8*gzp**2*MZp**2*Xi1x3**2)/3. - (gzp**2*I1b13*MT**2*complexconjugate(I1b13))/12. - (gzp**2*I1b13*MU**2*complexconjugate(I1b13))/12. - (gzp**2*I1b13*MT**4*complexconjugate(I1b13))/(12.*MZp**2) + (gzp**2*I1b13*MT**2*MU**2*complexconjugate(I1b13))/(6.*MZp**2) - (gzp**2*I1b13*MU**4*complexconjugate(I1b13))/(12.*MZp**2) + (gzp**2*I1b13*MZp**2*complexconjugate(I1b13))/6. + 2*gzp**2*MT*MU*Xi1x3*complexconjugate(I1b13))*cmath.sqrt(MT**4 - 2*MT**2*MU**2 + MU**4 - 2*MT**2*MZp**2 - 2*MU**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.u,P.u__tilde__):'((2*gzp**2*I1b11*MU**2*Xi1x1 - (8*gzp**2*MU**2*Xi1x1**2)/3. + (8*gzp**2*MZp**2*Xi1x1**2)/3. - (gzp**2*I1b11*MU**2*complexconjugate(I1b11))/6. + (gzp**2*I1b11*MZp**2*complexconjugate(I1b11))/6. + 2*gzp**2*MU**2*Xi1x1*complexconjugate(I1b11))*cmath.sqrt(-4*MU**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.ve,P.ve__tilde__):'(Cl1x1**2*gzp**2*MZp**4)/(96.*cmath.pi*abs(MZp)**3)',
                                   (P.ve,P.vm__tilde__):'(Cl1x2**2*gzp**2*MZp**4)/(96.*cmath.pi*abs(MZp)**3)',
                                   (P.ve,P.vt__tilde__):'(Cl1x3**2*gzp**2*MZp**4)/(96.*cmath.pi*abs(MZp)**3)',
                                   (P.vm,P.ve__tilde__):'(Cl2x1**2*gzp**2*MZp**4)/(96.*cmath.pi*abs(MZp)**3)',
                                   (P.vm,P.vm__tilde__):'(Cl2x2**2*gzp**2*MZp**4)/(96.*cmath.pi*abs(MZp)**3)',
                                   (P.vm,P.vt__tilde__):'(Cl2x3**2*gzp**2*MZp**4)/(96.*cmath.pi*abs(MZp)**3)',
                                   (P.vt,P.ve__tilde__):'(Cl3x1**2*gzp**2*MZp**4)/(96.*cmath.pi*abs(MZp)**3)',
                                   (P.vt,P.vm__tilde__):'(Cl3x2**2*gzp**2*MZp**4)/(96.*cmath.pi*abs(MZp)**3)',
                                   (P.vt,P.vt__tilde__):'(Cl3x3**2*gzp**2*MZp**4)/(96.*cmath.pi*abs(MZp)**3)'})



==> anc/Zprime_TFHM_UFO_old/function_library.py <==
# This file is part of the UFO.
#
# This file contains definitions for functions that
# are extensions of the cmath library, and correspond
# either to functions that are in cmath, but inconvenient
# to access from there (e.g. z.conjugate()),
# or functions that are simply not defined.
#
#

__date__ = "22 July 2010"
__author__ = "claude.duhr@durham.ac.uk"

import cmath
from object_library import all_functions, Function

#
# shortcuts for functions from cmath
#

complexconjugate = Function(name = 'complexconjugate',
                            arguments = ('z',),
                            expression = 'z.conjugate()')


re = Function(name = 're',
              arguments = ('z',),
              expression = 'z.real')

im = Function(name = 'im',
              arguments = ('z',),
              expression = 'z.imag')

# New functions (trigonometric)

sec = Function(name = 'sec',
             arguments = ('z',),
             expression = '1./cmath.cos(z.real)')

asec = Function(name = 'asec',
             arguments = ('z',),
             expression = 'cmath.acos(1./(z.real))')

csc = Function(name = 'csc',
             arguments = ('z',),
             expression = '1./cmath.sin(z.real)')

acsc = Function(name = 'acsc',
             arguments = ('z',),
             expression = 'cmath.asin(1./(z.real))')

cot = Function(name = 'cot',
               arguments = ('z',),
               expression = '1./cmath.tan(z.real)')

# Heaviside theta function

theta_function = Function(name = 'theta_function',
             arguments = ('x','y','z'),
             expression = 'y if x else z')

# Auxiliary functions for NLO

cond = Function(name = 'cond',
                arguments = ('condition','ExprTrue','ExprFalse'),
                expression = '(ExprTrue if condition==0.0 else ExprFalse)')

reglog = Function(name = 'reglog',
                arguments = ('z'),
                expression = '(0.0 if z==0.0 else cmath.log(z.real))')



==> anc/Zprime_TFHM_UFO_old/lorentz.py <==
# This file was automatically created by FeynRules 2.3.29
# Mathematica version: 11.0.0 for Linux x86 (64-bit) (July 28, 2016)
# Date: Mon 10 Dec 2018 13:04:26


from object_library import all_lorentz, Lorentz

from function_library import complexconjugate, re, im, csc, sec, acsc, asec, cot
try:
   import form_factors as ForFac 
except ImportError:
   pass


UUV2 = Lorentz(name = 'UUV2',
               spins = [ -1, -1, 3 ],
               structure = 'P(3,2) + P(3,3)')

SSS2 = Lorentz(name = 'SSS2',
               spins = [ 1, 1, 1 ],
               structure = '1')

FFS2 = Lorentz(name = 'FFS2',
               spins = [ 2, 2, 1 ],
               structure = 'ProjM(2,1) + ProjP(2,1)')

FFV4 = Lorentz(name = 'FFV4',
               spins = [ 2, 2, 3 ],
               structure = 'Gamma(3,2,1)')

FFV5 = Lorentz(name = 'FFV5',
               spins = [ 2, 2, 3 ],
               structure = 'Gamma(3,2,-1)*ProjM(-1,1)')

FFV6 = Lorentz(name = 'FFV6',
               spins = [ 2, 2, 3 ],
               structure = 'Gamma(3,2,-1)*ProjP(-1,1)')

VVS2 = Lorentz(name = 'VVS2',
               spins = [ 3, 3, 1 ],
               structure = 'Metric(1,2)')

VVV2 = Lorentz(name = 'VVV2',
               spins = [ 3, 3, 3 ],
               structure = 'P(3,1)*Metric(1,2) - P(3,2)*Metric(1,2) - P(2,1)*Metric(1,3) + P(2,3)*Metric(1,3) + P(1,2)*Metric(2,3) - P(1,3)*Metric(2,3)')

SSSS2 = Lorentz(name = 'SSSS2',
                spins = [ 1, 1, 1, 1 ],
                structure = '1')

VVSS2 = Lorentz(name = 'VVSS2',
                spins = [ 3, 3, 1, 1 ],
                structure = 'Metric(1,2)')

VVVV6 = Lorentz(name = 'VVVV6',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,4)*Metric(2,3) - Metric(1,3)*Metric(2,4)')

VVVV7 = Lorentz(name = 'VVVV7',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,4)*Metric(2,3) + Metric(1,3)*Metric(2,4) - 2*Metric(1,2)*Metric(3,4)')

VVVV8 = Lorentz(name = 'VVVV8',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,4)*Metric(2,3) - Metric(1,2)*Metric(3,4)')

VVVV9 = Lorentz(name = 'VVVV9',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,3)*Metric(2,4) - Metric(1,2)*Metric(3,4)')

VVVV10 = Lorentz(name = 'VVVV10',
                 spins = [ 3, 3, 3, 3 ],
                 structure = 'Metric(1,4)*Metric(2,3) - (Metric(1,3)*Metric(2,4))/2. - (Metric(1,2)*Metric(3,4))/2.')



==> anc/Zprime_TFHM_UFO_old/object_library.py <==
##
##
## Feynrules Header
##
##
##
##
##

import cmath
import re

class UFOError(Exception):
        """Exception raised if when inconsistencies are detected in the UFO model."""
        pass

class UFOBaseClass(object):
    """The class from which all FeynRules classes are derived."""

    require_args = []

    def __init__(self, *args, **options):
        assert(len(self.require_args) == len (args))
    
        for i, name in enumerate(self.require_args):
            setattr(self, name, args[i])
    
        for (option, value) in options.items():
            setattr(self, option, value)

    def get(self, name):
        return getattr(self, name)
    
    def set(self, name, value):
        setattr(self, name, value)
        
    def get_all(self):
        """Return a dictionary containing all the information of the object"""
        return self.__dict__

    def __str__(self):
        return self.name

    def nice_string(self):
        """ return string with the full information """
        return '\n'.join(['%s \t: %s' %(name, value) for name, value in self.__dict__.items()])

    def __repr__(self):
        replacements = [
            ('+','__plus__'),
            ('-','__minus__'),
            ('@','__at__'),
            ('!','__exclam__'),
            ('?','__quest__'),
            ('*','__star__'),
            ('~','__tilde__')
            ]
        text = self.name
        for orig,sub in replacements:
            text = text.replace(orig,sub)
        return text



all_particles = []

class Particle(UFOBaseClass):
    """A standard Particle"""

    require_args=['pdg_code', 'name', 'antiname', 'spin', 'color', 'mass', 'width', 'texname', 'antitexname', 'charge']

    require_args_all = ['pdg_code', 'name', 'antiname', 'spin', 'color', 'mass', 'width', 'texname', 'antitexname','counterterm','charge', 'line', 'propagating', 'goldstoneboson', 'propagator']

    def __init__(self, pdg_code, name, antiname, spin, color, mass, width, texname,
                 antitexname, charge , line=None, propagating=True, counterterm=None, goldstoneboson=False, 
                 propagator=None, **options):

        args= (pdg_code, name, antiname, spin, color, mass, width, texname,
                antitexname, float(charge))

        UFOBaseClass.__init__(self, *args,  **options)

        global all_particles
        all_particles.append(self)

        self.propagating = propagating
        self.goldstoneboson= goldstoneboson

        self.selfconjugate = (name == antiname)
        if not line:                                                                                                                                                                                   
            self.line = self.find_line_type()
        else:
            self.line = line

        if propagator:
            if isinstance(propagator, dict):
                self.propagator = propagator
            else:
                self.propagator = {0: propagator, 1: propagator}
             
    def find_line_type(self):
        """ find how we draw a line if not defined
        valid output: dashed/straight/wavy/curly/double/swavy/scurly
        """
        
        spin = self.spin
        color = self.color
        
        #use default
        if spin == 1:
            return 'dashed'
        elif spin == 2:
            if not self.selfconjugate:
                return 'straight'
            elif color == 1:
                return 'swavy'
            else:
                return 'scurly'
        elif spin == 3:
            if color == 1:
                return 'wavy'
            
            else:
                return 'curly'
        elif spin == 5:
            return 'double'
        elif spin == -1:
            return 'dotted'
        else:
            return 'dashed' # not supported yet
        
    def anti(self):
        if self.selfconjugate:
            raise Exception('%s has no anti particle.' % self.name) 
        outdic = {}
        for k,v in self.__dict__.iteritems():
            if k not in self.require_args_all:                
                outdic[k] = -v
        if self.color in [1,8]:
            newcolor = self.color
        else:
            newcolor = -self.color
                
        return Particle(-self.pdg_code, self.antiname, self.name, self.spin, newcolor, self.mass, self.width,
                        self.antitexname, self.texname, -self.charge, self.line, self.propagating, self.goldstoneboson, **outdic)



all_parameters = []

class Parameter(UFOBaseClass):

    require_args=['name', 'nature', 'type', 'value', 'texname']

    def __init__(self, name, nature, type, value, texname, lhablock=None, lhacode=None):

        args = (name,nature,type,value,texname)

        UFOBaseClass.__init__(self, *args)

        args=(name,nature,type,value,texname)

        global all_parameters
        all_parameters.append(self)

        if (lhablock is None or lhacode is None)  and nature == 'external':
            raise Exception('Need LHA information for external parameter "%s".' % name)
        self.lhablock = lhablock
        self.lhacode = lhacode

all_CTparameters = []

class CTParameter(UFOBaseClass):

    require_args=['name', 'nature,', 'type', 'value', 'texname']

    def __init__(self, name, type, value, texname):

        args = (name,'internal',type,value,texname)

        UFOBaseClass.__init__(self, *args)

        args=(name,'internal',type,value,texname)

        self.nature='interal'

        global all_CTparameters
        all_CTparameters.append(self)

    def finite(self):
        try:
            return self.value[0]
        except KeyError:
            return 'ZERO'
    
    def pole(self, x):
        try:
            return self.value[-x]
        except KeyError:
            return 'ZERO'

all_vertices = []

class Vertex(UFOBaseClass):

    require_args=['name', 'particles', 'color', 'lorentz', 'couplings']

    def __init__(self, name, particles, color, lorentz, couplings, **opt):
 
        args = (name, particles, color, lorentz, couplings)

        UFOBaseClass.__init__(self, *args, **opt)

        args=(particles,color,lorentz,couplings)

        global all_vertices
        all_vertices.append(self)

all_CTvertices = []

class CTVertex(UFOBaseClass):

    require_args=['name', 'particles', 'color', 'lorentz', 'couplings', 'type', 'loop_particles']

    def __init__(self, name, particles, color, lorentz, couplings, type, loop_particles, **opt):
 
        args = (name, particles, color, lorentz, couplings, type, loop_particles)

        UFOBaseClass.__init__(self, *args, **opt)

        args=(particles,color,lorentz,couplings, type, loop_particles)
        
        global all_CTvertices
        all_CTvertices.append(self)

all_couplings = []

class Coupling(UFOBaseClass):

    require_args=['name', 'value', 'order']

    require_args_all=['name', 'value', 'order', 'loop_particles', 'counterterm']

    def __init__(self, name, value, order, **opt):

        args =(name, value, order)	
        UFOBaseClass.__init__(self, *args, **opt)
        global all_couplings
        all_couplings.append(self)

    def value(self):
        return self.pole(0)

    def pole(self, x):
        """ the self.value attribute can be a dictionary directly specifying the Laurent serie using normal
        parameter or just a string which can possibly contain CTparameter defining the Laurent serie."""
        
        if isinstance(self.value,dict):
            if -x in self.value.keys():
                return self.value[-x]
            else:
                return 'ZERO'

        CTparam=None
        for param in all_CTparameters:
           pattern=re.compile(r"(?P<first>\A|\*|\+|\-|\()(?P<name>"+param.name+r")(?P<second>\Z|\*|\+|\-|\))")
           numberOfMatches=len(pattern.findall(self.value))
           if numberOfMatches==1:
               if not CTparam:
                   CTparam=param
               else:
                   raise UFOError, "UFO does not support yet more than one occurence of CTParameters in the couplings values."
           elif numberOfMatches>1:
               raise UFOError, "UFO does not support yet more than one occurence of CTParameters in the couplings values."

        if not CTparam:
            if x==0:
                return self.value
            else:
                return 'ZERO'
        else:
            if CTparam.pole(x)=='ZERO':
                return 'ZERO'
            else:
                def substitution(matchedObj):
                    return matchedObj.group('first')+"("+CTparam.pole(x)+")"+matchedObj.group('second')
                pattern=re.compile(r"(?P<first>\A|\*|\+|\-|\()(?P<name>"+CTparam.name+r")(?P<second>\Z|\*|\+|\-|\))")
                return pattern.sub(substitution,self.value)

all_lorentz = []

class Lorentz(UFOBaseClass):

    require_args=['name','spins','structure']
    
    def __init__(self, name, spins, structure='external', **opt):
        args = (name, spins, structure)
        UFOBaseClass.__init__(self, *args, **opt)

        global all_lorentz
        all_lorentz.append(self)


all_functions = []

class Function(object):

    def __init__(self, name, arguments, expression):

        global all_functions
        all_functions.append(self)

        self.name = name
        self.arguments = arguments
        self.expr = expression
    
    def __call__(self, *opt):

        for i, arg in enumerate(self.arguments):
            exec('%s = %s' % (arg, opt[i] ))

        return eval(self.expr)

all_orders = []

class CouplingOrder(object):

    def __init__(self, name, expansion_order, hierarchy, perturbative_expansion = 0):
        
        global all_orders
        all_orders.append(self)

        self.name = name
        self.expansion_order = expansion_order
        self.hierarchy = hierarchy
        self.perturbative_expansion = perturbative_expansion

all_decays = []

class Decay(UFOBaseClass):
    require_args = ['particle','partial_widths']

    def __init__(self, particle, partial_widths, **opt):
        args = (particle, partial_widths)
        UFOBaseClass.__init__(self, *args, **opt)

        global all_decays
        all_decays.append(self)
    
        # Add the information directly to the particle
        particle.partial_widths = partial_widths

all_form_factors = []

class FormFactor(UFOBaseClass):
    require_args = ['name','type','value']

    def __init__(self, name, type, value, **opt):
        args = (name, type, value)
        UFOBaseClass.__init__(self, *args, **opt)

        global all_form_factors
        all_form_factors.append(self)

        
all_propagators = []

class Propagator(UFOBaseClass):
    
    require_args = ['name','numerator','denominator']

    def __init__(self, name, numerator, denominator=None, **opt):
        args = (name, numerator, denominator)
        UFOBaseClass.__init__(self, *args, **opt)

        global all_propagators
        all_propagators.append(self)


==> anc/Zprime_TFHM_UFO_old/parameters.py <==
# This file was automatically created by FeynRules 2.3.29
# Mathematica version: 11.0.0 for Linux x86 (64-bit) (July 28, 2016)
# Date: Mon 10 Dec 2018 13:04:26



from object_library import all_parameters, Parameter


from function_library import complexconjugate, re, im, csc, sec, acsc, asec, cot

# This is a default parameter object representing 0.
ZERO = Parameter(name = 'ZERO',
                 nature = 'internal',
                 type = 'real',
                 value = '0.0',
                 texname = '0')

# User-defined parameters.
Cl1x1 = Parameter(name = 'Cl1x1',
                  nature = 'external',
                  type = 'real',
                  value = 0,
                  texname = '\\text{Cl1x1}',
                  lhablock = 'Cl',
                  lhacode = [ 1, 1 ])

Cl1x2 = Parameter(name = 'Cl1x2',
                  nature = 'external',
                  type = 'real',
                  value = 0,
                  texname = '\\text{Cl1x2}',
                  lhablock = 'Cl',
                  lhacode = [ 1, 2 ])

Cl1x3 = Parameter(name = 'Cl1x3',
                  nature = 'external',
                  type = 'real',
                  value = 0,
                  texname = '\\text{Cl1x3}',
                  lhablock = 'Cl',
                  lhacode = [ 1, 3 ])

Cl2x1 = Parameter(name = 'Cl2x1',
                  nature = 'external',
                  type = 'real',
                  value = 0,
                  texname = '\\text{Cl2x1}',
                  lhablock = 'Cl',
                  lhacode = [ 2, 1 ])

Cl2x2 = Parameter(name = 'Cl2x2',
                  nature = 'external',
                  type = 'real',
                  value = 1,
                  texname = '\\text{Cl2x2}',
                  lhablock = 'Cl',
                  lhacode = [ 2, 2 ])

Cl2x3 = Parameter(name = 'Cl2x3',
                  nature = 'external',
                  type = 'real',
                  value = 0,
                  texname = '\\text{Cl2x3}',
                  lhablock = 'Cl',
                  lhacode = [ 2, 3 ])

Cl3x1 = Parameter(name = 'Cl3x1',
                  nature = 'external',
                  type = 'real',
                  value = 0,
                  texname = '\\text{Cl3x1}',
                  lhablock = 'Cl',
                  lhacode = [ 3, 1 ])

Cl3x2 = Parameter(name = 'Cl3x2',
                  nature = 'external',
                  type = 'real',
                  value = 0,
                  texname = '\\text{Cl3x2}',
                  lhablock = 'Cl',
                  lhacode = [ 3, 2 ])

Cl3x3 = Parameter(name = 'Cl3x3',
                  nature = 'external',
                  type = 'real',
                  value = 0,
                  texname = '\\text{Cl3x3}',
                  lhablock = 'Cl',
                  lhacode = [ 3, 3 ])

gzp = Parameter(name = 'gzp',
                nature = 'external',
                type = 'real',
                value = 0.35,
                texname = 'g_{\\text{zp}}',
                lhablock = 'gzp',
                lhacode = [ 1 ])

aEWM1 = Parameter(name = 'aEWM1',
                  nature = 'external',
                  type = 'real',
                  value = 127.9,
                  texname = '\\text{aEWM1}',
                  lhablock = 'SMINPUTS',
                  lhacode = [ 1 ])

Gf = Parameter(name = 'Gf',
               nature = 'external',
               type = 'real',
               value = 0.0000116637,
               texname = 'G_f',
               lhablock = 'SMINPUTS',
               lhacode = [ 2 ])

aS = Parameter(name = 'aS',
               nature = 'external',
               type = 'real',
               value = 0.1184,
               texname = '\\alpha _s',
               lhablock = 'SMINPUTS',
               lhacode = [ 3 ])

tsb = Parameter(name = 'tsb',
                nature = 'external',
                type = 'real',
                value = 0.1,
                texname = '\\theta _{\\text{sb}}',
                lhablock = 'tsb',
                lhacode = [ 1 ])

ymdo = Parameter(name = 'ymdo',
                 nature = 'external',
                 type = 'real',
                 value = 0.00504,
                 texname = '\\text{ymdo}',
                 lhablock = 'YUKAWA',
                 lhacode = [ 1 ])

ymup = Parameter(name = 'ymup',
                 nature = 'external',
                 type = 'real',
                 value = 0.0025499999999999997,
                 texname = '\\text{ymup}',
                 lhablock = 'YUKAWA',
                 lhacode = [ 2 ])

yms = Parameter(name = 'yms',
                nature = 'external',
                type = 'real',
                value = 0.101,
                texname = '\\text{yms}',
                lhablock = 'YUKAWA',
                lhacode = [ 3 ])

ymc = Parameter(name = 'ymc',
                nature = 'external',
                type = 'real',
                value = 1.27,
                texname = '\\text{ymc}',
                lhablock = 'YUKAWA',
                lhacode = [ 4 ])

ymb = Parameter(name = 'ymb',
                nature = 'external',
                type = 'real',
                value = 4.7,
                texname = '\\text{ymb}',
                lhablock = 'YUKAWA',
                lhacode = [ 5 ])

ymt = Parameter(name = 'ymt',
                nature = 'external',
                type = 'real',
                value = 172,
                texname = '\\text{ymt}',
                lhablock = 'YUKAWA',
                lhacode = [ 6 ])

yme = Parameter(name = 'yme',
                nature = 'external',
                type = 'real',
                value = 0.0005110000000000001,
                texname = '\\text{yme}',
                lhablock = 'YUKAWA',
                lhacode = [ 11 ])

ymm = Parameter(name = 'ymm',
                nature = 'external',
                type = 'real',
                value = 0.10566,
                texname = '\\text{ymm}',
                lhablock = 'YUKAWA',
                lhacode = [ 13 ])

ymtau = Parameter(name = 'ymtau',
                  nature = 'external',
                  type = 'real',
                  value = 1.777,
                  texname = '\\text{ymtau}',
                  lhablock = 'YUKAWA',
                  lhacode = [ 15 ])

MZ = Parameter(name = 'MZ',
               nature = 'external',
               type = 'real',
               value = 91.1876,
               texname = '\\text{MZ}',
               lhablock = 'MASS',
               lhacode = [ 23 ])

Me = Parameter(name = 'Me',
               nature = 'external',
               type = 'real',
               value = 0.0005110000000000001,
               texname = '\\text{Me}',
               lhablock = 'MASS',
               lhacode = [ 11 ])

MMU = Parameter(name = 'MMU',
                nature = 'external',
                type = 'real',
                value = 0.10566,
                texname = '\\text{MMU}',
                lhablock = 'MASS',
                lhacode = [ 13 ])

MTA = Parameter(name = 'MTA',
                nature = 'external',
                type = 'real',
                value = 1.777,
                texname = '\\text{MTA}',
                lhablock = 'MASS',
                lhacode = [ 15 ])

MU = Parameter(name = 'MU',
               nature = 'external',
               type = 'real',
               value = 0.0025499999999999997,
               texname = 'M',
               lhablock = 'MASS',
               lhacode = [ 2 ])

MC = Parameter(name = 'MC',
               nature = 'external',
               type = 'real',
               value = 1.27,
               texname = '\\text{MC}',
               lhablock = 'MASS',
               lhacode = [ 4 ])

MT = Parameter(name = 'MT',
               nature = 'external',
               type = 'real',
               value = 172,
               texname = '\\text{MT}',
               lhablock = 'MASS',
               lhacode = [ 6 ])

MD = Parameter(name = 'MD',
               nature = 'external',
               type = 'real',
               value = 0.00504,
               texname = '\\text{MD}',
               lhablock = 'MASS',
               lhacode = [ 1 ])

MS = Parameter(name = 'MS',
               nature = 'external',
               type = 'real',
               value = 0.101,
               texname = '\\text{MS}',
               lhablock = 'MASS',
               lhacode = [ 3 ])

MB = Parameter(name = 'MB',
               nature = 'external',
               type = 'real',
               value = 4.7,
               texname = '\\text{MB}',
               lhablock = 'MASS',
               lhacode = [ 5 ])

MH = Parameter(name = 'MH',
               nature = 'external',
               type = 'real',
               value = 125,
               texname = '\\text{MH}',
               lhablock = 'MASS',
               lhacode = [ 25 ])

MZp = Parameter(name = 'MZp',
                nature = 'external',
                type = 'real',
                value = 1000.,
                texname = '\\text{MZp}',
                lhablock = 'MASS',
                lhacode = [ 32 ])

WZ = Parameter(name = 'WZ',
               nature = 'external',
               type = 'real',
               value = 2.4952,
               texname = '\\text{WZ}',
               lhablock = 'DECAY',
               lhacode = [ 23 ])

WW = Parameter(name = 'WW',
               nature = 'external',
               type = 'real',
               value = 2.085,
               texname = '\\text{WW}',
               lhablock = 'DECAY',
               lhacode = [ 24 ])

WT = Parameter(name = 'WT',
               nature = 'external',
               type = 'real',
               value = 1.50833649,
               texname = '\\text{WT}',
               lhablock = 'DECAY',
               lhacode = [ 6 ])

WH = Parameter(name = 'WH',
               nature = 'external',
               type = 'real',
               value = 0.00407,
               texname = '\\text{WH}',
               lhablock = 'DECAY',
               lhacode = [ 25 ])

WZp = Parameter(name = 'WZp',
                nature = 'external',
                type = 'real',
                value = 10.,
                texname = '\\text{WZp}',
                lhablock = 'DECAY',
                lhacode = [ 32 ])

cabi = Parameter(name = 'cabi',
                 nature = 'internal',
                 type = 'real',
                 value = '0.227736',
                 texname = '\\theta _c')

lamCKM = Parameter(name = 'lamCKM',
                   nature = 'internal',
                   type = 'real',
                   value = '0.22506',
                   texname = '\\lambda')

ACKM = Parameter(name = 'ACKM',
                 nature = 'internal',
                 type = 'real',
                 value = '0.811',
                 texname = 'A')

rhobarCKM = Parameter(name = 'rhobarCKM',
                      nature = 'internal',
                      type = 'real',
                      value = '0.124',
                      texname = '\\rho')

etabarCKM = Parameter(name = 'etabarCKM',
                      nature = 'internal',
                      type = 'real',
                      value = '0.356',
                      texname = '\\eta')

aEW = Parameter(name = 'aEW',
                nature = 'internal',
                type = 'real',
                value = '1/aEWM1',
                texname = '\\alpha _{\\text{EW}}')

G = Parameter(name = 'G',
              nature = 'internal',
              type = 'real',
              value = '2*cmath.sqrt(aS)*cmath.sqrt(cmath.pi)',
              texname = 'G')

Xi1x1 = Parameter(name = 'Xi1x1',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Xi1x1}')

Xi1x2 = Parameter(name = 'Xi1x2',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Xi1x2}')

Xi1x3 = Parameter(name = 'Xi1x3',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Xi1x3}')

Xi2x1 = Parameter(name = 'Xi2x1',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Xi2x1}')

Xi2x2 = Parameter(name = 'Xi2x2',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Xi2x2}')

Xi2x3 = Parameter(name = 'Xi2x3',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Xi2x3}')

Xi3x1 = Parameter(name = 'Xi3x1',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Xi3x1}')

Xi3x2 = Parameter(name = 'Xi3x2',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Xi3x2}')

Xi3x3 = Parameter(name = 'Xi3x3',
                  nature = 'internal',
                  type = 'real',
                  value = '1',
                  texname = '\\text{Xi3x3}')

Cu1x1 = Parameter(name = 'Cu1x1',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Cu1x1}')

Cu1x2 = Parameter(name = 'Cu1x2',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Cu1x2}')

Cu1x3 = Parameter(name = 'Cu1x3',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Cu1x3}')

Cu2x1 = Parameter(name = 'Cu2x1',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Cu2x1}')

Cu2x2 = Parameter(name = 'Cu2x2',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Cu2x2}')

Cu2x3 = Parameter(name = 'Cu2x3',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Cu2x3}')

Cu3x1 = Parameter(name = 'Cu3x1',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Cu3x1}')

Cu3x2 = Parameter(name = 'Cu3x2',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Cu3x2}')

Cu3x3 = Parameter(name = 'Cu3x3',
                  nature = 'internal',
                  type = 'real',
                  value = '1',
                  texname = '\\text{Cu3x3}')

Cd1x1 = Parameter(name = 'Cd1x1',
                  nature = 'internal',
                  type = 'complex',
                  value = '0',
                  texname = '\\text{Cd1x1}')

Cd1x2 = Parameter(name = 'Cd1x2',
                  nature = 'internal',
                  type = 'complex',
                  value = '0',
                  texname = '\\text{Cd1x2}')

Cd1x3 = Parameter(name = 'Cd1x3',
                  nature = 'internal',
                  type = 'complex',
                  value = '0',
                  texname = '\\text{Cd1x3}')

Cd2x1 = Parameter(name = 'Cd2x1',
                  nature = 'internal',
                  type = 'complex',
                  value = '0',
                  texname = '\\text{Cd2x1}')

Cd2x2 = Parameter(name = 'Cd2x2',
                  nature = 'internal',
                  type = 'complex',
                  value = 'cmath.sin(tsb)**2',
                  texname = '\\text{Cd2x2}')

Cd2x3 = Parameter(name = 'Cd2x3',
                  nature = 'internal',
                  type = 'complex',
                  value = 'cmath.sin(2*tsb)/2.',
                  texname = '\\text{Cd2x3}')

Cd3x1 = Parameter(name = 'Cd3x1',
                  nature = 'internal',
                  type = 'complex',
                  value = '0',
                  texname = '\\text{Cd3x1}')

Cd3x2 = Parameter(name = 'Cd3x2',
                  nature = 'internal',
                  type = 'complex',
                  value = 'cmath.sin(2*tsb)/2.',
                  texname = '\\text{Cd3x2}')

Cd3x3 = Parameter(name = 'Cd3x3',
                  nature = 'internal',
                  type = 'complex',
                  value = 'cmath.cos(tsb)**2',
                  texname = '\\text{Cd3x3}')

MW = Parameter(name = 'MW',
               nature = 'internal',
               type = 'real',
               value = 'cmath.sqrt(MZ**2/2. + cmath.sqrt(MZ**4/4. - (aEW*cmath.pi*MZ**2)/(Gf*cmath.sqrt(2))))',
               texname = 'M_W')

s12CKM = Parameter(name = 's12CKM',
                   nature = 'internal',
                   type = 'real',
                   value = 'lamCKM',
                   texname = '\\text{s12}')

s23CKM = Parameter(name = 's23CKM',
                   nature = 'internal',
                   type = 'real',
                   value = 'ACKM*lamCKM**2',
                   texname = '\\text{s23}')

ee = Parameter(name = 'ee',
               nature = 'internal',
               type = 'real',
               value = '2*cmath.sqrt(aEW)*cmath.sqrt(cmath.pi)',
               texname = 'e')

c12CKM = Parameter(name = 'c12CKM',
                   nature = 'internal',
                   type = 'real',
                   value = 'cmath.sqrt(1 - s12CKM**2)',
                   texname = '\\text{c12}')

c23CKM = Parameter(name = 'c23CKM',
                   nature = 'internal',
                   type = 'real',
                   value = 'cmath.sqrt(1 - s23CKM**2)',
                   texname = '\\text{c23}')

sw2 = Parameter(name = 'sw2',
                nature = 'internal',
                type = 'real',
                value = '1 - MW**2/MZ**2',
                texname = '\\text{sw2}')

cw = Parameter(name = 'cw',
               nature = 'internal',
               type = 'real',
               value = 'cmath.sqrt(1 - sw2)',
               texname = 'c_w')

s13CKM = Parameter(name = 's13CKM',
                   nature = 'internal',
                   type = 'real',
                   value = 'abs((ACKM*c23CKM*lamCKM**3*(etabarCKM*complex(0,1) + rhobarCKM))/(c12CKM*(1 - (etabarCKM*complex(0,1) + rhobarCKM)*s23CKM**2)))',
                   texname = '\\text{s13}')

sw = Parameter(name = 'sw',
               nature = 'internal',
               type = 'real',
               value = 'cmath.sqrt(sw2)',
               texname = 's_w')

c13CKM = Parameter(name = 'c13CKM',
                   nature = 'internal',
                   type = 'real',
                   value = 'cmath.sqrt(1 - s13CKM**2)',
                   texname = '\\text{c13}')

delCKM = Parameter(name = 'delCKM',
                   nature = 'internal',
                   type = 'real',
                   value = 'cmath.asin(im((ACKM*c23CKM*lamCKM**3*(etabarCKM*complex(0,1) + rhobarCKM))/(c12CKM*(1 - (etabarCKM*complex(0,1) + rhobarCKM)*s23CKM**2)))/s13CKM)',
                   texname = '\\delta')

g1 = Parameter(name = 'g1',
               nature = 'internal',
               type = 'real',
               value = 'ee/cw',
               texname = 'g_1')

gw = Parameter(name = 'gw',
               nature = 'internal',
               type = 'real',
               value = 'ee/sw',
               texname = 'g_w')

vev = Parameter(name = 'vev',
                nature = 'internal',
                type = 'real',
                value = '(2*MW*sw)/ee',
                texname = '\\text{vev}')

CKM1x1 = Parameter(name = 'CKM1x1',
                   nature = 'internal',
                   type = 'complex',
                   value = 'c12CKM*c13CKM',
                   texname = '\\text{CKM1x1}')

CKM1x2 = Parameter(name = 'CKM1x2',
                   nature = 'internal',
                   type = 'complex',
                   value = 'c13CKM*s12CKM',
                   texname = '\\text{CKM1x2}')

CKM1x3 = Parameter(name = 'CKM1x3',
                   nature = 'internal',
                   type = 'complex',
                   value = 's13CKM*cmath.exp(-(delCKM*complex(0,1)))',
                   texname = '\\text{CKM1x3}')

CKM2x1 = Parameter(name = 'CKM2x1',
                   nature = 'internal',
                   type = 'complex',
                   value = '-(c23CKM*s12CKM) - c12CKM*s13CKM*s23CKM*cmath.exp(delCKM*complex(0,1))',
                   texname = '\\text{CKM2x1}')

CKM2x2 = Parameter(name = 'CKM2x2',
                   nature = 'internal',
                   type = 'complex',
                   value = 'c12CKM*c23CKM - s12CKM*s13CKM*s23CKM*cmath.exp(delCKM*complex(0,1))',
                   texname = '\\text{CKM2x2}')

CKM2x3 = Parameter(name = 'CKM2x3',
                   nature = 'internal',
                   type = 'complex',
                   value = 'c13CKM*s23CKM',
                   texname = '\\text{CKM2x3}')

CKM3x1 = Parameter(name = 'CKM3x1',
                   nature = 'internal',
                   type = 'complex',
                   value = 's12CKM*s23CKM - c12CKM*c23CKM*s13CKM*cmath.exp(delCKM*complex(0,1))',
                   texname = '\\text{CKM3x1}')

CKM3x2 = Parameter(name = 'CKM3x2',
                   nature = 'internal',
                   type = 'complex',
                   value = '-(c12CKM*s23CKM) - c23CKM*s12CKM*s13CKM*cmath.exp(delCKM*complex(0,1))',
                   texname = '\\text{CKM3x2}')

CKM3x3 = Parameter(name = 'CKM3x3',
                   nature = 'internal',
                   type = 'complex',
                   value = 'c13CKM*c23CKM',
                   texname = '\\text{CKM3x3}')

lam = Parameter(name = 'lam',
                nature = 'internal',
                type = 'real',
                value = 'MH**2/(2.*vev**2)',
                texname = '\\text{lam}')

yb = Parameter(name = 'yb',
               nature = 'internal',
               type = 'real',
               value = '(ymb*cmath.sqrt(2))/vev',
               texname = '\\text{yb}')

yc = Parameter(name = 'yc',
               nature = 'internal',
               type = 'real',
               value = '(ymc*cmath.sqrt(2))/vev',
               texname = '\\text{yc}')

ydo = Parameter(name = 'ydo',
                nature = 'internal',
                type = 'real',
                value = '(ymdo*cmath.sqrt(2))/vev',
                texname = '\\text{ydo}')

ye = Parameter(name = 'ye',
               nature = 'internal',
               type = 'real',
               value = '(yme*cmath.sqrt(2))/vev',
               texname = '\\text{ye}')

ym = Parameter(name = 'ym',
               nature = 'internal',
               type = 'real',
               value = '(ymm*cmath.sqrt(2))/vev',
               texname = '\\text{ym}')

ys = Parameter(name = 'ys',
               nature = 'internal',
               type = 'real',
               value = '(yms*cmath.sqrt(2))/vev',
               texname = '\\text{ys}')

yt = Parameter(name = 'yt',
               nature = 'internal',
               type = 'real',
               value = '(ymt*cmath.sqrt(2))/vev',
               texname = '\\text{yt}')

ytau = Parameter(name = 'ytau',
                 nature = 'internal',
                 type = 'real',
                 value = '(ymtau*cmath.sqrt(2))/vev',
                 texname = '\\text{ytau}')

yup = Parameter(name = 'yup',
                nature = 'internal',
                type = 'real',
                value = '(ymup*cmath.sqrt(2))/vev',
                texname = '\\text{yup}')

muH = Parameter(name = 'muH',
                nature = 'internal',
                type = 'real',
                value = 'cmath.sqrt(lam*vev**2)',
                texname = '\\mu')

I1b11 = Parameter(name = 'I1b11',
                  nature = 'internal',
                  type = 'complex',
                  value = 'Cd1x1**2*CKM1x1*Xi1x1*complexconjugate(CKM1x1) + Cd1x1*Cd2x1*CKM1x2*Xi1x1*complexconjugate(CKM1x1) + Cd1x1*Cd3x1*CKM1x3*Xi1x1*complexconjugate(CKM1x1) + Cd1x1*Cd2x1*CKM1x1*Xi1x2*complexconjugate(CKM1x1) + Cd2x1**2*CKM1x2*Xi1x2*complexconjugate(CKM1x1) + Cd2x1*Cd3x1*CKM1x3*Xi1x2*complexconjugate(CKM1x1) + Cd1x1*Cd3x1*CKM1x1*Xi1x3*complexconjugate(CKM1x1) + Cd2x1*Cd3x1*CKM1x2*Xi1x3*complexconjugate(CKM1x1) + Cd3x1**2*CKM1x3*Xi1x3*complexconjugate(CKM1x1) + Cd1x1*Cd1x2*CKM1x1*Xi2x1*complexconjugate(CKM1x1) + Cd1x1*Cd2x2*CKM1x2*Xi2x1*complexconjugate(CKM1x1) + Cd1x1*Cd3x2*CKM1x3*Xi2x1*complexconjugate(CKM1x1) + Cd1x2*Cd2x1*CKM1x1*Xi2x2*complexconjugate(CKM1x1) + Cd2x1*Cd2x2*CKM1x2*Xi2x2*complexconjugate(CKM1x1) + Cd2x1*Cd3x2*CKM1x3*Xi2x2*complexconjugate(CKM1x1) + Cd1x2*Cd3x1*CKM1x1*Xi2x3*complexconjugate(CKM1x1) + Cd2x2*Cd3x1*CKM1x2*Xi2x3*complexconjugate(CKM1x1) + Cd3x1*Cd3x2*CKM1x3*Xi2x3*complexconjugate(CKM1x1) + Cd1x1*Cd1x3*CKM1x1*Xi3x1*complexconjugate(CKM1x1) + Cd1x1*Cd2x3*CKM1x2*Xi3x1*complexconjugate(CKM1x1) + Cd1x1*Cd3x3*CKM1x3*Xi3x1*complexconjugate(CKM1x1) + Cd1x3*Cd2x1*CKM1x1*Xi3x2*complexconjugate(CKM1x1) + Cd2x1*Cd2x3*CKM1x2*Xi3x2*complexconjugate(CKM1x1) + Cd2x1*Cd3x3*CKM1x3*Xi3x2*complexconjugate(CKM1x1) + Cd1x3*Cd3x1*CKM1x1*Xi3x3*complexconjugate(CKM1x1) + Cd2x3*Cd3x1*CKM1x2*Xi3x3*complexconjugate(CKM1x1) + Cd3x1*Cd3x3*CKM1x3*Xi3x3*complexconjugate(CKM1x1) + Cd1x1*Cd1x2*CKM1x1*Xi1x1*complexconjugate(CKM1x2) + Cd1x2*Cd2x1*CKM1x2*Xi1x1*complexconjugate(CKM1x2) + Cd1x2*Cd3x1*CKM1x3*Xi1x1*complexconjugate(CKM1x2) + Cd1x1*Cd2x2*CKM1x1*Xi1x2*complexconjugate(CKM1x2) + Cd2x1*Cd2x2*CKM1x2*Xi1x2*complexconjugate(CKM1x2) + Cd2x2*Cd3x1*CKM1x3*Xi1x2*complexconjugate(CKM1x2) + Cd1x1*Cd3x2*CKM1x1*Xi1x3*complexconjugate(CKM1x2) + Cd2x1*Cd3x2*CKM1x2*Xi1x3*complexconjugate(CKM1x2) + Cd3x1*Cd3x2*CKM1x3*Xi1x3*complexconjugate(CKM1x2) + Cd1x2**2*CKM1x1*Xi2x1*complexconjugate(CKM1x2) + Cd1x2*Cd2x2*CKM1x2*Xi2x1*complexconjugate(CKM1x2) + Cd1x2*Cd3x2*CKM1x3*Xi2x1*complexconjugate(CKM1x2) + Cd1x2*Cd2x2*CKM1x1*Xi2x2*complexconjugate(CKM1x2) + Cd2x2**2*CKM1x2*Xi2x2*complexconjugate(CKM1x2) + Cd2x2*Cd3x2*CKM1x3*Xi2x2*complexconjugate(CKM1x2) + Cd1x2*Cd3x2*CKM1x1*Xi2x3*complexconjugate(CKM1x2) + Cd2x2*Cd3x2*CKM1x2*Xi2x3*complexconjugate(CKM1x2) + Cd3x2**2*CKM1x3*Xi2x3*complexconjugate(CKM1x2) + Cd1x2*Cd1x3*CKM1x1*Xi3x1*complexconjugate(CKM1x2) + Cd1x2*Cd2x3*CKM1x2*Xi3x1*complexconjugate(CKM1x2) + Cd1x2*Cd3x3*CKM1x3*Xi3x1*complexconjugate(CKM1x2) + Cd1x3*Cd2x2*CKM1x1*Xi3x2*complexconjugate(CKM1x2) + Cd2x2*Cd2x3*CKM1x2*Xi3x2*complexconjugate(CKM1x2) + Cd2x2*Cd3x3*CKM1x3*Xi3x2*complexconjugate(CKM1x2) + Cd1x3*Cd3x2*CKM1x1*Xi3x3*complexconjugate(CKM1x2) + Cd2x3*Cd3x2*CKM1x2*Xi3x3*complexconjugate(CKM1x2) + Cd3x2*Cd3x3*CKM1x3*Xi3x3*complexconjugate(CKM1x2) + Cd1x1*Cd1x3*CKM1x1*Xi1x1*complexconjugate(CKM1x3) + Cd1x3*Cd2x1*CKM1x2*Xi1x1*complexconjugate(CKM1x3) + Cd1x3*Cd3x1*CKM1x3*Xi1x1*complexconjugate(CKM1x3) + Cd1x1*Cd2x3*CKM1x1*Xi1x2*complexconjugate(CKM1x3) + Cd2x1*Cd2x3*CKM1x2*Xi1x2*complexconjugate(CKM1x3) + Cd2x3*Cd3x1*CKM1x3*Xi1x2*complexconjugate(CKM1x3) + Cd1x1*Cd3x3*CKM1x1*Xi1x3*complexconjugate(CKM1x3) + Cd2x1*Cd3x3*CKM1x2*Xi1x3*complexconjugate(CKM1x3) + Cd3x1*Cd3x3*CKM1x3*Xi1x3*complexconjugate(CKM1x3) + Cd1x2*Cd1x3*CKM1x1*Xi2x1*complexconjugate(CKM1x3) + Cd1x3*Cd2x2*CKM1x2*Xi2x1*complexconjugate(CKM1x3) + Cd1x3*Cd3x2*CKM1x3*Xi2x1*complexconjugate(CKM1x3) + Cd1x2*Cd2x3*CKM1x1*Xi2x2*complexconjugate(CKM1x3) + Cd2x2*Cd2x3*CKM1x2*Xi2x2*complexconjugate(CKM1x3) + Cd2x3*Cd3x2*CKM1x3*Xi2x2*complexconjugate(CKM1x3) + Cd1x2*Cd3x3*CKM1x1*Xi2x3*complexconjugate(CKM1x3) + Cd2x2*Cd3x3*CKM1x2*Xi2x3*complexconjugate(CKM1x3) + Cd3x2*Cd3x3*CKM1x3*Xi2x3*complexconjugate(CKM1x3) + Cd1x3**2*CKM1x1*Xi3x1*complexconjugate(CKM1x3) + Cd1x3*Cd2x3*CKM1x2*Xi3x1*complexconjugate(CKM1x3) + Cd1x3*Cd3x3*CKM1x3*Xi3x1*complexconjugate(CKM1x3) + Cd1x3*Cd2x3*CKM1x1*Xi3x2*complexconjugate(CKM1x3) + Cd2x3**2*CKM1x2*Xi3x2*complexconjugate(CKM1x3) + Cd2x3*Cd3x3*CKM1x3*Xi3x2*complexconjugate(CKM1x3) + Cd1x3*Cd3x3*CKM1x1*Xi3x3*complexconjugate(CKM1x3) + Cd2x3*Cd3x3*CKM1x2*Xi3x3*complexconjugate(CKM1x3) + Cd3x3**2*CKM1x3*Xi3x3*complexconjugate(CKM1x3)',
                  texname = '\\text{I1b11}')

I1b12 = Parameter(name = 'I1b12',
                  nature = 'internal',
                  type = 'complex',
                  value = 'Cd1x1**2*CKM1x1*Xi1x1*complexconjugate(CKM2x1) + Cd1x1*Cd2x1*CKM1x2*Xi1x1*complexconjugate(CKM2x1) + Cd1x1*Cd3x1*CKM1x3*Xi1x1*complexconjugate(CKM2x1) + Cd1x1*Cd2x1*CKM1x1*Xi1x2*complexconjugate(CKM2x1) + Cd2x1**2*CKM1x2*Xi1x2*complexconjugate(CKM2x1) + Cd2x1*Cd3x1*CKM1x3*Xi1x2*complexconjugate(CKM2x1) + Cd1x1*Cd3x1*CKM1x1*Xi1x3*complexconjugate(CKM2x1) + Cd2x1*Cd3x1*CKM1x2*Xi1x3*complexconjugate(CKM2x1) + Cd3x1**2*CKM1x3*Xi1x3*complexconjugate(CKM2x1) + Cd1x1*Cd1x2*CKM1x1*Xi2x1*complexconjugate(CKM2x1) + Cd1x1*Cd2x2*CKM1x2*Xi2x1*complexconjugate(CKM2x1) + Cd1x1*Cd3x2*CKM1x3*Xi2x1*complexconjugate(CKM2x1) + Cd1x2*Cd2x1*CKM1x1*Xi2x2*complexconjugate(CKM2x1) + Cd2x1*Cd2x2*CKM1x2*Xi2x2*complexconjugate(CKM2x1) + Cd2x1*Cd3x2*CKM1x3*Xi2x2*complexconjugate(CKM2x1) + Cd1x2*Cd3x1*CKM1x1*Xi2x3*complexconjugate(CKM2x1) + Cd2x2*Cd3x1*CKM1x2*Xi2x3*complexconjugate(CKM2x1) + Cd3x1*Cd3x2*CKM1x3*Xi2x3*complexconjugate(CKM2x1) + Cd1x1*Cd1x3*CKM1x1*Xi3x1*complexconjugate(CKM2x1) + Cd1x1*Cd2x3*CKM1x2*Xi3x1*complexconjugate(CKM2x1) + Cd1x1*Cd3x3*CKM1x3*Xi3x1*complexconjugate(CKM2x1) + Cd1x3*Cd2x1*CKM1x1*Xi3x2*complexconjugate(CKM2x1) + Cd2x1*Cd2x3*CKM1x2*Xi3x2*complexconjugate(CKM2x1) + Cd2x1*Cd3x3*CKM1x3*Xi3x2*complexconjugate(CKM2x1) + Cd1x3*Cd3x1*CKM1x1*Xi3x3*complexconjugate(CKM2x1) + Cd2x3*Cd3x1*CKM1x2*Xi3x3*complexconjugate(CKM2x1) + Cd3x1*Cd3x3*CKM1x3*Xi3x3*complexconjugate(CKM2x1) + Cd1x1*Cd1x2*CKM1x1*Xi1x1*complexconjugate(CKM2x2) + Cd1x2*Cd2x1*CKM1x2*Xi1x1*complexconjugate(CKM2x2) + Cd1x2*Cd3x1*CKM1x3*Xi1x1*complexconjugate(CKM2x2) + Cd1x1*Cd2x2*CKM1x1*Xi1x2*complexconjugate(CKM2x2) + Cd2x1*Cd2x2*CKM1x2*Xi1x2*complexconjugate(CKM2x2) + Cd2x2*Cd3x1*CKM1x3*Xi1x2*complexconjugate(CKM2x2) + Cd1x1*Cd3x2*CKM1x1*Xi1x3*complexconjugate(CKM2x2) + Cd2x1*Cd3x2*CKM1x2*Xi1x3*complexconjugate(CKM2x2) + Cd3x1*Cd3x2*CKM1x3*Xi1x3*complexconjugate(CKM2x2) + Cd1x2**2*CKM1x1*Xi2x1*complexconjugate(CKM2x2) + Cd1x2*Cd2x2*CKM1x2*Xi2x1*complexconjugate(CKM2x2) + Cd1x2*Cd3x2*CKM1x3*Xi2x1*complexconjugate(CKM2x2) + Cd1x2*Cd2x2*CKM1x1*Xi2x2*complexconjugate(CKM2x2) + Cd2x2**2*CKM1x2*Xi2x2*complexconjugate(CKM2x2) + Cd2x2*Cd3x2*CKM1x3*Xi2x2*complexconjugate(CKM2x2) + Cd1x2*Cd3x2*CKM1x1*Xi2x3*complexconjugate(CKM2x2) + Cd2x2*Cd3x2*CKM1x2*Xi2x3*complexconjugate(CKM2x2) + Cd3x2**2*CKM1x3*Xi2x3*complexconjugate(CKM2x2) + Cd1x2*Cd1x3*CKM1x1*Xi3x1*complexconjugate(CKM2x2) + Cd1x2*Cd2x3*CKM1x2*Xi3x1*complexconjugate(CKM2x2) + Cd1x2*Cd3x3*CKM1x3*Xi3x1*complexconjugate(CKM2x2) + Cd1x3*Cd2x2*CKM1x1*Xi3x2*complexconjugate(CKM2x2) + Cd2x2*Cd2x3*CKM1x2*Xi3x2*complexconjugate(CKM2x2) + Cd2x2*Cd3x3*CKM1x3*Xi3x2*complexconjugate(CKM2x2) + Cd1x3*Cd3x2*CKM1x1*Xi3x3*complexconjugate(CKM2x2) + Cd2x3*Cd3x2*CKM1x2*Xi3x3*complexconjugate(CKM2x2) + Cd3x2*Cd3x3*CKM1x3*Xi3x3*complexconjugate(CKM2x2) + Cd1x1*Cd1x3*CKM1x1*Xi1x1*complexconjugate(CKM2x3) + Cd1x3*Cd2x1*CKM1x2*Xi1x1*complexconjugate(CKM2x3) + Cd1x3*Cd3x1*CKM1x3*Xi1x1*complexconjugate(CKM2x3) + Cd1x1*Cd2x3*CKM1x1*Xi1x2*complexconjugate(CKM2x3) + Cd2x1*Cd2x3*CKM1x2*Xi1x2*complexconjugate(CKM2x3) + Cd2x3*Cd3x1*CKM1x3*Xi1x2*complexconjugate(CKM2x3) + Cd1x1*Cd3x3*CKM1x1*Xi1x3*complexconjugate(CKM2x3) + Cd2x1*Cd3x3*CKM1x2*Xi1x3*complexconjugate(CKM2x3) + Cd3x1*Cd3x3*CKM1x3*Xi1x3*complexconjugate(CKM2x3) + Cd1x2*Cd1x3*CKM1x1*Xi2x1*complexconjugate(CKM2x3) + Cd1x3*Cd2x2*CKM1x2*Xi2x1*complexconjugate(CKM2x3) + Cd1x3*Cd3x2*CKM1x3*Xi2x1*complexconjugate(CKM2x3) + Cd1x2*Cd2x3*CKM1x1*Xi2x2*complexconjugate(CKM2x3) + Cd2x2*Cd2x3*CKM1x2*Xi2x2*complexconjugate(CKM2x3) + Cd2x3*Cd3x2*CKM1x3*Xi2x2*complexconjugate(CKM2x3) + Cd1x2*Cd3x3*CKM1x1*Xi2x3*complexconjugate(CKM2x3) + Cd2x2*Cd3x3*CKM1x2*Xi2x3*complexconjugate(CKM2x3) + Cd3x2*Cd3x3*CKM1x3*Xi2x3*complexconjugate(CKM2x3) + Cd1x3**2*CKM1x1*Xi3x1*complexconjugate(CKM2x3) + Cd1x3*Cd2x3*CKM1x2*Xi3x1*complexconjugate(CKM2x3) + Cd1x3*Cd3x3*CKM1x3*Xi3x1*complexconjugate(CKM2x3) + Cd1x3*Cd2x3*CKM1x1*Xi3x2*complexconjugate(CKM2x3) + Cd2x3**2*CKM1x2*Xi3x2*complexconjugate(CKM2x3) + Cd2x3*Cd3x3*CKM1x3*Xi3x2*complexconjugate(CKM2x3) + Cd1x3*Cd3x3*CKM1x1*Xi3x3*complexconjugate(CKM2x3) + Cd2x3*Cd3x3*CKM1x2*Xi3x3*complexconjugate(CKM2x3) + Cd3x3**2*CKM1x3*Xi3x3*complexconjugate(CKM2x3)',
                  texname = '\\text{I1b12}')

I1b13 = Parameter(name = 'I1b13',
                  nature = 'internal',
                  type = 'complex',
                  value = 'Cd1x1**2*CKM1x1*Xi1x1*complexconjugate(CKM3x1) + Cd1x1*Cd2x1*CKM1x2*Xi1x1*complexconjugate(CKM3x1) + Cd1x1*Cd3x1*CKM1x3*Xi1x1*complexconjugate(CKM3x1) + Cd1x1*Cd2x1*CKM1x1*Xi1x2*complexconjugate(CKM3x1) + Cd2x1**2*CKM1x2*Xi1x2*complexconjugate(CKM3x1) + Cd2x1*Cd3x1*CKM1x3*Xi1x2*complexconjugate(CKM3x1) + Cd1x1*Cd3x1*CKM1x1*Xi1x3*complexconjugate(CKM3x1) + Cd2x1*Cd3x1*CKM1x2*Xi1x3*complexconjugate(CKM3x1) + Cd3x1**2*CKM1x3*Xi1x3*complexconjugate(CKM3x1) + Cd1x1*Cd1x2*CKM1x1*Xi2x1*complexconjugate(CKM3x1) + Cd1x1*Cd2x2*CKM1x2*Xi2x1*complexconjugate(CKM3x1) + Cd1x1*Cd3x2*CKM1x3*Xi2x1*complexconjugate(CKM3x1) + Cd1x2*Cd2x1*CKM1x1*Xi2x2*complexconjugate(CKM3x1) + Cd2x1*Cd2x2*CKM1x2*Xi2x2*complexconjugate(CKM3x1) + Cd2x1*Cd3x2*CKM1x3*Xi2x2*complexconjugate(CKM3x1) + Cd1x2*Cd3x1*CKM1x1*Xi2x3*complexconjugate(CKM3x1) + Cd2x2*Cd3x1*CKM1x2*Xi2x3*complexconjugate(CKM3x1) + Cd3x1*Cd3x2*CKM1x3*Xi2x3*complexconjugate(CKM3x1) + Cd1x1*Cd1x3*CKM1x1*Xi3x1*complexconjugate(CKM3x1) + Cd1x1*Cd2x3*CKM1x2*Xi3x1*complexconjugate(CKM3x1) + Cd1x1*Cd3x3*CKM1x3*Xi3x1*complexconjugate(CKM3x1) + Cd1x3*Cd2x1*CKM1x1*Xi3x2*complexconjugate(CKM3x1) + Cd2x1*Cd2x3*CKM1x2*Xi3x2*complexconjugate(CKM3x1) + Cd2x1*Cd3x3*CKM1x3*Xi3x2*complexconjugate(CKM3x1) + Cd1x3*Cd3x1*CKM1x1*Xi3x3*complexconjugate(CKM3x1) + Cd2x3*Cd3x1*CKM1x2*Xi3x3*complexconjugate(CKM3x1) + Cd3x1*Cd3x3*CKM1x3*Xi3x3*complexconjugate(CKM3x1) + Cd1x1*Cd1x2*CKM1x1*Xi1x1*complexconjugate(CKM3x2) + Cd1x2*Cd2x1*CKM1x2*Xi1x1*complexconjugate(CKM3x2) + Cd1x2*Cd3x1*CKM1x3*Xi1x1*complexconjugate(CKM3x2) + Cd1x1*Cd2x2*CKM1x1*Xi1x2*complexconjugate(CKM3x2) + Cd2x1*Cd2x2*CKM1x2*Xi1x2*complexconjugate(CKM3x2) + Cd2x2*Cd3x1*CKM1x3*Xi1x2*complexconjugate(CKM3x2) + Cd1x1*Cd3x2*CKM1x1*Xi1x3*complexconjugate(CKM3x2) + Cd2x1*Cd3x2*CKM1x2*Xi1x3*complexconjugate(CKM3x2) + Cd3x1*Cd3x2*CKM1x3*Xi1x3*complexconjugate(CKM3x2) + Cd1x2**2*CKM1x1*Xi2x1*complexconjugate(CKM3x2) + Cd1x2*Cd2x2*CKM1x2*Xi2x1*complexconjugate(CKM3x2) + Cd1x2*Cd3x2*CKM1x3*Xi2x1*complexconjugate(CKM3x2) + Cd1x2*Cd2x2*CKM1x1*Xi2x2*complexconjugate(CKM3x2) + Cd2x2**2*CKM1x2*Xi2x2*complexconjugate(CKM3x2) + Cd2x2*Cd3x2*CKM1x3*Xi2x2*complexconjugate(CKM3x2) + Cd1x2*Cd3x2*CKM1x1*Xi2x3*complexconjugate(CKM3x2) + Cd2x2*Cd3x2*CKM1x2*Xi2x3*complexconjugate(CKM3x2) + Cd3x2**2*CKM1x3*Xi2x3*complexconjugate(CKM3x2) + Cd1x2*Cd1x3*CKM1x1*Xi3x1*complexconjugate(CKM3x2) + Cd1x2*Cd2x3*CKM1x2*Xi3x1*complexconjugate(CKM3x2) + Cd1x2*Cd3x3*CKM1x3*Xi3x1*complexconjugate(CKM3x2) + Cd1x3*Cd2x2*CKM1x1*Xi3x2*complexconjugate(CKM3x2) + Cd2x2*Cd2x3*CKM1x2*Xi3x2*complexconjugate(CKM3x2) + Cd2x2*Cd3x3*CKM1x3*Xi3x2*complexconjugate(CKM3x2) + Cd1x3*Cd3x2*CKM1x1*Xi3x3*complexconjugate(CKM3x2) + Cd2x3*Cd3x2*CKM1x2*Xi3x3*complexconjugate(CKM3x2) + Cd3x2*Cd3x3*CKM1x3*Xi3x3*complexconjugate(CKM3x2) + Cd1x1*Cd1x3*CKM1x1*Xi1x1*complexconjugate(CKM3x3) + Cd1x3*Cd2x1*CKM1x2*Xi1x1*complexconjugate(CKM3x3) + Cd1x3*Cd3x1*CKM1x3*Xi1x1*complexconjugate(CKM3x3) + Cd1x1*Cd2x3*CKM1x1*Xi1x2*complexconjugate(CKM3x3) + Cd2x1*Cd2x3*CKM1x2*Xi1x2*complexconjugate(CKM3x3) + Cd2x3*Cd3x1*CKM1x3*Xi1x2*complexconjugate(CKM3x3) + Cd1x1*Cd3x3*CKM1x1*Xi1x3*complexconjugate(CKM3x3) + Cd2x1*Cd3x3*CKM1x2*Xi1x3*complexconjugate(CKM3x3) + Cd3x1*Cd3x3*CKM1x3*Xi1x3*complexconjugate(CKM3x3) + Cd1x2*Cd1x3*CKM1x1*Xi2x1*complexconjugate(CKM3x3) + Cd1x3*Cd2x2*CKM1x2*Xi2x1*complexconjugate(CKM3x3) + Cd1x3*Cd3x2*CKM1x3*Xi2x1*complexconjugate(CKM3x3) + Cd1x2*Cd2x3*CKM1x1*Xi2x2*complexconjugate(CKM3x3) + Cd2x2*Cd2x3*CKM1x2*Xi2x2*complexconjugate(CKM3x3) + Cd2x3*Cd3x2*CKM1x3*Xi2x2*complexconjugate(CKM3x3) + Cd1x2*Cd3x3*CKM1x1*Xi2x3*complexconjugate(CKM3x3) + Cd2x2*Cd3x3*CKM1x2*Xi2x3*complexconjugate(CKM3x3) + Cd3x2*Cd3x3*CKM1x3*Xi2x3*complexconjugate(CKM3x3) + Cd1x3**2*CKM1x1*Xi3x1*complexconjugate(CKM3x3) + Cd1x3*Cd2x3*CKM1x2*Xi3x1*complexconjugate(CKM3x3) + Cd1x3*Cd3x3*CKM1x3*Xi3x1*complexconjugate(CKM3x3) + Cd1x3*Cd2x3*CKM1x1*Xi3x2*complexconjugate(CKM3x3) + Cd2x3**2*CKM1x2*Xi3x2*complexconjugate(CKM3x3) + Cd2x3*Cd3x3*CKM1x3*Xi3x2*complexconjugate(CKM3x3) + Cd1x3*Cd3x3*CKM1x1*Xi3x3*complexconjugate(CKM3x3) + Cd2x3*Cd3x3*CKM1x2*Xi3x3*complexconjugate(CKM3x3) + Cd3x3**2*CKM1x3*Xi3x3*complexconjugate(CKM3x3)',
                  texname = '\\text{I1b13}')

I1b21 = Parameter(name = 'I1b21',
                  nature = 'internal',
                  type = 'complex',
                  value = 'Cd1x1**2*CKM2x1*Xi1x1*complexconjugate(CKM1x1) + Cd1x1*Cd2x1*CKM2x2*Xi1x1*complexconjugate(CKM1x1) + Cd1x1*Cd3x1*CKM2x3*Xi1x1*complexconjugate(CKM1x1) + Cd1x1*Cd2x1*CKM2x1*Xi1x2*complexconjugate(CKM1x1) + Cd2x1**2*CKM2x2*Xi1x2*complexconjugate(CKM1x1) + Cd2x1*Cd3x1*CKM2x3*Xi1x2*complexconjugate(CKM1x1) + Cd1x1*Cd3x1*CKM2x1*Xi1x3*complexconjugate(CKM1x1) + Cd2x1*Cd3x1*CKM2x2*Xi1x3*complexconjugate(CKM1x1) + Cd3x1**2*CKM2x3*Xi1x3*complexconjugate(CKM1x1) + Cd1x1*Cd1x2*CKM2x1*Xi2x1*complexconjugate(CKM1x1) + Cd1x1*Cd2x2*CKM2x2*Xi2x1*complexconjugate(CKM1x1) + Cd1x1*Cd3x2*CKM2x3*Xi2x1*complexconjugate(CKM1x1) + Cd1x2*Cd2x1*CKM2x1*Xi2x2*complexconjugate(CKM1x1) + Cd2x1*Cd2x2*CKM2x2*Xi2x2*complexconjugate(CKM1x1) + Cd2x1*Cd3x2*CKM2x3*Xi2x2*complexconjugate(CKM1x1) + Cd1x2*Cd3x1*CKM2x1*Xi2x3*complexconjugate(CKM1x1) + Cd2x2*Cd3x1*CKM2x2*Xi2x3*complexconjugate(CKM1x1) + Cd3x1*Cd3x2*CKM2x3*Xi2x3*complexconjugate(CKM1x1) + Cd1x1*Cd1x3*CKM2x1*Xi3x1*complexconjugate(CKM1x1) + Cd1x1*Cd2x3*CKM2x2*Xi3x1*complexconjugate(CKM1x1) + Cd1x1*Cd3x3*CKM2x3*Xi3x1*complexconjugate(CKM1x1) + Cd1x3*Cd2x1*CKM2x1*Xi3x2*complexconjugate(CKM1x1) + Cd2x1*Cd2x3*CKM2x2*Xi3x2*complexconjugate(CKM1x1) + Cd2x1*Cd3x3*CKM2x3*Xi3x2*complexconjugate(CKM1x1) + Cd1x3*Cd3x1*CKM2x1*Xi3x3*complexconjugate(CKM1x1) + Cd2x3*Cd3x1*CKM2x2*Xi3x3*complexconjugate(CKM1x1) + Cd3x1*Cd3x3*CKM2x3*Xi3x3*complexconjugate(CKM1x1) + Cd1x1*Cd1x2*CKM2x1*Xi1x1*complexconjugate(CKM1x2) + Cd1x2*Cd2x1*CKM2x2*Xi1x1*complexconjugate(CKM1x2) + Cd1x2*Cd3x1*CKM2x3*Xi1x1*complexconjugate(CKM1x2) + Cd1x1*Cd2x2*CKM2x1*Xi1x2*complexconjugate(CKM1x2) + Cd2x1*Cd2x2*CKM2x2*Xi1x2*complexconjugate(CKM1x2) + Cd2x2*Cd3x1*CKM2x3*Xi1x2*complexconjugate(CKM1x2) + Cd1x1*Cd3x2*CKM2x1*Xi1x3*complexconjugate(CKM1x2) + Cd2x1*Cd3x2*CKM2x2*Xi1x3*complexconjugate(CKM1x2) + Cd3x1*Cd3x2*CKM2x3*Xi1x3*complexconjugate(CKM1x2) + Cd1x2**2*CKM2x1*Xi2x1*complexconjugate(CKM1x2) + Cd1x2*Cd2x2*CKM2x2*Xi2x1*complexconjugate(CKM1x2) + Cd1x2*Cd3x2*CKM2x3*Xi2x1*complexconjugate(CKM1x2) + Cd1x2*Cd2x2*CKM2x1*Xi2x2*complexconjugate(CKM1x2) + Cd2x2**2*CKM2x2*Xi2x2*complexconjugate(CKM1x2) + Cd2x2*Cd3x2*CKM2x3*Xi2x2*complexconjugate(CKM1x2) + Cd1x2*Cd3x2*CKM2x1*Xi2x3*complexconjugate(CKM1x2) + Cd2x2*Cd3x2*CKM2x2*Xi2x3*complexconjugate(CKM1x2) + Cd3x2**2*CKM2x3*Xi2x3*complexconjugate(CKM1x2) + Cd1x2*Cd1x3*CKM2x1*Xi3x1*complexconjugate(CKM1x2) + Cd1x2*Cd2x3*CKM2x2*Xi3x1*complexconjugate(CKM1x2) + Cd1x2*Cd3x3*CKM2x3*Xi3x1*complexconjugate(CKM1x2) + Cd1x3*Cd2x2*CKM2x1*Xi3x2*complexconjugate(CKM1x2) + Cd2x2*Cd2x3*CKM2x2*Xi3x2*complexconjugate(CKM1x2) + Cd2x2*Cd3x3*CKM2x3*Xi3x2*complexconjugate(CKM1x2) + Cd1x3*Cd3x2*CKM2x1*Xi3x3*complexconjugate(CKM1x2) + Cd2x3*Cd3x2*CKM2x2*Xi3x3*complexconjugate(CKM1x2) + Cd3x2*Cd3x3*CKM2x3*Xi3x3*complexconjugate(CKM1x2) + Cd1x1*Cd1x3*CKM2x1*Xi1x1*complexconjugate(CKM1x3) + Cd1x3*Cd2x1*CKM2x2*Xi1x1*complexconjugate(CKM1x3) + Cd1x3*Cd3x1*CKM2x3*Xi1x1*complexconjugate(CKM1x3) + Cd1x1*Cd2x3*CKM2x1*Xi1x2*complexconjugate(CKM1x3) + Cd2x1*Cd2x3*CKM2x2*Xi1x2*complexconjugate(CKM1x3) + Cd2x3*Cd3x1*CKM2x3*Xi1x2*complexconjugate(CKM1x3) + Cd1x1*Cd3x3*CKM2x1*Xi1x3*complexconjugate(CKM1x3) + Cd2x1*Cd3x3*CKM2x2*Xi1x3*complexconjugate(CKM1x3) + Cd3x1*Cd3x3*CKM2x3*Xi1x3*complexconjugate(CKM1x3) + Cd1x2*Cd1x3*CKM2x1*Xi2x1*complexconjugate(CKM1x3) + Cd1x3*Cd2x2*CKM2x2*Xi2x1*complexconjugate(CKM1x3) + Cd1x3*Cd3x2*CKM2x3*Xi2x1*complexconjugate(CKM1x3) + Cd1x2*Cd2x3*CKM2x1*Xi2x2*complexconjugate(CKM1x3) + Cd2x2*Cd2x3*CKM2x2*Xi2x2*complexconjugate(CKM1x3) + Cd2x3*Cd3x2*CKM2x3*Xi2x2*complexconjugate(CKM1x3) + Cd1x2*Cd3x3*CKM2x1*Xi2x3*complexconjugate(CKM1x3) + Cd2x2*Cd3x3*CKM2x2*Xi2x3*complexconjugate(CKM1x3) + Cd3x2*Cd3x3*CKM2x3*Xi2x3*complexconjugate(CKM1x3) + Cd1x3**2*CKM2x1*Xi3x1*complexconjugate(CKM1x3) + Cd1x3*Cd2x3*CKM2x2*Xi3x1*complexconjugate(CKM1x3) + Cd1x3*Cd3x3*CKM2x3*Xi3x1*complexconjugate(CKM1x3) + Cd1x3*Cd2x3*CKM2x1*Xi3x2*complexconjugate(CKM1x3) + Cd2x3**2*CKM2x2*Xi3x2*complexconjugate(CKM1x3) + Cd2x3*Cd3x3*CKM2x3*Xi3x2*complexconjugate(CKM1x3) + Cd1x3*Cd3x3*CKM2x1*Xi3x3*complexconjugate(CKM1x3) + Cd2x3*Cd3x3*CKM2x2*Xi3x3*complexconjugate(CKM1x3) + Cd3x3**2*CKM2x3*Xi3x3*complexconjugate(CKM1x3)',
                  texname = '\\text{I1b21}')

I1b22 = Parameter(name = 'I1b22',
                  nature = 'internal',
                  type = 'complex',
                  value = 'Cd1x1**2*CKM2x1*Xi1x1*complexconjugate(CKM2x1) + Cd1x1*Cd2x1*CKM2x2*Xi1x1*complexconjugate(CKM2x1) + Cd1x1*Cd3x1*CKM2x3*Xi1x1*complexconjugate(CKM2x1) + Cd1x1*Cd2x1*CKM2x1*Xi1x2*complexconjugate(CKM2x1) + Cd2x1**2*CKM2x2*Xi1x2*complexconjugate(CKM2x1) + Cd2x1*Cd3x1*CKM2x3*Xi1x2*complexconjugate(CKM2x1) + Cd1x1*Cd3x1*CKM2x1*Xi1x3*complexconjugate(CKM2x1) + Cd2x1*Cd3x1*CKM2x2*Xi1x3*complexconjugate(CKM2x1) + Cd3x1**2*CKM2x3*Xi1x3*complexconjugate(CKM2x1) + Cd1x1*Cd1x2*CKM2x1*Xi2x1*complexconjugate(CKM2x1) + Cd1x1*Cd2x2*CKM2x2*Xi2x1*complexconjugate(CKM2x1) + Cd1x1*Cd3x2*CKM2x3*Xi2x1*complexconjugate(CKM2x1) + Cd1x2*Cd2x1*CKM2x1*Xi2x2*complexconjugate(CKM2x1) + Cd2x1*Cd2x2*CKM2x2*Xi2x2*complexconjugate(CKM2x1) + Cd2x1*Cd3x2*CKM2x3*Xi2x2*complexconjugate(CKM2x1) + Cd1x2*Cd3x1*CKM2x1*Xi2x3*complexconjugate(CKM2x1) + Cd2x2*Cd3x1*CKM2x2*Xi2x3*complexconjugate(CKM2x1) + Cd3x1*Cd3x2*CKM2x3*Xi2x3*complexconjugate(CKM2x1) + Cd1x1*Cd1x3*CKM2x1*Xi3x1*complexconjugate(CKM2x1) + Cd1x1*Cd2x3*CKM2x2*Xi3x1*complexconjugate(CKM2x1) + Cd1x1*Cd3x3*CKM2x3*Xi3x1*complexconjugate(CKM2x1) + Cd1x3*Cd2x1*CKM2x1*Xi3x2*complexconjugate(CKM2x1) + Cd2x1*Cd2x3*CKM2x2*Xi3x2*complexconjugate(CKM2x1) + Cd2x1*Cd3x3*CKM2x3*Xi3x2*complexconjugate(CKM2x1) + Cd1x3*Cd3x1*CKM2x1*Xi3x3*complexconjugate(CKM2x1) + Cd2x3*Cd3x1*CKM2x2*Xi3x3*complexconjugate(CKM2x1) + Cd3x1*Cd3x3*CKM2x3*Xi3x3*complexconjugate(CKM2x1) + Cd1x1*Cd1x2*CKM2x1*Xi1x1*complexconjugate(CKM2x2) + Cd1x2*Cd2x1*CKM2x2*Xi1x1*complexconjugate(CKM2x2) + Cd1x2*Cd3x1*CKM2x3*Xi1x1*complexconjugate(CKM2x2) + Cd1x1*Cd2x2*CKM2x1*Xi1x2*complexconjugate(CKM2x2) + Cd2x1*Cd2x2*CKM2x2*Xi1x2*complexconjugate(CKM2x2) + Cd2x2*Cd3x1*CKM2x3*Xi1x2*complexconjugate(CKM2x2) + Cd1x1*Cd3x2*CKM2x1*Xi1x3*complexconjugate(CKM2x2) + Cd2x1*Cd3x2*CKM2x2*Xi1x3*complexconjugate(CKM2x2) + Cd3x1*Cd3x2*CKM2x3*Xi1x3*complexconjugate(CKM2x2) + Cd1x2**2*CKM2x1*Xi2x1*complexconjugate(CKM2x2) + Cd1x2*Cd2x2*CKM2x2*Xi2x1*complexconjugate(CKM2x2) + Cd1x2*Cd3x2*CKM2x3*Xi2x1*complexconjugate(CKM2x2) + Cd1x2*Cd2x2*CKM2x1*Xi2x2*complexconjugate(CKM2x2) + Cd2x2**2*CKM2x2*Xi2x2*complexconjugate(CKM2x2) + Cd2x2*Cd3x2*CKM2x3*Xi2x2*complexconjugate(CKM2x2) + Cd1x2*Cd3x2*CKM2x1*Xi2x3*complexconjugate(CKM2x2) + Cd2x2*Cd3x2*CKM2x2*Xi2x3*complexconjugate(CKM2x2) + Cd3x2**2*CKM2x3*Xi2x3*complexconjugate(CKM2x2) + Cd1x2*Cd1x3*CKM2x1*Xi3x1*complexconjugate(CKM2x2) + Cd1x2*Cd2x3*CKM2x2*Xi3x1*complexconjugate(CKM2x2) + Cd1x2*Cd3x3*CKM2x3*Xi3x1*complexconjugate(CKM2x2) + Cd1x3*Cd2x2*CKM2x1*Xi3x2*complexconjugate(CKM2x2) + Cd2x2*Cd2x3*CKM2x2*Xi3x2*complexconjugate(CKM2x2) + Cd2x2*Cd3x3*CKM2x3*Xi3x2*complexconjugate(CKM2x2) + Cd1x3*Cd3x2*CKM2x1*Xi3x3*complexconjugate(CKM2x2) + Cd2x3*Cd3x2*CKM2x2*Xi3x3*complexconjugate(CKM2x2) + Cd3x2*Cd3x3*CKM2x3*Xi3x3*complexconjugate(CKM2x2) + Cd1x1*Cd1x3*CKM2x1*Xi1x1*complexconjugate(CKM2x3) + Cd1x3*Cd2x1*CKM2x2*Xi1x1*complexconjugate(CKM2x3) + Cd1x3*Cd3x1*CKM2x3*Xi1x1*complexconjugate(CKM2x3) + Cd1x1*Cd2x3*CKM2x1*Xi1x2*complexconjugate(CKM2x3) + Cd2x1*Cd2x3*CKM2x2*Xi1x2*complexconjugate(CKM2x3) + Cd2x3*Cd3x1*CKM2x3*Xi1x2*complexconjugate(CKM2x3) + Cd1x1*Cd3x3*CKM2x1*Xi1x3*complexconjugate(CKM2x3) + Cd2x1*Cd3x3*CKM2x2*Xi1x3*complexconjugate(CKM2x3) + Cd3x1*Cd3x3*CKM2x3*Xi1x3*complexconjugate(CKM2x3) + Cd1x2*Cd1x3*CKM2x1*Xi2x1*complexconjugate(CKM2x3) + Cd1x3*Cd2x2*CKM2x2*Xi2x1*complexconjugate(CKM2x3) + Cd1x3*Cd3x2*CKM2x3*Xi2x1*complexconjugate(CKM2x3) + Cd1x2*Cd2x3*CKM2x1*Xi2x2*complexconjugate(CKM2x3) + Cd2x2*Cd2x3*CKM2x2*Xi2x2*complexconjugate(CKM2x3) + Cd2x3*Cd3x2*CKM2x3*Xi2x2*complexconjugate(CKM2x3) + Cd1x2*Cd3x3*CKM2x1*Xi2x3*complexconjugate(CKM2x3) + Cd2x2*Cd3x3*CKM2x2*Xi2x3*complexconjugate(CKM2x3) + Cd3x2*Cd3x3*CKM2x3*Xi2x3*complexconjugate(CKM2x3) + Cd1x3**2*CKM2x1*Xi3x1*complexconjugate(CKM2x3) + Cd1x3*Cd2x3*CKM2x2*Xi3x1*complexconjugate(CKM2x3) + Cd1x3*Cd3x3*CKM2x3*Xi3x1*complexconjugate(CKM2x3) + Cd1x3*Cd2x3*CKM2x1*Xi3x2*complexconjugate(CKM2x3) + Cd2x3**2*CKM2x2*Xi3x2*complexconjugate(CKM2x3) + Cd2x3*Cd3x3*CKM2x3*Xi3x2*complexconjugate(CKM2x3) + Cd1x3*Cd3x3*CKM2x1*Xi3x3*complexconjugate(CKM2x3) + Cd2x3*Cd3x3*CKM2x2*Xi3x3*complexconjugate(CKM2x3) + Cd3x3**2*CKM2x3*Xi3x3*complexconjugate(CKM2x3)',
                  texname = '\\text{I1b22}')

I1b23 = Parameter(name = 'I1b23',
                  nature = 'internal',
                  type = 'complex',
                  value = 'Cd1x1**2*CKM2x1*Xi1x1*complexconjugate(CKM3x1) + Cd1x1*Cd2x1*CKM2x2*Xi1x1*complexconjugate(CKM3x1) + Cd1x1*Cd3x1*CKM2x3*Xi1x1*complexconjugate(CKM3x1) + Cd1x1*Cd2x1*CKM2x1*Xi1x2*complexconjugate(CKM3x1) + Cd2x1**2*CKM2x2*Xi1x2*complexconjugate(CKM3x1) + Cd2x1*Cd3x1*CKM2x3*Xi1x2*complexconjugate(CKM3x1) + Cd1x1*Cd3x1*CKM2x1*Xi1x3*complexconjugate(CKM3x1) + Cd2x1*Cd3x1*CKM2x2*Xi1x3*complexconjugate(CKM3x1) + Cd3x1**2*CKM2x3*Xi1x3*complexconjugate(CKM3x1) + Cd1x1*Cd1x2*CKM2x1*Xi2x1*complexconjugate(CKM3x1) + Cd1x1*Cd2x2*CKM2x2*Xi2x1*complexconjugate(CKM3x1) + Cd1x1*Cd3x2*CKM2x3*Xi2x1*complexconjugate(CKM3x1) + Cd1x2*Cd2x1*CKM2x1*Xi2x2*complexconjugate(CKM3x1) + Cd2x1*Cd2x2*CKM2x2*Xi2x2*complexconjugate(CKM3x1) + Cd2x1*Cd3x2*CKM2x3*Xi2x2*complexconjugate(CKM3x1) + Cd1x2*Cd3x1*CKM2x1*Xi2x3*complexconjugate(CKM3x1) + Cd2x2*Cd3x1*CKM2x2*Xi2x3*complexconjugate(CKM3x1) + Cd3x1*Cd3x2*CKM2x3*Xi2x3*complexconjugate(CKM3x1) + Cd1x1*Cd1x3*CKM2x1*Xi3x1*complexconjugate(CKM3x1) + Cd1x1*Cd2x3*CKM2x2*Xi3x1*complexconjugate(CKM3x1) + Cd1x1*Cd3x3*CKM2x3*Xi3x1*complexconjugate(CKM3x1) + Cd1x3*Cd2x1*CKM2x1*Xi3x2*complexconjugate(CKM3x1) + Cd2x1*Cd2x3*CKM2x2*Xi3x2*complexconjugate(CKM3x1) + Cd2x1*Cd3x3*CKM2x3*Xi3x2*complexconjugate(CKM3x1) + Cd1x3*Cd3x1*CKM2x1*Xi3x3*complexconjugate(CKM3x1) + Cd2x3*Cd3x1*CKM2x2*Xi3x3*complexconjugate(CKM3x1) + Cd3x1*Cd3x3*CKM2x3*Xi3x3*complexconjugate(CKM3x1) + Cd1x1*Cd1x2*CKM2x1*Xi1x1*complexconjugate(CKM3x2) + Cd1x2*Cd2x1*CKM2x2*Xi1x1*complexconjugate(CKM3x2) + Cd1x2*Cd3x1*CKM2x3*Xi1x1*complexconjugate(CKM3x2) + Cd1x1*Cd2x2*CKM2x1*Xi1x2*complexconjugate(CKM3x2) + Cd2x1*Cd2x2*CKM2x2*Xi1x2*complexconjugate(CKM3x2) + Cd2x2*Cd3x1*CKM2x3*Xi1x2*complexconjugate(CKM3x2) + Cd1x1*Cd3x2*CKM2x1*Xi1x3*complexconjugate(CKM3x2) + Cd2x1*Cd3x2*CKM2x2*Xi1x3*complexconjugate(CKM3x2) + Cd3x1*Cd3x2*CKM2x3*Xi1x3*complexconjugate(CKM3x2) + Cd1x2**2*CKM2x1*Xi2x1*complexconjugate(CKM3x2) + Cd1x2*Cd2x2*CKM2x2*Xi2x1*complexconjugate(CKM3x2) + Cd1x2*Cd3x2*CKM2x3*Xi2x1*complexconjugate(CKM3x2) + Cd1x2*Cd2x2*CKM2x1*Xi2x2*complexconjugate(CKM3x2) + Cd2x2**2*CKM2x2*Xi2x2*complexconjugate(CKM3x2) + Cd2x2*Cd3x2*CKM2x3*Xi2x2*complexconjugate(CKM3x2) + Cd1x2*Cd3x2*CKM2x1*Xi2x3*complexconjugate(CKM3x2) + Cd2x2*Cd3x2*CKM2x2*Xi2x3*complexconjugate(CKM3x2) + Cd3x2**2*CKM2x3*Xi2x3*complexconjugate(CKM3x2) + Cd1x2*Cd1x3*CKM2x1*Xi3x1*complexconjugate(CKM3x2) + Cd1x2*Cd2x3*CKM2x2*Xi3x1*complexconjugate(CKM3x2) + Cd1x2*Cd3x3*CKM2x3*Xi3x1*complexconjugate(CKM3x2) + Cd1x3*Cd2x2*CKM2x1*Xi3x2*complexconjugate(CKM3x2) + Cd2x2*Cd2x3*CKM2x2*Xi3x2*complexconjugate(CKM3x2) + Cd2x2*Cd3x3*CKM2x3*Xi3x2*complexconjugate(CKM3x2) + Cd1x3*Cd3x2*CKM2x1*Xi3x3*complexconjugate(CKM3x2) + Cd2x3*Cd3x2*CKM2x2*Xi3x3*complexconjugate(CKM3x2) + Cd3x2*Cd3x3*CKM2x3*Xi3x3*complexconjugate(CKM3x2) + Cd1x1*Cd1x3*CKM2x1*Xi1x1*complexconjugate(CKM3x3) + Cd1x3*Cd2x1*CKM2x2*Xi1x1*complexconjugate(CKM3x3) + Cd1x3*Cd3x1*CKM2x3*Xi1x1*complexconjugate(CKM3x3) + Cd1x1*Cd2x3*CKM2x1*Xi1x2*complexconjugate(CKM3x3) + Cd2x1*Cd2x3*CKM2x2*Xi1x2*complexconjugate(CKM3x3) + Cd2x3*Cd3x1*CKM2x3*Xi1x2*complexconjugate(CKM3x3) + Cd1x1*Cd3x3*CKM2x1*Xi1x3*complexconjugate(CKM3x3) + Cd2x1*Cd3x3*CKM2x2*Xi1x3*complexconjugate(CKM3x3) + Cd3x1*Cd3x3*CKM2x3*Xi1x3*complexconjugate(CKM3x3) + Cd1x2*Cd1x3*CKM2x1*Xi2x1*complexconjugate(CKM3x3) + Cd1x3*Cd2x2*CKM2x2*Xi2x1*complexconjugate(CKM3x3) + Cd1x3*Cd3x2*CKM2x3*Xi2x1*complexconjugate(CKM3x3) + Cd1x2*Cd2x3*CKM2x1*Xi2x2*complexconjugate(CKM3x3) + Cd2x2*Cd2x3*CKM2x2*Xi2x2*complexconjugate(CKM3x3) + Cd2x3*Cd3x2*CKM2x3*Xi2x2*complexconjugate(CKM3x3) + Cd1x2*Cd3x3*CKM2x1*Xi2x3*complexconjugate(CKM3x3) + Cd2x2*Cd3x3*CKM2x2*Xi2x3*complexconjugate(CKM3x3) + Cd3x2*Cd3x3*CKM2x3*Xi2x3*complexconjugate(CKM3x3) + Cd1x3**2*CKM2x1*Xi3x1*complexconjugate(CKM3x3) + Cd1x3*Cd2x3*CKM2x2*Xi3x1*complexconjugate(CKM3x3) + Cd1x3*Cd3x3*CKM2x3*Xi3x1*complexconjugate(CKM3x3) + Cd1x3*Cd2x3*CKM2x1*Xi3x2*complexconjugate(CKM3x3) + Cd2x3**2*CKM2x2*Xi3x2*complexconjugate(CKM3x3) + Cd2x3*Cd3x3*CKM2x3*Xi3x2*complexconjugate(CKM3x3) + Cd1x3*Cd3x3*CKM2x1*Xi3x3*complexconjugate(CKM3x3) + Cd2x3*Cd3x3*CKM2x2*Xi3x3*complexconjugate(CKM3x3) + Cd3x3**2*CKM2x3*Xi3x3*complexconjugate(CKM3x3)',
                  texname = '\\text{I1b23}')

I1b31 = Parameter(name = 'I1b31',
                  nature = 'internal',
                  type = 'complex',
                  value = 'Cd1x1**2*CKM3x1*Xi1x1*complexconjugate(CKM1x1) + Cd1x1*Cd2x1*CKM3x2*Xi1x1*complexconjugate(CKM1x1) + Cd1x1*Cd3x1*CKM3x3*Xi1x1*complexconjugate(CKM1x1) + Cd1x1*Cd2x1*CKM3x1*Xi1x2*complexconjugate(CKM1x1) + Cd2x1**2*CKM3x2*Xi1x2*complexconjugate(CKM1x1) + Cd2x1*Cd3x1*CKM3x3*Xi1x2*complexconjugate(CKM1x1) + Cd1x1*Cd3x1*CKM3x1*Xi1x3*complexconjugate(CKM1x1) + Cd2x1*Cd3x1*CKM3x2*Xi1x3*complexconjugate(CKM1x1) + Cd3x1**2*CKM3x3*Xi1x3*complexconjugate(CKM1x1) + Cd1x1*Cd1x2*CKM3x1*Xi2x1*complexconjugate(CKM1x1) + Cd1x1*Cd2x2*CKM3x2*Xi2x1*complexconjugate(CKM1x1) + Cd1x1*Cd3x2*CKM3x3*Xi2x1*complexconjugate(CKM1x1) + Cd1x2*Cd2x1*CKM3x1*Xi2x2*complexconjugate(CKM1x1) + Cd2x1*Cd2x2*CKM3x2*Xi2x2*complexconjugate(CKM1x1) + Cd2x1*Cd3x2*CKM3x3*Xi2x2*complexconjugate(CKM1x1) + Cd1x2*Cd3x1*CKM3x1*Xi2x3*complexconjugate(CKM1x1) + Cd2x2*Cd3x1*CKM3x2*Xi2x3*complexconjugate(CKM1x1) + Cd3x1*Cd3x2*CKM3x3*Xi2x3*complexconjugate(CKM1x1) + Cd1x1*Cd1x3*CKM3x1*Xi3x1*complexconjugate(CKM1x1) + Cd1x1*Cd2x3*CKM3x2*Xi3x1*complexconjugate(CKM1x1) + Cd1x1*Cd3x3*CKM3x3*Xi3x1*complexconjugate(CKM1x1) + Cd1x3*Cd2x1*CKM3x1*Xi3x2*complexconjugate(CKM1x1) + Cd2x1*Cd2x3*CKM3x2*Xi3x2*complexconjugate(CKM1x1) + Cd2x1*Cd3x3*CKM3x3*Xi3x2*complexconjugate(CKM1x1) + Cd1x3*Cd3x1*CKM3x1*Xi3x3*complexconjugate(CKM1x1) + Cd2x3*Cd3x1*CKM3x2*Xi3x3*complexconjugate(CKM1x1) + Cd3x1*Cd3x3*CKM3x3*Xi3x3*complexconjugate(CKM1x1) + Cd1x1*Cd1x2*CKM3x1*Xi1x1*complexconjugate(CKM1x2) + Cd1x2*Cd2x1*CKM3x2*Xi1x1*complexconjugate(CKM1x2) + Cd1x2*Cd3x1*CKM3x3*Xi1x1*complexconjugate(CKM1x2) + Cd1x1*Cd2x2*CKM3x1*Xi1x2*complexconjugate(CKM1x2) + Cd2x1*Cd2x2*CKM3x2*Xi1x2*complexconjugate(CKM1x2) + Cd2x2*Cd3x1*CKM3x3*Xi1x2*complexconjugate(CKM1x2) + Cd1x1*Cd3x2*CKM3x1*Xi1x3*complexconjugate(CKM1x2) + Cd2x1*Cd3x2*CKM3x2*Xi1x3*complexconjugate(CKM1x2) + Cd3x1*Cd3x2*CKM3x3*Xi1x3*complexconjugate(CKM1x2) + Cd1x2**2*CKM3x1*Xi2x1*complexconjugate(CKM1x2) + Cd1x2*Cd2x2*CKM3x2*Xi2x1*complexconjugate(CKM1x2) + Cd1x2*Cd3x2*CKM3x3*Xi2x1*complexconjugate(CKM1x2) + Cd1x2*Cd2x2*CKM3x1*Xi2x2*complexconjugate(CKM1x2) + Cd2x2**2*CKM3x2*Xi2x2*complexconjugate(CKM1x2) + Cd2x2*Cd3x2*CKM3x3*Xi2x2*complexconjugate(CKM1x2) + Cd1x2*Cd3x2*CKM3x1*Xi2x3*complexconjugate(CKM1x2) + Cd2x2*Cd3x2*CKM3x2*Xi2x3*complexconjugate(CKM1x2) + Cd3x2**2*CKM3x3*Xi2x3*complexconjugate(CKM1x2) + Cd1x2*Cd1x3*CKM3x1*Xi3x1*complexconjugate(CKM1x2) + Cd1x2*Cd2x3*CKM3x2*Xi3x1*complexconjugate(CKM1x2) + Cd1x2*Cd3x3*CKM3x3*Xi3x1*complexconjugate(CKM1x2) + Cd1x3*Cd2x2*CKM3x1*Xi3x2*complexconjugate(CKM1x2) + Cd2x2*Cd2x3*CKM3x2*Xi3x2*complexconjugate(CKM1x2) + Cd2x2*Cd3x3*CKM3x3*Xi3x2*complexconjugate(CKM1x2) + Cd1x3*Cd3x2*CKM3x1*Xi3x3*complexconjugate(CKM1x2) + Cd2x3*Cd3x2*CKM3x2*Xi3x3*complexconjugate(CKM1x2) + Cd3x2*Cd3x3*CKM3x3*Xi3x3*complexconjugate(CKM1x2) + Cd1x1*Cd1x3*CKM3x1*Xi1x1*complexconjugate(CKM1x3) + Cd1x3*Cd2x1*CKM3x2*Xi1x1*complexconjugate(CKM1x3) + Cd1x3*Cd3x1*CKM3x3*Xi1x1*complexconjugate(CKM1x3) + Cd1x1*Cd2x3*CKM3x1*Xi1x2*complexconjugate(CKM1x3) + Cd2x1*Cd2x3*CKM3x2*Xi1x2*complexconjugate(CKM1x3) + Cd2x3*Cd3x1*CKM3x3*Xi1x2*complexconjugate(CKM1x3) + Cd1x1*Cd3x3*CKM3x1*Xi1x3*complexconjugate(CKM1x3) + Cd2x1*Cd3x3*CKM3x2*Xi1x3*complexconjugate(CKM1x3) + Cd3x1*Cd3x3*CKM3x3*Xi1x3*complexconjugate(CKM1x3) + Cd1x2*Cd1x3*CKM3x1*Xi2x1*complexconjugate(CKM1x3) + Cd1x3*Cd2x2*CKM3x2*Xi2x1*complexconjugate(CKM1x3) + Cd1x3*Cd3x2*CKM3x3*Xi2x1*complexconjugate(CKM1x3) + Cd1x2*Cd2x3*CKM3x1*Xi2x2*complexconjugate(CKM1x3) + Cd2x2*Cd2x3*CKM3x2*Xi2x2*complexconjugate(CKM1x3) + Cd2x3*Cd3x2*CKM3x3*Xi2x2*complexconjugate(CKM1x3) + Cd1x2*Cd3x3*CKM3x1*Xi2x3*complexconjugate(CKM1x3) + Cd2x2*Cd3x3*CKM3x2*Xi2x3*complexconjugate(CKM1x3) + Cd3x2*Cd3x3*CKM3x3*Xi2x3*complexconjugate(CKM1x3) + Cd1x3**2*CKM3x1*Xi3x1*complexconjugate(CKM1x3) + Cd1x3*Cd2x3*CKM3x2*Xi3x1*complexconjugate(CKM1x3) + Cd1x3*Cd3x3*CKM3x3*Xi3x1*complexconjugate(CKM1x3) + Cd1x3*Cd2x3*CKM3x1*Xi3x2*complexconjugate(CKM1x3) + Cd2x3**2*CKM3x2*Xi3x2*complexconjugate(CKM1x3) + Cd2x3*Cd3x3*CKM3x3*Xi3x2*complexconjugate(CKM1x3) + Cd1x3*Cd3x3*CKM3x1*Xi3x3*complexconjugate(CKM1x3) + Cd2x3*Cd3x3*CKM3x2*Xi3x3*complexconjugate(CKM1x3) + Cd3x3**2*CKM3x3*Xi3x3*complexconjugate(CKM1x3)',
                  texname = '\\text{I1b31}')

I1b32 = Parameter(name = 'I1b32',
                  nature = 'internal',
                  type = 'complex',
                  value = 'Cd1x1**2*CKM3x1*Xi1x1*complexconjugate(CKM2x1) + Cd1x1*Cd2x1*CKM3x2*Xi1x1*complexconjugate(CKM2x1) + Cd1x1*Cd3x1*CKM3x3*Xi1x1*complexconjugate(CKM2x1) + Cd1x1*Cd2x1*CKM3x1*Xi1x2*complexconjugate(CKM2x1) + Cd2x1**2*CKM3x2*Xi1x2*complexconjugate(CKM2x1) + Cd2x1*Cd3x1*CKM3x3*Xi1x2*complexconjugate(CKM2x1) + Cd1x1*Cd3x1*CKM3x1*Xi1x3*complexconjugate(CKM2x1) + Cd2x1*Cd3x1*CKM3x2*Xi1x3*complexconjugate(CKM2x1) + Cd3x1**2*CKM3x3*Xi1x3*complexconjugate(CKM2x1) + Cd1x1*Cd1x2*CKM3x1*Xi2x1*complexconjugate(CKM2x1) + Cd1x1*Cd2x2*CKM3x2*Xi2x1*complexconjugate(CKM2x1) + Cd1x1*Cd3x2*CKM3x3*Xi2x1*complexconjugate(CKM2x1) + Cd1x2*Cd2x1*CKM3x1*Xi2x2*complexconjugate(CKM2x1) + Cd2x1*Cd2x2*CKM3x2*Xi2x2*complexconjugate(CKM2x1) + Cd2x1*Cd3x2*CKM3x3*Xi2x2*complexconjugate(CKM2x1) + Cd1x2*Cd3x1*CKM3x1*Xi2x3*complexconjugate(CKM2x1) + Cd2x2*Cd3x1*CKM3x2*Xi2x3*complexconjugate(CKM2x1) + Cd3x1*Cd3x2*CKM3x3*Xi2x3*complexconjugate(CKM2x1) + Cd1x1*Cd1x3*CKM3x1*Xi3x1*complexconjugate(CKM2x1) + Cd1x1*Cd2x3*CKM3x2*Xi3x1*complexconjugate(CKM2x1) + Cd1x1*Cd3x3*CKM3x3*Xi3x1*complexconjugate(CKM2x1) + Cd1x3*Cd2x1*CKM3x1*Xi3x2*complexconjugate(CKM2x1) + Cd2x1*Cd2x3*CKM3x2*Xi3x2*complexconjugate(CKM2x1) + Cd2x1*Cd3x3*CKM3x3*Xi3x2*complexconjugate(CKM2x1) + Cd1x3*Cd3x1*CKM3x1*Xi3x3*complexconjugate(CKM2x1) + Cd2x3*Cd3x1*CKM3x2*Xi3x3*complexconjugate(CKM2x1) + Cd3x1*Cd3x3*CKM3x3*Xi3x3*complexconjugate(CKM2x1) + Cd1x1*Cd1x2*CKM3x1*Xi1x1*complexconjugate(CKM2x2) + Cd1x2*Cd2x1*CKM3x2*Xi1x1*complexconjugate(CKM2x2) + Cd1x2*Cd3x1*CKM3x3*Xi1x1*complexconjugate(CKM2x2) + Cd1x1*Cd2x2*CKM3x1*Xi1x2*complexconjugate(CKM2x2) + Cd2x1*Cd2x2*CKM3x2*Xi1x2*complexconjugate(CKM2x2) + Cd2x2*Cd3x1*CKM3x3*Xi1x2*complexconjugate(CKM2x2) + Cd1x1*Cd3x2*CKM3x1*Xi1x3*complexconjugate(CKM2x2) + Cd2x1*Cd3x2*CKM3x2*Xi1x3*complexconjugate(CKM2x2) + Cd3x1*Cd3x2*CKM3x3*Xi1x3*complexconjugate(CKM2x2) + Cd1x2**2*CKM3x1*Xi2x1*complexconjugate(CKM2x2) + Cd1x2*Cd2x2*CKM3x2*Xi2x1*complexconjugate(CKM2x2) + Cd1x2*Cd3x2*CKM3x3*Xi2x1*complexconjugate(CKM2x2) + Cd1x2*Cd2x2*CKM3x1*Xi2x2*complexconjugate(CKM2x2) + Cd2x2**2*CKM3x2*Xi2x2*complexconjugate(CKM2x2) + Cd2x2*Cd3x2*CKM3x3*Xi2x2*complexconjugate(CKM2x2) + Cd1x2*Cd3x2*CKM3x1*Xi2x3*complexconjugate(CKM2x2) + Cd2x2*Cd3x2*CKM3x2*Xi2x3*complexconjugate(CKM2x2) + Cd3x2**2*CKM3x3*Xi2x3*complexconjugate(CKM2x2) + Cd1x2*Cd1x3*CKM3x1*Xi3x1*complexconjugate(CKM2x2) + Cd1x2*Cd2x3*CKM3x2*Xi3x1*complexconjugate(CKM2x2) + Cd1x2*Cd3x3*CKM3x3*Xi3x1*complexconjugate(CKM2x2) + Cd1x3*Cd2x2*CKM3x1*Xi3x2*complexconjugate(CKM2x2) + Cd2x2*Cd2x3*CKM3x2*Xi3x2*complexconjugate(CKM2x2) + Cd2x2*Cd3x3*CKM3x3*Xi3x2*complexconjugate(CKM2x2) + Cd1x3*Cd3x2*CKM3x1*Xi3x3*complexconjugate(CKM2x2) + Cd2x3*Cd3x2*CKM3x2*Xi3x3*complexconjugate(CKM2x2) + Cd3x2*Cd3x3*CKM3x3*Xi3x3*complexconjugate(CKM2x2) + Cd1x1*Cd1x3*CKM3x1*Xi1x1*complexconjugate(CKM2x3) + Cd1x3*Cd2x1*CKM3x2*Xi1x1*complexconjugate(CKM2x3) + Cd1x3*Cd3x1*CKM3x3*Xi1x1*complexconjugate(CKM2x3) + Cd1x1*Cd2x3*CKM3x1*Xi1x2*complexconjugate(CKM2x3) + Cd2x1*Cd2x3*CKM3x2*Xi1x2*complexconjugate(CKM2x3) + Cd2x3*Cd3x1*CKM3x3*Xi1x2*complexconjugate(CKM2x3) + Cd1x1*Cd3x3*CKM3x1*Xi1x3*complexconjugate(CKM2x3) + Cd2x1*Cd3x3*CKM3x2*Xi1x3*complexconjugate(CKM2x3) + Cd3x1*Cd3x3*CKM3x3*Xi1x3*complexconjugate(CKM2x3) + Cd1x2*Cd1x3*CKM3x1*Xi2x1*complexconjugate(CKM2x3) + Cd1x3*Cd2x2*CKM3x2*Xi2x1*complexconjugate(CKM2x3) + Cd1x3*Cd3x2*CKM3x3*Xi2x1*complexconjugate(CKM2x3) + Cd1x2*Cd2x3*CKM3x1*Xi2x2*complexconjugate(CKM2x3) + Cd2x2*Cd2x3*CKM3x2*Xi2x2*complexconjugate(CKM2x3) + Cd2x3*Cd3x2*CKM3x3*Xi2x2*complexconjugate(CKM2x3) + Cd1x2*Cd3x3*CKM3x1*Xi2x3*complexconjugate(CKM2x3) + Cd2x2*Cd3x3*CKM3x2*Xi2x3*complexconjugate(CKM2x3) + Cd3x2*Cd3x3*CKM3x3*Xi2x3*complexconjugate(CKM2x3) + Cd1x3**2*CKM3x1*Xi3x1*complexconjugate(CKM2x3) + Cd1x3*Cd2x3*CKM3x2*Xi3x1*complexconjugate(CKM2x3) + Cd1x3*Cd3x3*CKM3x3*Xi3x1*complexconjugate(CKM2x3) + Cd1x3*Cd2x3*CKM3x1*Xi3x2*complexconjugate(CKM2x3) + Cd2x3**2*CKM3x2*Xi3x2*complexconjugate(CKM2x3) + Cd2x3*Cd3x3*CKM3x3*Xi3x2*complexconjugate(CKM2x3) + Cd1x3*Cd3x3*CKM3x1*Xi3x3*complexconjugate(CKM2x3) + Cd2x3*Cd3x3*CKM3x2*Xi3x3*complexconjugate(CKM2x3) + Cd3x3**2*CKM3x3*Xi3x3*complexconjugate(CKM2x3)',
                  texname = '\\text{I1b32}')

I1b33 = Parameter(name = 'I1b33',
                  nature = 'internal',
                  type = 'complex',
                  value = 'Cd1x1**2*CKM3x1*Xi1x1*complexconjugate(CKM3x1) + Cd1x1*Cd2x1*CKM3x2*Xi1x1*complexconjugate(CKM3x1) + Cd1x1*Cd3x1*CKM3x3*Xi1x1*complexconjugate(CKM3x1) + Cd1x1*Cd2x1*CKM3x1*Xi1x2*complexconjugate(CKM3x1) + Cd2x1**2*CKM3x2*Xi1x2*complexconjugate(CKM3x1) + Cd2x1*Cd3x1*CKM3x3*Xi1x2*complexconjugate(CKM3x1) + Cd1x1*Cd3x1*CKM3x1*Xi1x3*complexconjugate(CKM3x1) + Cd2x1*Cd3x1*CKM3x2*Xi1x3*complexconjugate(CKM3x1) + Cd3x1**2*CKM3x3*Xi1x3*complexconjugate(CKM3x1) + Cd1x1*Cd1x2*CKM3x1*Xi2x1*complexconjugate(CKM3x1) + Cd1x1*Cd2x2*CKM3x2*Xi2x1*complexconjugate(CKM3x1) + Cd1x1*Cd3x2*CKM3x3*Xi2x1*complexconjugate(CKM3x1) + Cd1x2*Cd2x1*CKM3x1*Xi2x2*complexconjugate(CKM3x1) + Cd2x1*Cd2x2*CKM3x2*Xi2x2*complexconjugate(CKM3x1) + Cd2x1*Cd3x2*CKM3x3*Xi2x2*complexconjugate(CKM3x1) + Cd1x2*Cd3x1*CKM3x1*Xi2x3*complexconjugate(CKM3x1) + Cd2x2*Cd3x1*CKM3x2*Xi2x3*complexconjugate(CKM3x1) + Cd3x1*Cd3x2*CKM3x3*Xi2x3*complexconjugate(CKM3x1) + Cd1x1*Cd1x3*CKM3x1*Xi3x1*complexconjugate(CKM3x1) + Cd1x1*Cd2x3*CKM3x2*Xi3x1*complexconjugate(CKM3x1) + Cd1x1*Cd3x3*CKM3x3*Xi3x1*complexconjugate(CKM3x1) + Cd1x3*Cd2x1*CKM3x1*Xi3x2*complexconjugate(CKM3x1) + Cd2x1*Cd2x3*CKM3x2*Xi3x2*complexconjugate(CKM3x1) + Cd2x1*Cd3x3*CKM3x3*Xi3x2*complexconjugate(CKM3x1) + Cd1x3*Cd3x1*CKM3x1*Xi3x3*complexconjugate(CKM3x1) + Cd2x3*Cd3x1*CKM3x2*Xi3x3*complexconjugate(CKM3x1) + Cd3x1*Cd3x3*CKM3x3*Xi3x3*complexconjugate(CKM3x1) + Cd1x1*Cd1x2*CKM3x1*Xi1x1*complexconjugate(CKM3x2) + Cd1x2*Cd2x1*CKM3x2*Xi1x1*complexconjugate(CKM3x2) + Cd1x2*Cd3x1*CKM3x3*Xi1x1*complexconjugate(CKM3x2) + Cd1x1*Cd2x2*CKM3x1*Xi1x2*complexconjugate(CKM3x2) + Cd2x1*Cd2x2*CKM3x2*Xi1x2*complexconjugate(CKM3x2) + Cd2x2*Cd3x1*CKM3x3*Xi1x2*complexconjugate(CKM3x2) + Cd1x1*Cd3x2*CKM3x1*Xi1x3*complexconjugate(CKM3x2) + Cd2x1*Cd3x2*CKM3x2*Xi1x3*complexconjugate(CKM3x2) + Cd3x1*Cd3x2*CKM3x3*Xi1x3*complexconjugate(CKM3x2) + Cd1x2**2*CKM3x1*Xi2x1*complexconjugate(CKM3x2) + Cd1x2*Cd2x2*CKM3x2*Xi2x1*complexconjugate(CKM3x2) + Cd1x2*Cd3x2*CKM3x3*Xi2x1*complexconjugate(CKM3x2) + Cd1x2*Cd2x2*CKM3x1*Xi2x2*complexconjugate(CKM3x2) + Cd2x2**2*CKM3x2*Xi2x2*complexconjugate(CKM3x2) + Cd2x2*Cd3x2*CKM3x3*Xi2x2*complexconjugate(CKM3x2) + Cd1x2*Cd3x2*CKM3x1*Xi2x3*complexconjugate(CKM3x2) + Cd2x2*Cd3x2*CKM3x2*Xi2x3*complexconjugate(CKM3x2) + Cd3x2**2*CKM3x3*Xi2x3*complexconjugate(CKM3x2) + Cd1x2*Cd1x3*CKM3x1*Xi3x1*complexconjugate(CKM3x2) + Cd1x2*Cd2x3*CKM3x2*Xi3x1*complexconjugate(CKM3x2) + Cd1x2*Cd3x3*CKM3x3*Xi3x1*complexconjugate(CKM3x2) + Cd1x3*Cd2x2*CKM3x1*Xi3x2*complexconjugate(CKM3x2) + Cd2x2*Cd2x3*CKM3x2*Xi3x2*complexconjugate(CKM3x2) + Cd2x2*Cd3x3*CKM3x3*Xi3x2*complexconjugate(CKM3x2) + Cd1x3*Cd3x2*CKM3x1*Xi3x3*complexconjugate(CKM3x2) + Cd2x3*Cd3x2*CKM3x2*Xi3x3*complexconjugate(CKM3x2) + Cd3x2*Cd3x3*CKM3x3*Xi3x3*complexconjugate(CKM3x2) + Cd1x1*Cd1x3*CKM3x1*Xi1x1*complexconjugate(CKM3x3) + Cd1x3*Cd2x1*CKM3x2*Xi1x1*complexconjugate(CKM3x3) + Cd1x3*Cd3x1*CKM3x3*Xi1x1*complexconjugate(CKM3x3) + Cd1x1*Cd2x3*CKM3x1*Xi1x2*complexconjugate(CKM3x3) + Cd2x1*Cd2x3*CKM3x2*Xi1x2*complexconjugate(CKM3x3) + Cd2x3*Cd3x1*CKM3x3*Xi1x2*complexconjugate(CKM3x3) + Cd1x1*Cd3x3*CKM3x1*Xi1x3*complexconjugate(CKM3x3) + Cd2x1*Cd3x3*CKM3x2*Xi1x3*complexconjugate(CKM3x3) + Cd3x1*Cd3x3*CKM3x3*Xi1x3*complexconjugate(CKM3x3) + Cd1x2*Cd1x3*CKM3x1*Xi2x1*complexconjugate(CKM3x3) + Cd1x3*Cd2x2*CKM3x2*Xi2x1*complexconjugate(CKM3x3) + Cd1x3*Cd3x2*CKM3x3*Xi2x1*complexconjugate(CKM3x3) + Cd1x2*Cd2x3*CKM3x1*Xi2x2*complexconjugate(CKM3x3) + Cd2x2*Cd2x3*CKM3x2*Xi2x2*complexconjugate(CKM3x3) + Cd2x3*Cd3x2*CKM3x3*Xi2x2*complexconjugate(CKM3x3) + Cd1x2*Cd3x3*CKM3x1*Xi2x3*complexconjugate(CKM3x3) + Cd2x2*Cd3x3*CKM3x2*Xi2x3*complexconjugate(CKM3x3) + Cd3x2*Cd3x3*CKM3x3*Xi2x3*complexconjugate(CKM3x3) + Cd1x3**2*CKM3x1*Xi3x1*complexconjugate(CKM3x3) + Cd1x3*Cd2x3*CKM3x2*Xi3x1*complexconjugate(CKM3x3) + Cd1x3*Cd3x3*CKM3x3*Xi3x1*complexconjugate(CKM3x3) + Cd1x3*Cd2x3*CKM3x1*Xi3x2*complexconjugate(CKM3x3) + Cd2x3**2*CKM3x2*Xi3x2*complexconjugate(CKM3x3) + Cd2x3*Cd3x3*CKM3x3*Xi3x2*complexconjugate(CKM3x3) + Cd1x3*Cd3x3*CKM3x1*Xi3x3*complexconjugate(CKM3x3) + Cd2x3*Cd3x3*CKM3x2*Xi3x3*complexconjugate(CKM3x3) + Cd3x3**2*CKM3x3*Xi3x3*complexconjugate(CKM3x3)',
                  texname = '\\text{I1b33}')



==> anc/Zprime_TFHM_UFO_old/particles.py <==
# This file was automatically created by FeynRules 2.3.29
# Mathematica version: 11.0.0 for Linux x86 (64-bit) (July 28, 2016)
# Date: Mon 10 Dec 2018 13:04:26


from __future__ import division
from object_library import all_particles, Particle
import parameters as Param

import propagators as Prop

a = Particle(pdg_code = 22,
             name = 'a',
             antiname = 'a',
             spin = 3,
             color = 1,
             mass = Param.ZERO,
             width = Param.ZERO,
             texname = 'a',
             antitexname = 'a',
             charge = 0,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

Z = Particle(pdg_code = 23,
             name = 'Z',
             antiname = 'Z',
             spin = 3,
             color = 1,
             mass = Param.MZ,
             width = Param.WZ,
             texname = 'Z',
             antitexname = 'Z',
             charge = 0,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

W__plus__ = Particle(pdg_code = 24,
                     name = 'W+',
                     antiname = 'W-',
                     spin = 3,
                     color = 1,
                     mass = Param.MW,
                     width = Param.WW,
                     texname = 'W+',
                     antitexname = 'W-',
                     charge = 1,
                     GhostNumber = 0,
                     LeptonNumber = 0,
                     Y = 0)

W__minus__ = W__plus__.anti()

g = Particle(pdg_code = 21,
             name = 'g',
             antiname = 'g',
             spin = 3,
             color = 8,
             mass = Param.ZERO,
             width = Param.ZERO,
             texname = 'g',
             antitexname = 'g',
             charge = 0,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

ghA = Particle(pdg_code = 9000001,
               name = 'ghA',
               antiname = 'ghA~',
               spin = -1,
               color = 1,
               mass = Param.ZERO,
               width = Param.ZERO,
               texname = 'ghA',
               antitexname = 'ghA~',
               charge = 0,
               GhostNumber = 1,
               LeptonNumber = 0,
               Y = 0)

ghA__tilde__ = ghA.anti()

ghZ = Particle(pdg_code = 9000002,
               name = 'ghZ',
               antiname = 'ghZ~',
               spin = -1,
               color = 1,
               mass = Param.MZ,
               width = Param.WZ,
               texname = 'ghZ',
               antitexname = 'ghZ~',
               charge = 0,
               GhostNumber = 1,
               LeptonNumber = 0,
               Y = 0)

ghZ__tilde__ = ghZ.anti()

ghWp = Particle(pdg_code = 9000003,
                name = 'ghWp',
                antiname = 'ghWp~',
                spin = -1,
                color = 1,
                mass = Param.MW,
                width = Param.WW,
                texname = 'ghWp',
                antitexname = 'ghWp~',
                charge = 1,
                GhostNumber = 1,
                LeptonNumber = 0,
                Y = 0)

ghWp__tilde__ = ghWp.anti()

ghWm = Particle(pdg_code = 9000004,
                name = 'ghWm',
                antiname = 'ghWm~',
                spin = -1,
                color = 1,
                mass = Param.MW,
                width = Param.WW,
                texname = 'ghWm',
                antitexname = 'ghWm~',
                charge = -1,
                GhostNumber = 1,
                LeptonNumber = 0,
                Y = 0)

ghWm__tilde__ = ghWm.anti()

ghG = Particle(pdg_code = 82,
               name = 'ghG',
               antiname = 'ghG~',
               spin = -1,
               color = 8,
               mass = Param.ZERO,
               width = Param.ZERO,
               texname = 'ghG',
               antitexname = 'ghG~',
               charge = 0,
               GhostNumber = 1,
               LeptonNumber = 0,
               Y = 0)

ghG__tilde__ = ghG.anti()

ve = Particle(pdg_code = 12,
              name = 've',
              antiname = 've~',
              spin = 2,
              color = 1,
              mass = Param.ZERO,
              width = Param.ZERO,
              texname = 've',
              antitexname = 've~',
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 1,
              Y = 0)

ve__tilde__ = ve.anti()

vm = Particle(pdg_code = 14,
              name = 'vm',
              antiname = 'vm~',
              spin = 2,
              color = 1,
              mass = Param.ZERO,
              width = Param.ZERO,
              texname = 'vm',
              antitexname = 'vm~',
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 1,
              Y = 0)

vm__tilde__ = vm.anti()

vt = Particle(pdg_code = 16,
              name = 'vt',
              antiname = 'vt~',
              spin = 2,
              color = 1,
              mass = Param.ZERO,
              width = Param.ZERO,
              texname = 'vt',
              antitexname = 'vt~',
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 1,
              Y = 0)

vt__tilde__ = vt.anti()

e__minus__ = Particle(pdg_code = 11,
                      name = 'e-',
                      antiname = 'e+',
                      spin = 2,
                      color = 1,
                      mass = Param.Me,
                      width = Param.ZERO,
                      texname = 'e-',
                      antitexname = 'e+',
                      charge = -1,
                      GhostNumber = 0,
                      LeptonNumber = 1,
                      Y = 0)

e__plus__ = e__minus__.anti()

mu__minus__ = Particle(pdg_code = 13,
                       name = 'mu-',
                       antiname = 'mu+',
                       spin = 2,
                       color = 1,
                       mass = Param.MMU,
                       width = Param.ZERO,
                       texname = 'mu-',
                       antitexname = 'mu+',
                       charge = -1,
                       GhostNumber = 0,
                       LeptonNumber = 1,
                       Y = 0)

mu__plus__ = mu__minus__.anti()

ta__minus__ = Particle(pdg_code = 15,
                       name = 'ta-',
                       antiname = 'ta+',
                       spin = 2,
                       color = 1,
                       mass = Param.MTA,
                       width = Param.ZERO,
                       texname = 'ta-',
                       antitexname = 'ta+',
                       charge = -1,
                       GhostNumber = 0,
                       LeptonNumber = 1,
                       Y = 0)

ta__plus__ = ta__minus__.anti()

u = Particle(pdg_code = 2,
             name = 'u',
             antiname = 'u~',
             spin = 2,
             color = 3,
             mass = Param.MU,
             width = Param.ZERO,
             texname = 'u',
             antitexname = 'u~',
             charge = 2/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

u__tilde__ = u.anti()

c = Particle(pdg_code = 4,
             name = 'c',
             antiname = 'c~',
             spin = 2,
             color = 3,
             mass = Param.MC,
             width = Param.ZERO,
             texname = 'c',
             antitexname = 'c~',
             charge = 2/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

c__tilde__ = c.anti()

t = Particle(pdg_code = 6,
             name = 't',
             antiname = 't~',
             spin = 2,
             color = 3,
             mass = Param.MT,
             width = Param.WT,
             texname = 't',
             antitexname = 't~',
             charge = 2/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

t__tilde__ = t.anti()

d = Particle(pdg_code = 1,
             name = 'd',
             antiname = 'd~',
             spin = 2,
             color = 3,
             mass = Param.MD,
             width = Param.ZERO,
             texname = 'd',
             antitexname = 'd~',
             charge = -1/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

d__tilde__ = d.anti()

s = Particle(pdg_code = 3,
             name = 's',
             antiname = 's~',
             spin = 2,
             color = 3,
             mass = Param.MS,
             width = Param.ZERO,
             texname = 's',
             antitexname = 's~',
             charge = -1/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

s__tilde__ = s.anti()

b = Particle(pdg_code = 5,
             name = 'b',
             antiname = 'b~',
             spin = 2,
             color = 3,
             mass = Param.MB,
             width = Param.ZERO,
             texname = 'b',
             antitexname = 'b~',
             charge = -1/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

b__tilde__ = b.anti()

H = Particle(pdg_code = 25,
             name = 'H',
             antiname = 'H',
             spin = 1,
             color = 1,
             mass = Param.MH,
             width = Param.WH,
             texname = 'H',
             antitexname = 'H',
             charge = 0,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

G0 = Particle(pdg_code = 250,
              name = 'G0',
              antiname = 'G0',
              spin = 1,
              color = 1,
              mass = Param.MZ,
              width = Param.WZ,
              texname = 'G0',
              antitexname = 'G0',
              goldstone = True,
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 0,
              Y = 0)

G__plus__ = Particle(pdg_code = 251,
                     name = 'G+',
                     antiname = 'G-',
                     spin = 1,
                     color = 1,
                     mass = Param.MW,
                     width = Param.WW,
                     texname = 'G+',
                     antitexname = 'G-',
                     goldstone = True,
                     charge = 1,
                     GhostNumber = 0,
                     LeptonNumber = 0,
                     Y = 0)

G__minus__ = G__plus__.anti()

Zp = Particle(pdg_code = 32,
              name = 'Zp',
              antiname = 'Zp',
              spin = 3,
              color = 1,
              mass = Param.MZp,
              width = Param.WZp,
              texname = 'Zp',
              antitexname = 'Zp',
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 0,
              Y = 0)



==> anc/Zprime_TFHM_UFO_old/propagators.py <==
# This file was automatically created  by FeynRules 2.0 (static file)
# Mathematica version: 8.0 for Mac OS X x86 (64-bit) (November 6, 2010)
# Date: Mon 1 Oct 2012 14:58:26

from object_library import all_propagators, Propagator


# define only once the denominator since this is always the same
denominator = "P('mu', id) * P('mu', id) - Mass(id) * Mass(id) + complex(0,1) * Mass(id) * Width(id)"

# propagator for the scalar
S = Propagator(name = "S",
               numerator = "complex(0,1)",
               denominator = denominator
               )

# propagator for the incoming fermion # the one for the outcomming is computed on the flight
F = Propagator(name = "F",
                numerator = "complex(0,1) * (Gamma('mu', 1, 2) * P('mu', id) + Mass(id) * Identity(1, 2))",
                denominator = denominator
               )

# massive vector in the unitary gauge, can't be use for massless particles
V1 = Propagator(name = "V1",
                numerator = "complex(0,1) * (-1 * Metric(1, 2) + Metric(1,'mu')* P('mu', id) * P(2, id) / Mass(id)**2 ",
                denominator = denominator
               )

# massless vector and massive vector in unitary gauge
V2 = Propagator(name = "V2",
                numerator = "complex(0,-1) * Metric(1, 2)",
                denominator =  "P('mu', id) * P('mu', id)"
               )




==> anc/Zprime_TFHM_UFO_old/vertices.py <==
# This file was automatically created by FeynRules 2.3.29
# Mathematica version: 11.0.0 for Linux x86 (64-bit) (July 28, 2016)
# Date: Mon 10 Dec 2018 13:04:26


from object_library import all_vertices, Vertex
import particles as P
import couplings as C
import lorentz as L


V_1 = Vertex(name = 'V_1',
             particles = [ P.H, P.H, P.H, P.H ],
             color = [ '1' ],
             lorentz = [ L.SSSS2 ],
             couplings = {(0,0):C.GC_36})

V_2 = Vertex(name = 'V_2',
             particles = [ P.H, P.H, P.H ],
             color = [ '1' ],
             lorentz = [ L.SSS2 ],
             couplings = {(0,0):C.GC_60})

V_3 = Vertex(name = 'V_3',
             particles = [ P.ghG, P.ghG__tilde__, P.g ],
             color = [ 'f(1,2,3)' ],
             lorentz = [ L.UUV2 ],
             couplings = {(0,0):C.GC_6})

V_4 = Vertex(name = 'V_4',
             particles = [ P.g, P.g, P.g ],
             color = [ 'f(1,2,3)' ],
             lorentz = [ L.VVV2 ],
             couplings = {(0,0):C.GC_6})

V_5 = Vertex(name = 'V_5',
             particles = [ P.g, P.g, P.g, P.g ],
             color = [ 'f(-1,1,2)*f(3,4,-1)', 'f(-1,1,3)*f(2,4,-1)', 'f(-1,1,4)*f(2,3,-1)' ],
             lorentz = [ L.VVVV6, L.VVVV8, L.VVVV9 ],
             couplings = {(1,1):C.GC_8,(0,0):C.GC_8,(2,2):C.GC_8})

V_6 = Vertex(name = 'V_6',
             particles = [ P.d__tilde__, P.d, P.H ],
             color = [ 'Identity(1,2)' ],
             lorentz = [ L.FFS2 ],
             couplings = {(0,0):C.GC_92})

V_7 = Vertex(name = 'V_7',
             particles = [ P.s__tilde__, P.s, P.H ],
             color = [ 'Identity(1,2)' ],
             lorentz = [ L.FFS2 ],
             couplings = {(0,0):C.GC_95})

V_8 = Vertex(name = 'V_8',
             particles = [ P.b__tilde__, P.b, P.H ],
             color = [ 'Identity(1,2)' ],
             lorentz = [ L.FFS2 ],
             couplings = {(0,0):C.GC_90})

V_9 = Vertex(name = 'V_9',
             particles = [ P.e__plus__, P.e__minus__, P.H ],
             color = [ '1' ],
             lorentz = [ L.FFS2 ],
             couplings = {(0,0):C.GC_93})

V_10 = Vertex(name = 'V_10',
              particles = [ P.mu__plus__, P.mu__minus__, P.H ],
              color = [ '1' ],
              lorentz = [ L.FFS2 ],
              couplings = {(0,0):C.GC_94})

V_11 = Vertex(name = 'V_11',
              particles = [ P.ta__plus__, P.ta__minus__, P.H ],
              color = [ '1' ],
              lorentz = [ L.FFS2 ],
              couplings = {(0,0):C.GC_97})

V_12 = Vertex(name = 'V_12',
              particles = [ P.u__tilde__, P.u, P.H ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFS2 ],
              couplings = {(0,0):C.GC_98})

V_13 = Vertex(name = 'V_13',
              particles = [ P.c__tilde__, P.c, P.H ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFS2 ],
              couplings = {(0,0):C.GC_91})

V_14 = Vertex(name = 'V_14',
              particles = [ P.t__tilde__, P.t, P.H ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFS2 ],
              couplings = {(0,0):C.GC_96})

V_15 = Vertex(name = 'V_15',
              particles = [ P.a, P.W__minus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVV2 ],
              couplings = {(0,0):C.GC_4})

V_16 = Vertex(name = 'V_16',
              particles = [ P.W__minus__, P.W__plus__, P.H, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVSS2 ],
              couplings = {(0,0):C.GC_37})

V_17 = Vertex(name = 'V_17',
              particles = [ P.W__minus__, P.W__plus__, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVS2 ],
              couplings = {(0,0):C.GC_61})

V_18 = Vertex(name = 'V_18',
              particles = [ P.a, P.a, P.W__minus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVVV7 ],
              couplings = {(0,0):C.GC_5})

V_19 = Vertex(name = 'V_19',
              particles = [ P.W__minus__, P.W__plus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.VVV2 ],
              couplings = {(0,0):C.GC_50})

V_20 = Vertex(name = 'V_20',
              particles = [ P.W__minus__, P.W__minus__, P.W__plus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVVV7 ],
              couplings = {(0,0):C.GC_38})

V_21 = Vertex(name = 'V_21',
              particles = [ P.a, P.W__minus__, P.W__plus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.VVVV10 ],
              couplings = {(0,0):C.GC_51})

V_22 = Vertex(name = 'V_22',
              particles = [ P.Z, P.Z, P.H, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVSS2 ],
              couplings = {(0,0):C.GC_59})

V_23 = Vertex(name = 'V_23',
              particles = [ P.Z, P.Z, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVS2 ],
              couplings = {(0,0):C.GC_62})

V_24 = Vertex(name = 'V_24',
              particles = [ P.W__minus__, P.W__plus__, P.Z, P.Z ],
              color = [ '1' ],
              lorentz = [ L.VVVV7 ],
              couplings = {(0,0):C.GC_39})

V_25 = Vertex(name = 'V_25',
              particles = [ P.e__plus__, P.e__minus__, P.a ],
              color = [ '1' ],
              lorentz = [ L.FFV4 ],
              couplings = {(0,0):C.GC_3})

V_26 = Vertex(name = 'V_26',
              particles = [ P.mu__plus__, P.mu__minus__, P.a ],
              color = [ '1' ],
              lorentz = [ L.FFV4 ],
              couplings = {(0,0):C.GC_3})

V_27 = Vertex(name = 'V_27',
              particles = [ P.ta__plus__, P.ta__minus__, P.a ],
              color = [ '1' ],
              lorentz = [ L.FFV4 ],
              couplings = {(0,0):C.GC_3})

V_28 = Vertex(name = 'V_28',
              particles = [ P.u__tilde__, P.u, P.a ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV4 ],
              couplings = {(0,0):C.GC_2})

V_29 = Vertex(name = 'V_29',
              particles = [ P.c__tilde__, P.c, P.a ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV4 ],
              couplings = {(0,0):C.GC_2})

V_30 = Vertex(name = 'V_30',
              particles = [ P.t__tilde__, P.t, P.a ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV4 ],
              couplings = {(0,0):C.GC_2})

V_31 = Vertex(name = 'V_31',
              particles = [ P.d__tilde__, P.d, P.a ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV4 ],
              couplings = {(0,0):C.GC_1})

V_32 = Vertex(name = 'V_32',
              particles = [ P.s__tilde__, P.s, P.a ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV4 ],
              couplings = {(0,0):C.GC_1})

V_33 = Vertex(name = 'V_33',
              particles = [ P.b__tilde__, P.b, P.a ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV4 ],
              couplings = {(0,0):C.GC_1})

V_34 = Vertex(name = 'V_34',
              particles = [ P.u__tilde__, P.u, P.g ],
              color = [ 'T(3,2,1)' ],
              lorentz = [ L.FFV4 ],
              couplings = {(0,0):C.GC_7})

V_35 = Vertex(name = 'V_35',
              particles = [ P.c__tilde__, P.c, P.g ],
              color = [ 'T(3,2,1)' ],
              lorentz = [ L.FFV4 ],
              couplings = {(0,0):C.GC_7})

V_36 = Vertex(name = 'V_36',
              particles = [ P.t__tilde__, P.t, P.g ],
              color = [ 'T(3,2,1)' ],
              lorentz = [ L.FFV4 ],
              couplings = {(0,0):C.GC_7})

V_37 = Vertex(name = 'V_37',
              particles = [ P.d__tilde__, P.d, P.g ],
              color = [ 'T(3,2,1)' ],
              lorentz = [ L.FFV4 ],
              couplings = {(0,0):C.GC_7})

V_38 = Vertex(name = 'V_38',
              particles = [ P.s__tilde__, P.s, P.g ],
              color = [ 'T(3,2,1)' ],
              lorentz = [ L.FFV4 ],
              couplings = {(0,0):C.GC_7})

V_39 = Vertex(name = 'V_39',
              particles = [ P.b__tilde__, P.b, P.g ],
              color = [ 'T(3,2,1)' ],
              lorentz = [ L.FFV4 ],
              couplings = {(0,0):C.GC_7})

V_40 = Vertex(name = 'V_40',
              particles = [ P.d__tilde__, P.u, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV5 ],
              couplings = {(0,0):C.GC_41})

V_41 = Vertex(name = 'V_41',
              particles = [ P.s__tilde__, P.u, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV5 ],
              couplings = {(0,0):C.GC_42})

V_42 = Vertex(name = 'V_42',
              particles = [ P.b__tilde__, P.u, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV5 ],
              couplings = {(0,0):C.GC_43})

V_43 = Vertex(name = 'V_43',
              particles = [ P.d__tilde__, P.c, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV5 ],
              couplings = {(0,0):C.GC_44})

V_44 = Vertex(name = 'V_44',
              particles = [ P.s__tilde__, P.c, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV5 ],
              couplings = {(0,0):C.GC_45})

V_45 = Vertex(name = 'V_45',
              particles = [ P.b__tilde__, P.c, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV5 ],
              couplings = {(0,0):C.GC_46})

V_46 = Vertex(name = 'V_46',
              particles = [ P.d__tilde__, P.t, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV5 ],
              couplings = {(0,0):C.GC_47})

V_47 = Vertex(name = 'V_47',
              particles = [ P.s__tilde__, P.t, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV5 ],
              couplings = {(0,0):C.GC_48})

V_48 = Vertex(name = 'V_48',
              particles = [ P.b__tilde__, P.t, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV5 ],
              couplings = {(0,0):C.GC_49})

V_49 = Vertex(name = 'V_49',
              particles = [ P.u__tilde__, P.d, P.W__plus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV5 ],
              couplings = {(0,0):C.GC_99})

V_50 = Vertex(name = 'V_50',
              particles = [ P.c__tilde__, P.d, P.W__plus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV5 ],
              couplings = {(0,0):C.GC_102})

V_51 = Vertex(name = 'V_51',
              particles = [ P.t__tilde__, P.d, P.W__plus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV5 ],
              couplings = {(0,0):C.GC_105})

V_52 = Vertex(name = 'V_52',
              particles = [ P.u__tilde__, P.s, P.W__plus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV5 ],
              couplings = {(0,0):C.GC_100})

V_53 = Vertex(name = 'V_53',
              particles = [ P.c__tilde__, P.s, P.W__plus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV5 ],
              couplings = {(0,0):C.GC_103})

V_54 = Vertex(name = 'V_54',
              particles = [ P.t__tilde__, P.s, P.W__plus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV5 ],
              couplings = {(0,0):C.GC_106})

V_55 = Vertex(name = 'V_55',
              particles = [ P.u__tilde__, P.b, P.W__plus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV5 ],
              couplings = {(0,0):C.GC_101})

V_56 = Vertex(name = 'V_56',
              particles = [ P.c__tilde__, P.b, P.W__plus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV5 ],
              couplings = {(0,0):C.GC_104})

V_57 = Vertex(name = 'V_57',
              particles = [ P.t__tilde__, P.b, P.W__plus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV5 ],
              couplings = {(0,0):C.GC_107})

V_58 = Vertex(name = 'V_58',
              particles = [ P.e__plus__, P.ve, P.W__minus__ ],
              color = [ '1' ],
              lorentz = [ L.FFV5 ],
              couplings = {(0,0):C.GC_40})

V_59 = Vertex(name = 'V_59',
              particles = [ P.mu__plus__, P.vm, P.W__minus__ ],
              color = [ '1' ],
              lorentz = [ L.FFV5 ],
              couplings = {(0,0):C.GC_40})

V_60 = Vertex(name = 'V_60',
              particles = [ P.ta__plus__, P.vt, P.W__minus__ ],
              color = [ '1' ],
              lorentz = [ L.FFV5 ],
              couplings = {(0,0):C.GC_40})

V_61 = Vertex(name = 'V_61',
              particles = [ P.ve__tilde__, P.e__minus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.FFV5 ],
              couplings = {(0,0):C.GC_40})

V_62 = Vertex(name = 'V_62',
              particles = [ P.vm__tilde__, P.mu__minus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.FFV5 ],
              couplings = {(0,0):C.GC_40})

V_63 = Vertex(name = 'V_63',
              particles = [ P.vt__tilde__, P.ta__minus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.FFV5 ],
              couplings = {(0,0):C.GC_40})

V_64 = Vertex(name = 'V_64',
              particles = [ P.u__tilde__, P.u, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV5, L.FFV6 ],
              couplings = {(0,0):C.GC_56,(0,1):C.GC_53})

V_65 = Vertex(name = 'V_65',
              particles = [ P.c__tilde__, P.c, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV5, L.FFV6 ],
              couplings = {(0,0):C.GC_56,(0,1):C.GC_53})

V_66 = Vertex(name = 'V_66',
              particles = [ P.t__tilde__, P.t, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV5, L.FFV6 ],
              couplings = {(0,0):C.GC_56,(0,1):C.GC_53})

V_67 = Vertex(name = 'V_67',
              particles = [ P.d__tilde__, P.d, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV5, L.FFV6 ],
              couplings = {(0,0):C.GC_55,(0,1):C.GC_52})

V_68 = Vertex(name = 'V_68',
              particles = [ P.s__tilde__, P.s, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV5, L.FFV6 ],
              couplings = {(0,0):C.GC_55,(0,1):C.GC_52})

V_69 = Vertex(name = 'V_69',
              particles = [ P.b__tilde__, P.b, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV5, L.FFV6 ],
              couplings = {(0,0):C.GC_55,(0,1):C.GC_52})

V_70 = Vertex(name = 'V_70',
              particles = [ P.ve__tilde__, P.ve, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV5 ],
              couplings = {(0,0):C.GC_58})

V_71 = Vertex(name = 'V_71',
              particles = [ P.vm__tilde__, P.vm, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV5 ],
              couplings = {(0,0):C.GC_58})

V_72 = Vertex(name = 'V_72',
              particles = [ P.vt__tilde__, P.vt, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV5 ],
              couplings = {(0,0):C.GC_58})

V_73 = Vertex(name = 'V_73',
              particles = [ P.e__plus__, P.e__minus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV5, L.FFV6 ],
              couplings = {(0,0):C.GC_57,(0,1):C.GC_54})

V_74 = Vertex(name = 'V_74',
              particles = [ P.mu__plus__, P.mu__minus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV5, L.FFV6 ],
              couplings = {(0,0):C.GC_57,(0,1):C.GC_54})

V_75 = Vertex(name = 'V_75',
              particles = [ P.ta__plus__, P.ta__minus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV5, L.FFV6 ],
              couplings = {(0,0):C.GC_57,(0,1):C.GC_54})

V_76 = Vertex(name = 'V_76',
              particles = [ P.d__tilde__, P.d, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV5, L.FFV6 ],
              couplings = {(0,0):C.GC_9,(0,1):C.GC_63})

V_77 = Vertex(name = 'V_77',
              particles = [ P.s__tilde__, P.d, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV5, L.FFV6 ],
              couplings = {(0,0):C.GC_10,(0,1):C.GC_66})

V_78 = Vertex(name = 'V_78',
              particles = [ P.b__tilde__, P.d, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV5, L.FFV6 ],
              couplings = {(0,0):C.GC_11,(0,1):C.GC_69})

V_79 = Vertex(name = 'V_79',
              particles = [ P.d__tilde__, P.s, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV5, L.FFV6 ],
              couplings = {(0,0):C.GC_12,(0,1):C.GC_72})

V_80 = Vertex(name = 'V_80',
              particles = [ P.s__tilde__, P.s, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV5, L.FFV6 ],
              couplings = {(0,0):C.GC_13,(0,1):C.GC_75})

V_81 = Vertex(name = 'V_81',
              particles = [ P.b__tilde__, P.s, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV5, L.FFV6 ],
              couplings = {(0,0):C.GC_14,(0,1):C.GC_78})

V_82 = Vertex(name = 'V_82',
              particles = [ P.d__tilde__, P.b, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV5, L.FFV6 ],
              couplings = {(0,0):C.GC_15,(0,1):C.GC_81})

V_83 = Vertex(name = 'V_83',
              particles = [ P.s__tilde__, P.b, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV5, L.FFV6 ],
              couplings = {(0,0):C.GC_16,(0,1):C.GC_84})

V_84 = Vertex(name = 'V_84',
              particles = [ P.b__tilde__, P.b, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV5, L.FFV6 ],
              couplings = {(0,0):C.GC_17,(0,1):C.GC_87})

V_85 = Vertex(name = 'V_85',
              particles = [ P.e__plus__, P.e__minus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV5, L.FFV6 ],
              couplings = {(0,0):C.GC_18,(0,1):C.GC_65})

V_86 = Vertex(name = 'V_86',
              particles = [ P.mu__plus__, P.e__minus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV5, L.FFV6 ],
              couplings = {(0,0):C.GC_19,(0,1):C.GC_68})

V_87 = Vertex(name = 'V_87',
              particles = [ P.ta__plus__, P.e__minus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV5, L.FFV6 ],
              couplings = {(0,0):C.GC_20,(0,1):C.GC_71})

V_88 = Vertex(name = 'V_88',
              particles = [ P.e__plus__, P.mu__minus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV5, L.FFV6 ],
              couplings = {(0,0):C.GC_21,(0,1):C.GC_74})

V_89 = Vertex(name = 'V_89',
              particles = [ P.mu__plus__, P.mu__minus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV5, L.FFV6 ],
              couplings = {(0,0):C.GC_22,(0,1):C.GC_77})

V_90 = Vertex(name = 'V_90',
              particles = [ P.ta__plus__, P.mu__minus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV5, L.FFV6 ],
              couplings = {(0,0):C.GC_23,(0,1):C.GC_80})

V_91 = Vertex(name = 'V_91',
              particles = [ P.e__plus__, P.ta__minus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV5, L.FFV6 ],
              couplings = {(0,0):C.GC_24,(0,1):C.GC_83})

V_92 = Vertex(name = 'V_92',
              particles = [ P.mu__plus__, P.ta__minus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV5, L.FFV6 ],
              couplings = {(0,0):C.GC_25,(0,1):C.GC_86})

V_93 = Vertex(name = 'V_93',
              particles = [ P.ta__plus__, P.ta__minus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV5, L.FFV6 ],
              couplings = {(0,0):C.GC_26,(0,1):C.GC_89})

V_94 = Vertex(name = 'V_94',
              particles = [ P.ve__tilde__, P.ve, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV5 ],
              couplings = {(0,0):C.GC_18})

V_95 = Vertex(name = 'V_95',
              particles = [ P.vm__tilde__, P.ve, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV5 ],
              couplings = {(0,0):C.GC_19})

V_96 = Vertex(name = 'V_96',
              particles = [ P.vt__tilde__, P.ve, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV5 ],
              couplings = {(0,0):C.GC_20})

V_97 = Vertex(name = 'V_97',
              particles = [ P.ve__tilde__, P.vm, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV5 ],
              couplings = {(0,0):C.GC_21})

V_98 = Vertex(name = 'V_98',
              particles = [ P.vm__tilde__, P.vm, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV5 ],
              couplings = {(0,0):C.GC_22})

V_99 = Vertex(name = 'V_99',
              particles = [ P.vt__tilde__, P.vm, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV5 ],
              couplings = {(0,0):C.GC_23})

V_100 = Vertex(name = 'V_100',
               particles = [ P.ve__tilde__, P.vt, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV5 ],
               couplings = {(0,0):C.GC_24})

V_101 = Vertex(name = 'V_101',
               particles = [ P.vm__tilde__, P.vt, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV5 ],
               couplings = {(0,0):C.GC_25})

V_102 = Vertex(name = 'V_102',
               particles = [ P.vt__tilde__, P.vt, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV5 ],
               couplings = {(0,0):C.GC_26})

V_103 = Vertex(name = 'V_103',
               particles = [ P.u__tilde__, P.u, P.Zp ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV5, L.FFV6 ],
               couplings = {(0,0):C.GC_27,(0,1):C.GC_64})

V_104 = Vertex(name = 'V_104',
               particles = [ P.c__tilde__, P.u, P.Zp ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV5, L.FFV6 ],
               couplings = {(0,0):C.GC_28,(0,1):C.GC_67})

V_105 = Vertex(name = 'V_105',
               particles = [ P.t__tilde__, P.u, P.Zp ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV5, L.FFV6 ],
               couplings = {(0,0):C.GC_29,(0,1):C.GC_70})

V_106 = Vertex(name = 'V_106',
               particles = [ P.u__tilde__, P.c, P.Zp ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV5, L.FFV6 ],
               couplings = {(0,0):C.GC_30,(0,1):C.GC_73})

V_107 = Vertex(name = 'V_107',
               particles = [ P.c__tilde__, P.c, P.Zp ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV5, L.FFV6 ],
               couplings = {(0,0):C.GC_31,(0,1):C.GC_76})

V_108 = Vertex(name = 'V_108',
               particles = [ P.t__tilde__, P.c, P.Zp ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV5, L.FFV6 ],
               couplings = {(0,0):C.GC_32,(0,1):C.GC_79})

V_109 = Vertex(name = 'V_109',
               particles = [ P.u__tilde__, P.t, P.Zp ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV5, L.FFV6 ],
               couplings = {(0,0):C.GC_33,(0,1):C.GC_82})

V_110 = Vertex(name = 'V_110',
               particles = [ P.c__tilde__, P.t, P.Zp ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV5, L.FFV6 ],
               couplings = {(0,0):C.GC_34,(0,1):C.GC_85})

V_111 = Vertex(name = 'V_111',
               particles = [ P.t__tilde__, P.t, P.Zp ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV5, L.FFV6 ],
               couplings = {(0,0):C.GC_35,(0,1):C.GC_88})



==> anc/Zprime_TFHM_UFO_old/write_param_card.py <==

__date__ = "02 Aug 2012"
__author__ = 'olivier.mattelaer@uclouvain.be'

from function_library import *

class ParamCardWriter(object):
    
    header = \
    """######################################################################\n""" + \
    """## PARAM_CARD AUTOMATICALY GENERATED BY THE UFO  #####################\n""" + \
    """######################################################################\n"""   
    
    def __init__(self, filename, list_of_parameters=None, generic=False):
        """write a valid param_card.dat"""
        
        if not list_of_parameters:
            from parameters import all_parameters
            list_of_parameters = [param for param in all_parameters if \
                                                       param.nature=='external']
        
        self.generic_output = generic
        if generic:
            self.define_not_dep_param(list_of_parameters)

        
        self.fsock = open(filename, 'w')
        self.fsock.write(self.header)
        
        self.write_card(list_of_parameters)
        self.fsock.close()
    
    def define_not_dep_param(self, list_of_parameters):
        """define self.dep_mass and self.dep_width in case that they are 
        requested in the param_card.dat"""
        from particles import all_particles
        
        self.dep_mass = [(part, part.mass) for part in all_particles \
                            if part.pdg_code > 0 and \
                                            part.mass not in list_of_parameters]
        self.dep_width = [(part, part.width) for part in all_particles\
                             if part.pdg_code > 0 and \
                                part.width not in list_of_parameters]        
    
    @staticmethod
    def order_param(obj1, obj2):
        """ order parameter of a given block """
        
        maxlen = min([len(obj1.lhacode), len(obj2.lhacode)])
    
        for i in range(maxlen):
            if obj1.lhacode[i] < obj2.lhacode[i]:
                return -1
            elif obj1.lhacode[i] == obj2.lhacode[i]:
                return 0
            else:
                return 1
        #identical up to the first finish
        if len(obj1.lhacode) > len(obj2.lhacode):
            return 1
        elif  len(obj1.lhacode) == len(obj2.lhacode):
            return 0
        else:
            return -1
        
    def write_card(self, all_ext_param):
        """ """
        
        # list all lhablock
        all_lhablock = set([param.lhablock for param in all_ext_param])
        
        # ordonate lhablock alphabeticaly
        all_lhablock = list(all_lhablock)
        all_lhablock.sort()
        # put at the beginning SMINPUT + MASS + DECAY
        for name in ['DECAY', 'MASS','SMINPUTS']:
            if name in all_lhablock:
                all_lhablock.remove(name)
                all_lhablock.insert(0, name)
        
        for lhablock in all_lhablock:
            self.write_block(lhablock)
            need_writing = [ param for param in all_ext_param if \
                                                     param.lhablock == lhablock]
            need_writing.sort(self.order_param)
            [self.write_param(param, lhablock) for param in need_writing]
            
            if self.generic_output:
                if lhablock in ['MASS', 'DECAY']:
                    self.write_dep_param_block(lhablock)

        if self.generic_output:
            self.write_qnumber()
                               
    def write_block(self, name):
        """ write a comment for a block"""
        
        self.fsock.writelines(
        """\n###################################""" + \
        """\n## INFORMATION FOR %s""" % name.upper() +\
        """\n###################################\n"""
         )
        if name!='DECAY':
            self.fsock.write("""Block %s \n""" % name)

    def write_param(self, param, lhablock):
        
        lhacode=' '.join(['%3s' % key for key in param.lhacode])
        if lhablock != 'DECAY':
            text = """  %s %e # %s \n""" % (lhacode, complex(param.value).real, param.name ) 
        else:
            text = '''DECAY %s %e \n''' % (lhacode, complex(param.value).real)
        self.fsock.write(text) 
                    


    
    def write_dep_param_block(self, lhablock):
        import cmath
        from parameters import all_parameters
        from particles import all_particles
        for parameter in all_parameters:
            exec("%s = %s" % (parameter.name, parameter.value))
        text = "##  Not dependent paramater.\n"
        text += "## Those values should be edited following analytical the \n"
        text += "## analytical expression. Some generator could simply ignore \n"
        text += "## those values and use the analytical expression\n"
        
        if lhablock == 'MASS':
            data = self.dep_mass
            prefix = " "
        else:
            data = self.dep_width
            prefix = "DECAY "

        for part, param in data:
            if isinstance(param.value, str):
                value = complex(eval(param.value)).real
            else:
                value = param.value
            
            text += """%s %s %f # %s : %s \n""" %(prefix, part.pdg_code, 
                        value, part.name, param.value)
        # If more than a particles has the same mass/width we need to write it here
        # as well
        if lhablock == 'MASS':
            arg = 'mass'
            done = [part for (part, param) in self.dep_mass]
        else:
            arg = 'width'
            done = [part for (part, param) in self.dep_width]
        for particle in all_particles:
            if particle.pdg_code <0:
                continue
            is_define = True
            if particle not in done:
                if getattr(particle, arg).lhacode[0] != particle.pdg_code:
                    is_define = False                
            if  not is_define:
                value = float(particle.get(arg).value )
                name =  particle.get(arg).name 
                text += """%s %s %f # %s : %s \n""" %(prefix, particle.pdg_code, 
                        value, particle.name, name)




        self.fsock.write(text)    
        
    sm_pdg = [1,2,3,4,5,6,11,12,13,13,14,15,16,21,22,23,24,25]
    data="""Block QNUMBERS %(pdg)d  # %(name)s 
        1 %(charge)d  # 3 times electric charge
        2 %(spin)d  # number of spin states (2S+1)
        3 %(color)d  # colour rep (1: singlet, 3: triplet, 8: octet)
        4 %(antipart)d  # Particle/Antiparticle distinction (0=own anti)\n"""
    
    def write_qnumber(self):
        """ write qnumber """
        from particles import all_particles
        import particles
        print particles.__file__
        text="""#===========================================================\n"""
        text += """# QUANTUM NUMBERS OF NEW STATE(S) (NON SM PDG CODE)\n"""
        text += """#===========================================================\n\n"""
        
        for part in all_particles:
            if part.pdg_code in self.sm_pdg or part.pdg_code < 0:
                continue
            text += self.data % {'pdg': part.pdg_code,
                                 'name': part.name,
                                 'charge': 3 * part.charge,
                                 'spin': part.spin,
                                 'color': part.color,
                                 'antipart': part.name != part.antiname and 1 or 0}
        
        self.fsock.write(text)
        
            
            
            
            
        
            
if '__main__' == __name__:
    ParamCardWriter('./param_card.dat', generic=True)
    print 'write ./param_card.dat'
    


==> anc/Zprime_TFHM_eg.fr <==
(* ********************************************************* *)
(* *****                                               ***** *)
(* *****  FeynRules model file: TFHM example case      ***** *)
(* *****  that respects SU(2)_L and is flavorsmart     ***** *)
(* *****  Author: B.C. Allanach                        ***** *)
(* *****                                               ***** *)
(* ********************************************************* *)

(* ************************** *)
(* *****  Information   ***** *)
(* ************************** *)
M$ModelName = "Zprime_TFHM";
M$Information = {Authors->{"Benjamin Allanach"},
		Emails->{"B.C.Allanach@damtp.cam.ac.uk"},
		Institutions->{"DAMTP, University of Cambridge"},
                Date->"10.04.19",
		Version->"1.0.1",
                URLs->{"https://arxiv.org/pdf/1809.01158.pdf"} };
FeynmanGauge = False;

(* ************************** *)
(* *** Interaction orders *** *)
(* ************************** *)
M$InteractionOrderHierarchy = { {QCD, 1}, {QED, 2}, {NP,1} };

(* ************************** *)
(* *****     Fields     ***** *)
(* ************************** *)
M$ClassesDescription = {
(* Additional Z' boson *)
  V[7] == { ClassName->Zp,
       	    SelfConjugate->True,
	    Mass->{MZp,1000.},
  	    Width->{WZp,10.},
	    ParticleName->"Zp",
	    PDG->32,
	    PropagatorLabel->"Zp",
	    PropagatorType->Sine,
	    PropagatorArrow->Forward} };

(* ************************** *)
(* *****   Parameters   ***** *)
(* ************************** *)
M$Parameters = {
  alpha == { ParameterType -> Internal,
  (* Formula from (2.7) of 1809.01158 *)
        Value -> ArcSin[gzp / Sqrt[gw^2 + g1^2] (MZ / MZp)^2],
  	InteractionOrder -> {NP,1},
	TeX -> \[Alpha],
	BlockName->alpha,
	OrderBlock->1,
	Description -> "Z-Z' mixing angle" },
  tsb == { ParameterType -> External,
      	   Value -> 0.1,
	   InteractionOrder -> {NP,1},
	   TeX -> Subscript[\[Theta],sb],
	   BlockName->tsb,OrderBlock->1,
           Description -> "bL-sL mixing"},
  Xi == { TeX-> \[Xi],
     	  ParameterType->Internal,
	  ComplexParameter->False,
	  Indices->{Index[Generation],Index[Generation]},
	  BlockName->Xi,
          Value-> {
              Xi[1,1]->0,   Xi[1,2]->0, Xi[1,3]->0,
              Xi[2,1]->0,   Xi[2,2]->0, Xi[2,3]->0,
              Xi[3,1]->0,   Xi[3,2]->0, Xi[3,3]->1}, 	    
            Description->"Building block for flavour structure"},
  Cd == { TeX->Subscript[C,d],
     	  ParameterType->Internal,
	  ComplexParameter->True,
	  Hermitian->True,
	  Indices->{Index[Generation],Index[Generation]},
	  BlockName->Cd,
          Value-> {
          	  Cd[1,1]->0,
	      	  Cd[1,2]->0,
	      	  Cd[1,3]->0,
      		  Cd[2,1]->0,
	          Cd[2,2]->Sin[tsb]^2,
	          Cd[2,3]->Sin[2 tsb]/2,
                  Cd[3,1]->0,
	          Cd[3,2]->Sin[2 tsb]/2,
	          Cd[3,3]->Cos[tsb]^2}, 
          Description->"Z' couplings to LH down quarks: flavour structure"},
   Cu == { TeX->Subscript[C,u],
      	   ParameterType->Internal,
	   Hermitian->True,		   
	   ComplexParameter->True,
	   Indices->{Index[Generation],Index[Generation]},
	   BlockName->Cu,
           Value-> {
              	   Cu[1,1]->0,  Cu[1,2]->0, Cu[1,3]->0,
              	   Cu[2,1]->0,  Cu[2,2]->0, Cu[2,3]->0,
              	   Cu[3,1]->0,  Cu[3,2]->0, Cu[3,3]->1
	   }, 	    
           Description->"Z' couplings to LH up quarks: flavour structure"},
   Cl == { TeX->Subscript[C,l],
      	   ParameterType->External,
	   ComplexParameter->False,
	   Indices->{Index[Generation],Index[Generation]},
	   BlockName->Cl,
           Value-> {
              	   Cl[1,1]->0,  Cl[1,2]->0, Cl[1,3]->0,
              	   Cl[2,1]->0,  Cl[2,2]->1, Cl[2,3]->0,
              	   Cl[3,1]->0,  Cl[3,2]->0, Cl[3,3]->0 }, 
           Description->"Z' couplings to 2nd family LH leptons: flavour structure"},
  gzp == { ParameterType -> External,
      	   Value -> 0.35,
	   InteractionOrder -> {NP,1},
	   TeX -> Subscript[g,F],
	   BlockName->gzp,
	   OrderBlock->1,
           Description -> "Z' U(1)F gauge coupling"}
};

(* New code - no 1/2, valid as long as all matrices are Hermitian.
  (2.15) of 1809.01158 Note that Z-Z' mixing is included TO LEADING
  ORDER, and the model file is only a good approximation in the limit
  MZ' >> MZ *)	
  LZprime := Block[{lag},
  lag = gzp*(dqbar.Ga[mu].ProjM.Cd.dq/6 +
           uqbar.Ga[mu].ProjM.CKM.HC[Cd].Xi.Cd.HC[CKM].uq/6 -
           vlbar.Ga[mu].ProjM.Cl.vl/2 -
	   lbar.Ga[mu].ProjM.Cl.l/2   +
	   uqbar.Ga[mu].ProjP.Xi.uq*2/3 -
	   dqbar.Ga[mu].ProjP.Xi.dq/3 -
           lbar.Ga[mu].ProjP.Xi.l) *
	   (Cos[alpha] Zp[mu]+Sin[alpha] Z[mu]) +
	   Block[{mu,nu},
		ExpandIndices[-1/4 FS[Zp,mu,nu] FS[Zp,mu,nu]]];
  Return[lag];
];


==> anc/Zprime_TFHM_eg.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     63755,       1460]
NotebookOptionsPosition[     57085,       1361]
NotebookOutlinePosition[     57449,       1377]
CellTagsIndexPosition[     57406,       1374]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"Quit", "[", "]"}]], "Input",
 CellChangeTimes->{{3.540113020401739*^9, 3.5401130208992767`*^9}, {
  3.715522758874752*^9, 3.715522759617107*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"a43ae76c-6e07-4dc4-8428-c984c6898f51"],

Cell[CellGroupData[{

Cell["Setup", "Section",
 CellChangeTimes->{{3.518892288721245*^9, 
  3.518892291440427*^9}},ExpressionUUID->"8b38a8d1-a6cf-45e6-a4ef-\
d0c4582e6348"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"$olddir", "=", 
   RowBox[{"Directory", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"$FeynRulesPath", "=", 
   RowBox[{
   "SetDirectory", "[", 
    "\"\<C:\\\\linuxhome\\\\symbolic\\\\math\\\\feynrules-current\>\"", 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "FeynRules`"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetDirectory", "[", "$olddir", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"LoadModel", "[", 
   RowBox[{
    RowBox[{"$FeynRulesPath", "<>", "\"\</Models/mixedSM.fr\>\""}], ",", 
    "\"\<Zprime_TFHM_eg.fr\>\""}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.500793438723139*^9, 3.500793441143552*^9}, {
   3.503666867066519*^9, 3.503666869077112*^9}, {3.518892141094482*^9, 
   3.518892168024193*^9}, {3.540112894489603*^9, 3.540112897923902*^9}, 
   3.549599083212336*^9, {3.5502926102866373`*^9, 3.55029261102719*^9}, {
   3.550292678153421*^9, 3.550292688594266*^9}, {3.550292930964777*^9, 
   3.5502929556915627`*^9}, 3.55029308559453*^9, {3.714376199524122*^9, 
   3.7143762014772253`*^9}, {3.714376240108952*^9, 3.714376285819429*^9}, {
   3.7143763590902643`*^9, 3.714376363595717*^9}, {3.7143773349552526`*^9, 
   3.714377337190894*^9}, {3.715522690706459*^9, 3.715522690977045*^9}, 
   3.715522778336521*^9, {3.729338350153563*^9, 3.729338351584117*^9}, {
   3.7323586861048193`*^9, 3.732358686702063*^9}, {3.732358759741991*^9, 
   3.7323587617721243`*^9}, {3.732359380215397*^9, 3.7323594253147087`*^9}, {
   3.7416652054977427`*^9, 3.741665208890139*^9}, {3.741674415706876*^9, 
   3.7416744200365057`*^9}, {3.741946488517076*^9, 3.741946489214487*^9}, {
   3.74202387468117*^9, 3.7420238764082127`*^9}, {3.742024375285203*^9, 
   3.742024376918482*^9}, {3.7420254732578506`*^9, 3.7420254753978167`*^9}, {
   3.7459289317499638`*^9, 3.745928937155925*^9}, {3.7507734543068*^9, 
   3.750773515457856*^9}, 3.753088530856512*^9, 3.7530885858332167`*^9, {
   3.7530887375322113`*^9, 3.753088764273211*^9}, {3.7637090375981026`*^9, 
   3.763709044803748*^9}, {3.7638859816172237`*^9, 3.7638860145760584`*^9}, {
   3.763898341112045*^9, 3.7638983477173247`*^9}, {3.7639057669913673`*^9, 
   3.7639057677716336`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"8072de98-be86-4b28-9109-9efcdbf4df76"],

Cell[CellGroupData[{

Cell[BoxData["\<\" - FeynRules - \"\>"], "Print",
 CellChangeTimes->{
  3.763886018029636*^9, {3.7638937927900953`*^9, 3.763893812055939*^9}, 
   3.763893911870805*^9, 3.763895431672916*^9, 3.763897443494401*^9, 
   3.7638983586102886`*^9, 3.763898925112356*^9, 3.76390576900434*^9, 
   3.763906083834306*^9, 3.7639846171040773`*^9, 3.763984783844754*^9, 
   3.7639848849283*^9, 3.763985425200379*^9, 3.7644869560552073`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"0cc44a97-782e-4cd6-9483-ac28b6f37689"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Version: \"\>", "\[InvisibleSpace]", "\<\"2.3.29\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"\<\" (\"\>", " ", "\<\"06 July 2017\"\>"}], 
   "\[InvisibleSpace]", "\<\").\"\>"}],
  SequenceForm["Version: ", "2.3.29", " (" "06 July 2017", ")."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.763886018029636*^9, {3.7638937927900953`*^9, 3.763893812055939*^9}, 
   3.763893911870805*^9, 3.763895431672916*^9, 3.763897443494401*^9, 
   3.7638983586102886`*^9, 3.763898925112356*^9, 3.76390576900434*^9, 
   3.763906083834306*^9, 3.7639846171040773`*^9, 3.763984783844754*^9, 
   3.7639848849283*^9, 3.763985425200379*^9, 3.764486956059196*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"a6319194-42b7-4ec8-932a-b25d4b125e42"],

Cell[BoxData["\<\"Authors: A. Alloul, N. Christensen, C. Degrande, C. Duhr, \
B. Fuks\"\>"], "Print",
 CellChangeTimes->{
  3.763886018029636*^9, {3.7638937927900953`*^9, 3.763893812055939*^9}, 
   3.763893911870805*^9, 3.763895431672916*^9, 3.763897443494401*^9, 
   3.7638983586102886`*^9, 3.763898925112356*^9, 3.76390576900434*^9, 
   3.763906083834306*^9, 3.7639846171040773`*^9, 3.763984783844754*^9, 
   3.7639848849283*^9, 3.763985425200379*^9, 3.764486956064186*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"a8fbc333-4dba-44f1-947d-73a1ef963f76"],

Cell[BoxData["\<\" \"\>"], "Print",
 CellChangeTimes->{
  3.763886018029636*^9, {3.7638937927900953`*^9, 3.763893812055939*^9}, 
   3.763893911870805*^9, 3.763895431672916*^9, 3.763897443494401*^9, 
   3.7638983586102886`*^9, 3.763898925112356*^9, 3.76390576900434*^9, 
   3.763906083834306*^9, 3.7639846171040773`*^9, 3.763984783844754*^9, 
   3.7639848849283*^9, 3.763985425200379*^9, 3.7644869560662117`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"d9d8cbe5-9570-44c1-ae0a-7e743a5b193c"],

Cell[BoxData["\<\"Please cite:\"\>"], "Print",
 CellChangeTimes->{
  3.763886018029636*^9, {3.7638937927900953`*^9, 3.763893812055939*^9}, 
   3.763893911870805*^9, 3.763895431672916*^9, 3.763897443494401*^9, 
   3.7638983586102886`*^9, 3.763898925112356*^9, 3.76390576900434*^9, 
   3.763906083834306*^9, 3.7639846171040773`*^9, 3.763984783844754*^9, 
   3.7639848849283*^9, 3.763985425200379*^9, 3.764486956068175*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"8464a84c-5f4f-4458-a864-78f7f631ad84"],

Cell[BoxData["\<\"    - Comput.Phys.Commun.185:2250-2300,2014 \
(arXiv:1310.1921);\"\>"], "Print",
 CellChangeTimes->{
  3.763886018029636*^9, {3.7638937927900953`*^9, 3.763893812055939*^9}, 
   3.763893911870805*^9, 3.763895431672916*^9, 3.763897443494401*^9, 
   3.7638983586102886`*^9, 3.763898925112356*^9, 3.76390576900434*^9, 
   3.763906083834306*^9, 3.7639846171040773`*^9, 3.763984783844754*^9, 
   3.7639848849283*^9, 3.763985425200379*^9, 3.7644869560701675`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"f44e2380-de5e-47b7-b011-ab81b6c0e2c8"],

Cell[BoxData["\<\"    - Comput.Phys.Commun.180:1614-1641,2009 \
(arXiv:0806.4194).\"\>"], "Print",
 CellChangeTimes->{
  3.763886018029636*^9, {3.7638937927900953`*^9, 3.763893812055939*^9}, 
   3.763893911870805*^9, 3.763895431672916*^9, 3.763897443494401*^9, 
   3.7638983586102886`*^9, 3.763898925112356*^9, 3.76390576900434*^9, 
   3.763906083834306*^9, 3.7639846171040773`*^9, 3.763984783844754*^9, 
   3.7639848849283*^9, 3.763985425200379*^9, 3.7644869560711637`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"b51753f7-29a3-4cbf-8fa5-3625b90a4650"],

Cell[BoxData["\<\" \"\>"], "Print",
 CellChangeTimes->{
  3.763886018029636*^9, {3.7638937927900953`*^9, 3.763893812055939*^9}, 
   3.763893911870805*^9, 3.763895431672916*^9, 3.763897443494401*^9, 
   3.7638983586102886`*^9, 3.763898925112356*^9, 3.76390576900434*^9, 
   3.763906083834306*^9, 3.7639846171040773`*^9, 3.763984783844754*^9, 
   3.7639848849283*^9, 3.763985425200379*^9, 3.7644869560731587`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"c338c7c4-145e-44a3-b27c-dc04d7e7ba20"],

Cell[BoxData["\<\"http://feynrules.phys.ucl.ac.be\"\>"], "Print",
 CellChangeTimes->{
  3.763886018029636*^9, {3.7638937927900953`*^9, 3.763893812055939*^9}, 
   3.763893911870805*^9, 3.763895431672916*^9, 3.763897443494401*^9, 
   3.7638983586102886`*^9, 3.763898925112356*^9, 3.76390576900434*^9, 
   3.763906083834306*^9, 3.7639846171040773`*^9, 3.763984783844754*^9, 
   3.7639848849283*^9, 3.763985425200379*^9, 3.764486956075153*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"a70690e0-14aa-49cf-81d7-65ad2d271b0c"],

Cell[BoxData["\<\" \"\>"], "Print",
 CellChangeTimes->{
  3.763886018029636*^9, {3.7638937927900953`*^9, 3.763893812055939*^9}, 
   3.763893911870805*^9, 3.763895431672916*^9, 3.763897443494401*^9, 
   3.7638983586102886`*^9, 3.763898925112356*^9, 3.76390576900434*^9, 
   3.763906083834306*^9, 3.7639846171040773`*^9, 3.763984783844754*^9, 
   3.7639848849283*^9, 3.763985425200379*^9, 3.7644869560771475`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"4e1a8aa6-ec84-4b1d-819a-f5085c56195e"],

Cell[BoxData["\<\"The FeynRules palette can be opened using the command \
FRPalette[].\"\>"], "Print",
 CellChangeTimes->{
  3.763886018029636*^9, {3.7638937927900953`*^9, 3.763893812055939*^9}, 
   3.763893911870805*^9, 3.763895431672916*^9, 3.763897443494401*^9, 
   3.7638983586102886`*^9, 3.763898925112356*^9, 3.76390576900434*^9, 
   3.763906083834306*^9, 3.7639846171040773`*^9, 3.763984783844754*^9, 
   3.7639848849283*^9, 3.763985425200379*^9, 3.7644869560791445`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"a56a2a8e-4d15-4379-adce-cb2225f4fa19"],

Cell[BoxData["\<\"Merging model-files...\"\>"], "Print",
 CellChangeTimes->{
  3.763886018029636*^9, {3.7638937927900953`*^9, 3.763893812055939*^9}, 
   3.763893911870805*^9, 3.763895431672916*^9, 3.763897443494401*^9, 
   3.7638983586102886`*^9, 3.763898925112356*^9, 3.76390576900434*^9, 
   3.763906083834306*^9, 3.7639846171040773`*^9, 3.763984783844754*^9, 
   3.7639848849283*^9, 3.763985425200379*^9, 3.7644869606494217`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"8be79ae4-203d-46a0-a5be-07ecaae363d0"],

Cell[BoxData["\<\"This model implementation was created by\"\>"], "Print",
 CellChangeTimes->{
  3.763886018029636*^9, {3.7638937927900953`*^9, 3.763893812055939*^9}, 
   3.763893911870805*^9, 3.763895431672916*^9, 3.763897443494401*^9, 
   3.7638983586102886`*^9, 3.763898925112356*^9, 3.76390576900434*^9, 
   3.763906083834306*^9, 3.7639846171040773`*^9, 3.763984783844754*^9, 
   3.7639848849283*^9, 3.763985425200379*^9, 3.764486960708259*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"34e7932a-4bca-43dd-8e80-84c646ae8341"],

Cell[BoxData["\<\"Benjamin Allanach\"\>"], "Print",
 CellChangeTimes->{
  3.763886018029636*^9, {3.7638937927900953`*^9, 3.763893812055939*^9}, 
   3.763893911870805*^9, 3.763895431672916*^9, 3.763897443494401*^9, 
   3.7638983586102886`*^9, 3.763898925112356*^9, 3.76390576900434*^9, 
   3.763906083834306*^9, 3.7639846171040773`*^9, 3.763984783844754*^9, 
   3.7639848849283*^9, 3.763985425200379*^9, 3.764486960710256*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"45608f22-8b29-4ec9-9379-531c123eec02"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Model Version: \"\>", "\[InvisibleSpace]", "\<\"1.0.1\"\>"}],
  SequenceForm["Model Version: ", "1.0.1"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.763886018029636*^9, {3.7638937927900953`*^9, 3.763893812055939*^9}, 
   3.763893911870805*^9, 3.763895431672916*^9, 3.763897443494401*^9, 
   3.7638983586102886`*^9, 3.763898925112356*^9, 3.76390576900434*^9, 
   3.763906083834306*^9, 3.7639846171040773`*^9, 3.763984783844754*^9, 
   3.7639848849283*^9, 3.763985425200379*^9, 3.7644869607132483`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"911bc4a0-8e1e-4a97-9f9c-cc53674d36d7"],

Cell[BoxData["\<\"https://arxiv.org/pdf/1809.01158.pdf\"\>"], "Print",
 CellChangeTimes->{
  3.763886018029636*^9, {3.7638937927900953`*^9, 3.763893812055939*^9}, 
   3.763893911870805*^9, 3.763895431672916*^9, 3.763897443494401*^9, 
   3.7638983586102886`*^9, 3.763898925112356*^9, 3.76390576900434*^9, 
   3.763906083834306*^9, 3.7639846171040773`*^9, 3.763984783844754*^9, 
   3.7639848849283*^9, 3.763985425200379*^9, 3.764486960716243*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"82de60c8-a124-4c72-a8f7-2f02eebbe207"],

Cell[BoxData["\<\"For more information, type ModelInformation[].\"\>"], \
"Print",
 CellChangeTimes->{
  3.763886018029636*^9, {3.7638937927900953`*^9, 3.763893812055939*^9}, 
   3.763893911870805*^9, 3.763895431672916*^9, 3.763897443494401*^9, 
   3.7638983586102886`*^9, 3.763898925112356*^9, 3.76390576900434*^9, 
   3.763906083834306*^9, 3.7639846171040773`*^9, 3.763984783844754*^9, 
   3.7639848849283*^9, 3.763985425200379*^9, 3.764486960718236*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"73670d3a-84d1-42c8-a2d9-9cf2cf715317"],

Cell[BoxData["\<\"\"\>"], "Print",
 CellChangeTimes->{
  3.763886018029636*^9, {3.7638937927900953`*^9, 3.763893812055939*^9}, 
   3.763893911870805*^9, 3.763895431672916*^9, 3.763897443494401*^9, 
   3.7638983586102886`*^9, 3.763898925112356*^9, 3.76390576900434*^9, 
   3.763906083834306*^9, 3.7639846171040773`*^9, 3.763984783844754*^9, 
   3.7639848849283*^9, 3.763985425200379*^9, 3.7644869607202277`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"fdab965d-ed8c-4a40-b243-22dfe55b8cdc"],

Cell[BoxData["\<\"   - Loading particle classes.\"\>"], "Print",
 CellChangeTimes->{
  3.763886018029636*^9, {3.7638937927900953`*^9, 3.763893812055939*^9}, 
   3.763893911870805*^9, 3.763895431672916*^9, 3.763897443494401*^9, 
   3.7638983586102886`*^9, 3.763898925112356*^9, 3.76390576900434*^9, 
   3.763906083834306*^9, 3.7639846171040773`*^9, 3.763984783844754*^9, 
   3.7639848849283*^9, 3.763985425200379*^9, 3.7644869607222223`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"d0c7462c-e728-405d-b8c8-a811ed48c899"],

Cell[BoxData["\<\"   - Loading gauge group classes.\"\>"], "Print",
 CellChangeTimes->{
  3.763886018029636*^9, {3.7638937927900953`*^9, 3.763893812055939*^9}, 
   3.763893911870805*^9, 3.763895431672916*^9, 3.763897443494401*^9, 
   3.7638983586102886`*^9, 3.763898925112356*^9, 3.76390576900434*^9, 
   3.763906083834306*^9, 3.7639846171040773`*^9, 3.763984783844754*^9, 
   3.7639848849283*^9, 3.763985425200379*^9, 3.764486960860853*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"2a6de632-18fc-41a6-b88a-9a409d034138"],

Cell[BoxData["\<\"   - Loading parameter classes.\"\>"], "Print",
 CellChangeTimes->{
  3.763886018029636*^9, {3.7638937927900953`*^9, 3.763893812055939*^9}, 
   3.763893911870805*^9, 3.763895431672916*^9, 3.763897443494401*^9, 
   3.7638983586102886`*^9, 3.763898925112356*^9, 3.76390576900434*^9, 
   3.763906083834306*^9, 3.7639846171040773`*^9, 3.763984783844754*^9, 
   3.7639848849283*^9, 3.763985425200379*^9, 3.764486960874815*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"2d3b7e20-3d93-4844-b1d1-8c103873f9c7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\nModel \"\>", "\[InvisibleSpace]", "\<\"Zprime_TFHM\"\>", 
   "\[InvisibleSpace]", "\<\" loaded.\"\>"}],
  SequenceForm["\nModel ", "Zprime_TFHM", " loaded."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.763886018029636*^9, {3.7638937927900953`*^9, 3.763893812055939*^9}, 
   3.763893911870805*^9, 3.763895431672916*^9, 3.763897443494401*^9, 
   3.7638983586102886`*^9, 3.763898925112356*^9, 3.76390576900434*^9, 
   3.763906083834306*^9, 3.7639846171040773`*^9, 3.763984783844754*^9, 
   3.7639848849283*^9, 3.763985425200379*^9, 3.764486960997497*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"7eca09a4-2d36-4838-affb-90c6da519fad"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Additional Feymman rules", "Section",
 CellChangeTimes->{{3.518892294504589*^9, 3.518892300256538*^9}, 
   3.715511202614402*^9},ExpressionUUID->"e1b365f6-c2fd-449e-9d14-\
cb32929d1af0"],

Cell[CellGroupData[{

Cell[BoxData["LZprime"], "Input",
 CellChangeTimes->{{3.5502931353860607`*^9, 3.550293141347558*^9}, {
  3.550293172686055*^9, 3.550293373133667*^9}, {3.550293493764401*^9, 
  3.550293495086035*^9}, {3.7143763961139812`*^9, 3.7143763964397993`*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"8e1e699c-d20e-4126-b8a0-b0abf3ef0d62"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "4"]}], " ", 
   SuperscriptBox[
    RowBox[{
     SubscriptBox["\<\"\[PartialD]\"\>", "nu"], "[", 
     SubscriptBox["Zp", "mu"], "]"}], "2"]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{
    SubscriptBox["\<\"\[PartialD]\"\>", "nu"], "[", 
    SubscriptBox["Zp", "mu"], "]"}], " ", 
   RowBox[{
    SubscriptBox["\<\"\[PartialD]\"\>", "mu"], "[", 
    SubscriptBox["Zp", "nu"], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   SuperscriptBox[
    RowBox[{
     SubscriptBox["\<\"\[PartialD]\"\>", "mu"], "[", 
     SubscriptBox["Zp", "nu"], "]"}], "2"]}], "+", 
  RowBox[{
   SubscriptBox["g", "F"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["1", "6"], " ", 
      RowBox[{
       OverscriptBox["dq", "\<\"-\"\>"], ".", "Cd", ".", 
       TemplateBox[{"\[Gamma]","mu"},
        "Superscript"], ".", 
       SubscriptBox["P", "\<\"-\"\>"], ".", "dq"}]}], "-", 
     RowBox[{
      FractionBox["1", "3"], " ", 
      RowBox[{
       OverscriptBox["dq", "\<\"-\"\>"], ".", "Xi", ".", 
       TemplateBox[{"\[Gamma]","mu"},
        "Superscript"], ".", 
       SubscriptBox["P", "\<\"+\"\>"], ".", "dq"}]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{
       OverscriptBox["l", "\<\"-\"\>"], ".", "Cl", ".", 
       TemplateBox[{"\[Gamma]","mu"},
        "Superscript"], ".", 
       SubscriptBox["P", "\<\"-\"\>"], ".", "l"}]}], "-", 
     RowBox[{
      OverscriptBox["l", "\<\"-\"\>"], ".", "Xi", ".", 
      TemplateBox[{"\[Gamma]","mu"},
       "Superscript"], ".", 
      SubscriptBox["P", "\<\"+\"\>"], ".", "l"}], "+", 
     RowBox[{
      FractionBox["2", "3"], " ", 
      RowBox[{
       OverscriptBox["uq", "\<\"-\"\>"], ".", "Xi", ".", 
       TemplateBox[{"\[Gamma]","mu"},
        "Superscript"], ".", 
       SubscriptBox["P", "\<\"+\"\>"], ".", "uq"}]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{
       OverscriptBox["vl", "\<\"-\"\>"], ".", "Cl", ".", 
       TemplateBox[{"\[Gamma]","mu"},
        "Superscript"], ".", 
       SubscriptBox["P", "\<\"-\"\>"], ".", "vl"}]}], "+", 
     RowBox[{
      FractionBox["1", "6"], " ", 
      RowBox[{
       OverscriptBox["uq", "\<\"-\"\>"], ".", "CKM", ".", 
       SuperscriptBox["Cd", "\[Dagger]"], ".", "Xi", ".", "Cd", ".", 
       SuperscriptBox["CKM", "\[Dagger]"], ".", 
       TemplateBox[{"\[Gamma]","mu"},
        "Superscript"], ".", 
       SubscriptBox["P", "\<\"-\"\>"], ".", "uq"}]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"Sin", "[", "\[Alpha]", "]"}], " ", 
      SubscriptBox["Z", "mu"]}], "+", 
     RowBox[{
      RowBox[{"Cos", "[", "\[Alpha]", "]"}], " ", 
      SubscriptBox["Zp", "mu"]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.714376526302247*^9, 3.7155151852017527`*^9, 
  3.71552263417693*^9, 3.7155227943452597`*^9, 3.7306210439213257`*^9, 
  3.730621099033204*^9, 3.732437275383285*^9, 3.732437735413253*^9, 
  3.732437835328532*^9, 3.7324379972356367`*^9, 3.741669310185543*^9, 
  3.741674176392539*^9, 3.7419594991451607`*^9, 3.742023895796879*^9, 
  3.74202505417098*^9, 3.7420254941074867`*^9, 3.7420256577518682`*^9, 
  3.745928873820159*^9, 3.745928945723737*^9, 3.753090915325324*^9, 
  3.7531846507709513`*^9, 3.753431245269599*^9, 3.7534357083919277`*^9, 
  3.7637091011358685`*^9, 3.7638941513931155`*^9, 3.763897626749471*^9, 
  3.763898984490969*^9, 3.763905785349579*^9, 3.763906101707773*^9, 
  3.763984772154725*^9, 3.7639848751967373`*^9, 3.7639849206429586`*^9, 
  3.763985455009617*^9, 3.764486982077813*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"5e2e7fc2-0e9c-44ab-acec-04ba07ff5ff8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FeynmanRules", "[", 
  RowBox[{"LZprime", ",", 
   RowBox[{"ScreenOutput", "\[Rule]", "False"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.550293385320056*^9, 3.550293401316181*^9}, {
  3.550293498391491*^9, 3.550293501689383*^9}, {3.7143764001095743`*^9, 
  3.714376400608266*^9}, {3.714376543886652*^9, 3.714376545740508*^9}, {
  3.715515195822495*^9, 3.7155151974729033`*^9}, {3.763894471891847*^9, 
  3.7638944841294947`*^9}, {3.7638945894212556`*^9, 3.763894590524398*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"f7bff831-1bec-437e-a93a-333fd60f2de7"],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox["\<\"Starting Feynman rule calculation.\"\>",
  StripOnInput->False,
  LineColor->RGBColor[1, 0.5, 0],
  FrontFaceColor->RGBColor[1, 0.5, 0],
  BackFaceColor->RGBColor[1, 0.5, 0],
  GraphicsColor->RGBColor[1, 0.5, 0],
  FontWeight->Bold,
  FontColor->RGBColor[1, 0.5, 0]]], "Print",
 CellChangeTimes->{3.745928950050797*^9, 3.75309155750865*^9, 
  3.753185223392578*^9, 3.753186461014184*^9, 3.7534312672592163`*^9, 
  3.753435725378326*^9, 3.763709122477242*^9, 3.7638941729415407`*^9, 
  3.763897637954018*^9, 3.7638989873708153`*^9, 3.7638992887740746`*^9, 
  3.763905812593463*^9, 3.763984945824154*^9, 3.7639854758590083`*^9, 
  3.764486999342922*^9},
 CellLabel->
  "During evaluation of \
In[7]:=",ExpressionUUID->"9199ee8f-2ff9-4f15-a528-7cbe5f275420"],

Cell[BoxData["\<\"Expanding the Lagrangian...\"\>"], "Print",
 CellChangeTimes->{3.745928950050797*^9, 3.75309155750865*^9, 
  3.753185223392578*^9, 3.753186461014184*^9, 3.7534312672592163`*^9, 
  3.753435725378326*^9, 3.763709122477242*^9, 3.7638941729415407`*^9, 
  3.763897637954018*^9, 3.7638989873708153`*^9, 3.7638992887740746`*^9, 
  3.763905812593463*^9, 3.763984945824154*^9, 3.7639854758590083`*^9, 
  3.7644869993469095`*^9},
 CellLabel->
  "During evaluation of \
In[7]:=",ExpressionUUID->"2c811dd7-1357-4c91-8492-17b663703ff2"],

Cell[BoxData["\<\"Collecting the different structures that enter the \
vertex.\"\>"], "Print",
 CellChangeTimes->{3.745928950050797*^9, 3.75309155750865*^9, 
  3.753185223392578*^9, 3.753186461014184*^9, 3.7534312672592163`*^9, 
  3.753435725378326*^9, 3.763709122477242*^9, 3.7638941729415407`*^9, 
  3.763897637954018*^9, 3.7638989873708153`*^9, 3.7638992887740746`*^9, 
  3.763905812593463*^9, 3.763984945824154*^9, 3.7639854758590083`*^9, 
  3.764487010771741*^9},
 CellLabel->
  "During evaluation of \
In[7]:=",ExpressionUUID->"37ae635f-d3f0-4ac2-9ff9-2354adae083f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "8", "\[InvisibleSpace]", "\<\" possible non-zero vertices have been found \
-> starting the computation: \"\>", "\[InvisibleSpace]", 
   DynamicBox[ToBoxes[FeynRules`FR$FeynmanRules, StandardForm],
    ImageSizeCache->{7., {0., 8.}}], "\[InvisibleSpace]", "\<\" / \"\>", 
   "\[InvisibleSpace]", "8", "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  8, " possible non-zero vertices have been found -> starting the \
computation: ", 
   Dynamic[FeynRules`FR$FeynmanRules], " / ", 8, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.745928950050797*^9, 3.75309155750865*^9, 
  3.753185223392578*^9, 3.753186461014184*^9, 3.7534312672592163`*^9, 
  3.753435725378326*^9, 3.763709122477242*^9, 3.7638941729415407`*^9, 
  3.763897637954018*^9, 3.7638989873708153`*^9, 3.7638992887740746`*^9, 
  3.763905812593463*^9, 3.763984945824154*^9, 3.7639854758590083`*^9, 
  3.764487010785739*^9},
 CellLabel->
  "During evaluation of \
In[7]:=",ExpressionUUID->"dd651a42-395c-4b44-9ea7-7b5596e00446"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"8", "\[InvisibleSpace]", "\<\" vertices obtained.\"\>"}],
  SequenceForm[8, " vertices obtained."],
  Editable->False]], "Print",
 CellChangeTimes->{3.745928950050797*^9, 3.75309155750865*^9, 
  3.753185223392578*^9, 3.753186461014184*^9, 3.7534312672592163`*^9, 
  3.753435725378326*^9, 3.763709122477242*^9, 3.7638941729415407`*^9, 
  3.763897637954018*^9, 3.7638989873708153`*^9, 3.7638992887740746`*^9, 
  3.763905812593463*^9, 3.763984945824154*^9, 3.7639854758590083`*^9, 
  3.7644870111866307`*^9},
 CellLabel->
  "During evaluation of \
In[7]:=",ExpressionUUID->"c34be55c-ad4b-430a-8582-25de5d902bff"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         OverscriptBox["dq", "\<\"-\"\>"], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"dq", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Z", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{
       FractionBox["1", "6"], " ", "\[ImaginaryI]", " ", 
       SubscriptBox["g", "F"], " ", 
       SubscriptBox[
        SubscriptBox["C", "d"], 
        RowBox[{
         SubscriptBox["\<\"f\"\>", "1"], ",", 
         SubscriptBox["\<\"f\"\>", "2"]}]], " ", 
       SubscriptBox["\[Delta]", 
        RowBox[{
         SubscriptBox["\<\"m\"\>", "1"], ",", 
         SubscriptBox["\<\"m\"\>", "2"]}]], " ", 
       RowBox[{"Sin", "[", "\[Alpha]", "]"}], " ", 
       SubscriptBox[
        RowBox[{
         TemplateBox[{"\[Gamma]",SubscriptBox["\"\[Mu]\"", "3"]},
          "Superscript"], ".", 
         SubscriptBox["P", "\<\"-\"\>"]}], 
        RowBox[{
         SubscriptBox["\<\"s\"\>", "1"], ",", 
         SubscriptBox["\<\"s\"\>", "2"]}]]}], "-", 
      RowBox[{
       FractionBox["1", "3"], " ", "\[ImaginaryI]", " ", 
       SubscriptBox["g", "F"], " ", 
       SubscriptBox["\[Delta]", 
        RowBox[{
         SubscriptBox["\<\"m\"\>", "1"], ",", 
         SubscriptBox["\<\"m\"\>", "2"]}]], " ", 
       RowBox[{"Sin", "[", "\[Alpha]", "]"}], " ", 
       SubscriptBox["\[Xi]", 
        RowBox[{
         SubscriptBox["\<\"f\"\>", "1"], ",", 
         SubscriptBox["\<\"f\"\>", "2"]}]], " ", 
       SubscriptBox[
        RowBox[{
         TemplateBox[{"\[Gamma]",SubscriptBox["\"\[Mu]\"", "3"]},
          "Superscript"], ".", 
         SubscriptBox["P", "\<\"+\"\>"]}], 
        RowBox[{
         SubscriptBox["\<\"s\"\>", "1"], ",", 
         SubscriptBox["\<\"s\"\>", "2"]}]]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         OverscriptBox["l", "\<\"-\"\>"], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Z", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", "\[ImaginaryI]", " ", 
       SubscriptBox["g", "F"], " ", 
       SubscriptBox[
        SubscriptBox["C", "l"], 
        RowBox[{
         SubscriptBox["\<\"f\"\>", "1"], ",", 
         SubscriptBox["\<\"f\"\>", "2"]}]], " ", 
       RowBox[{"Sin", "[", "\[Alpha]", "]"}], " ", 
       SubscriptBox[
        RowBox[{
         TemplateBox[{"\[Gamma]",SubscriptBox["\"\[Mu]\"", "3"]},
          "Superscript"], ".", 
         SubscriptBox["P", "\<\"-\"\>"]}], 
        RowBox[{
         SubscriptBox["\<\"s\"\>", "1"], ",", 
         SubscriptBox["\<\"s\"\>", "2"]}]]}], "-", 
      RowBox[{"\[ImaginaryI]", " ", 
       SubscriptBox["g", "F"], " ", 
       RowBox[{"Sin", "[", "\[Alpha]", "]"}], " ", 
       SubscriptBox["\[Xi]", 
        RowBox[{
         SubscriptBox["\<\"f\"\>", "1"], ",", 
         SubscriptBox["\<\"f\"\>", "2"]}]], " ", 
       SubscriptBox[
        RowBox[{
         TemplateBox[{"\[Gamma]",SubscriptBox["\"\[Mu]\"", "3"]},
          "Superscript"], ".", 
         SubscriptBox["P", "\<\"+\"\>"]}], 
        RowBox[{
         SubscriptBox["\<\"s\"\>", "1"], ",", 
         SubscriptBox["\<\"s\"\>", "2"]}]]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         OverscriptBox["vl", "\<\"-\"\>"], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"vl", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Z", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], " ", "\[ImaginaryI]", " ", 
      SubscriptBox["g", "F"], " ", 
      SubscriptBox[
       SubscriptBox["C", "l"], 
       RowBox[{
        SubscriptBox["\<\"f\"\>", "1"], ",", 
        SubscriptBox["\<\"f\"\>", "2"]}]], " ", 
      RowBox[{"Sin", "[", "\[Alpha]", "]"}], " ", 
      SubscriptBox[
       RowBox[{
        TemplateBox[{"\[Gamma]",SubscriptBox["\"\[Mu]\"", "3"]},
         "Superscript"], ".", 
        SubscriptBox["P", "\<\"-\"\>"]}], 
       RowBox[{
        SubscriptBox["\<\"s\"\>", "1"], ",", 
        SubscriptBox["\<\"s\"\>", "2"]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         OverscriptBox["dq", "\<\"-\"\>"], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"dq", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Zp", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{
       FractionBox["1", "6"], " ", "\[ImaginaryI]", " ", 
       SubscriptBox["g", "F"], " ", 
       SubscriptBox[
        SubscriptBox["C", "d"], 
        RowBox[{
         SubscriptBox["\<\"f\"\>", "1"], ",", 
         SubscriptBox["\<\"f\"\>", "2"]}]], " ", 
       RowBox[{"Cos", "[", "\[Alpha]", "]"}], " ", 
       SubscriptBox["\[Delta]", 
        RowBox[{
         SubscriptBox["\<\"m\"\>", "1"], ",", 
         SubscriptBox["\<\"m\"\>", "2"]}]], " ", 
       SubscriptBox[
        RowBox[{
         TemplateBox[{"\[Gamma]",SubscriptBox["\"\[Mu]\"", "3"]},
          "Superscript"], ".", 
         SubscriptBox["P", "\<\"-\"\>"]}], 
        RowBox[{
         SubscriptBox["\<\"s\"\>", "1"], ",", 
         SubscriptBox["\<\"s\"\>", "2"]}]]}], "-", 
      RowBox[{
       FractionBox["1", "3"], " ", "\[ImaginaryI]", " ", 
       SubscriptBox["g", "F"], " ", 
       RowBox[{"Cos", "[", "\[Alpha]", "]"}], " ", 
       SubscriptBox["\[Delta]", 
        RowBox[{
         SubscriptBox["\<\"m\"\>", "1"], ",", 
         SubscriptBox["\<\"m\"\>", "2"]}]], " ", 
       SubscriptBox["\[Xi]", 
        RowBox[{
         SubscriptBox["\<\"f\"\>", "1"], ",", 
         SubscriptBox["\<\"f\"\>", "2"]}]], " ", 
       SubscriptBox[
        RowBox[{
         TemplateBox[{"\[Gamma]",SubscriptBox["\"\[Mu]\"", "3"]},
          "Superscript"], ".", 
         SubscriptBox["P", "\<\"+\"\>"]}], 
        RowBox[{
         SubscriptBox["\<\"s\"\>", "1"], ",", 
         SubscriptBox["\<\"s\"\>", "2"]}]]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         OverscriptBox["l", "\<\"-\"\>"], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Zp", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", "\[ImaginaryI]", " ", 
       SubscriptBox["g", "F"], " ", 
       SubscriptBox[
        SubscriptBox["C", "l"], 
        RowBox[{
         SubscriptBox["\<\"f\"\>", "1"], ",", 
         SubscriptBox["\<\"f\"\>", "2"]}]], " ", 
       RowBox[{"Cos", "[", "\[Alpha]", "]"}], " ", 
       SubscriptBox[
        RowBox[{
         TemplateBox[{"\[Gamma]",SubscriptBox["\"\[Mu]\"", "3"]},
          "Superscript"], ".", 
         SubscriptBox["P", "\<\"-\"\>"]}], 
        RowBox[{
         SubscriptBox["\<\"s\"\>", "1"], ",", 
         SubscriptBox["\<\"s\"\>", "2"]}]]}], "-", 
      RowBox[{"\[ImaginaryI]", " ", 
       SubscriptBox["g", "F"], " ", 
       RowBox[{"Cos", "[", "\[Alpha]", "]"}], " ", 
       SubscriptBox["\[Xi]", 
        RowBox[{
         SubscriptBox["\<\"f\"\>", "1"], ",", 
         SubscriptBox["\<\"f\"\>", "2"]}]], " ", 
       SubscriptBox[
        RowBox[{
         TemplateBox[{"\[Gamma]",SubscriptBox["\"\[Mu]\"", "3"]},
          "Superscript"], ".", 
         SubscriptBox["P", "\<\"+\"\>"]}], 
        RowBox[{
         SubscriptBox["\<\"s\"\>", "1"], ",", 
         SubscriptBox["\<\"s\"\>", "2"]}]]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         OverscriptBox["vl", "\<\"-\"\>"], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"vl", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Zp", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], " ", "\[ImaginaryI]", " ", 
      SubscriptBox["g", "F"], " ", 
      SubscriptBox[
       SubscriptBox["C", "l"], 
       RowBox[{
        SubscriptBox["\<\"f\"\>", "1"], ",", 
        SubscriptBox["\<\"f\"\>", "2"]}]], " ", 
      RowBox[{"Cos", "[", "\[Alpha]", "]"}], " ", 
      SubscriptBox[
       RowBox[{
        TemplateBox[{"\[Gamma]",SubscriptBox["\"\[Mu]\"", "3"]},
         "Superscript"], ".", 
        SubscriptBox["P", "\<\"-\"\>"]}], 
       RowBox[{
        SubscriptBox["\<\"s\"\>", "1"], ",", 
        SubscriptBox["\<\"s\"\>", "2"]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         OverscriptBox["uq", "\<\"-\"\>"], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"uq", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Z", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{
       FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
       SubscriptBox["g", "F"], " ", 
       SubscriptBox["\[Delta]", 
        RowBox[{
         SubscriptBox["\<\"m\"\>", "1"], ",", 
         SubscriptBox["\<\"m\"\>", "2"]}]], " ", 
       RowBox[{"Sin", "[", "\[Alpha]", "]"}], " ", 
       SubscriptBox["\[Xi]", 
        RowBox[{
         SubscriptBox["\<\"f\"\>", "1"], ",", 
         SubscriptBox["\<\"f\"\>", "2"]}]], " ", 
       SubscriptBox[
        RowBox[{
         TemplateBox[{"\[Gamma]",SubscriptBox["\"\[Mu]\"", "3"]},
          "Superscript"], ".", 
         SubscriptBox["P", "\<\"+\"\>"]}], 
        RowBox[{
         SubscriptBox["\<\"s\"\>", "1"], ",", 
         SubscriptBox["\<\"s\"\>", "2"]}]]}], "+", 
      RowBox[{
       FractionBox["1", "6"], " ", "\[ImaginaryI]", " ", 
       SubscriptBox["g", "F"], " ", 
       SubscriptBox["\[Delta]", 
        RowBox[{
         SubscriptBox["\<\"m\"\>", "1"], ",", 
         SubscriptBox["\<\"m\"\>", "2"]}]], " ", 
       RowBox[{"Sin", "[", "\[Alpha]", "]"}], " ", 
       SubscriptBox[
        RowBox[{
         TemplateBox[{"\[Gamma]",SubscriptBox["\"\[Mu]\"", "3"]},
          "Superscript"], ".", 
         SubscriptBox["P", "\<\"-\"\>"]}], 
        RowBox[{
         SubscriptBox["\<\"s\"\>", "1"], ",", 
         SubscriptBox["\<\"s\"\>", "2"]}]], " ", 
       SubscriptBox[
        RowBox[{"CKM", ".", 
         SuperscriptBox["Cd", "\[Dagger]"], ".", "Xi", ".", "Cd", ".", 
         SuperscriptBox["CKM", "\[Dagger]"]}], 
        RowBox[{
         SubscriptBox["\<\"f\"\>", "1"], ",", 
         SubscriptBox["\<\"f\"\>", "2"]}]]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         OverscriptBox["uq", "\<\"-\"\>"], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"uq", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Zp", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{
       FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
       SubscriptBox["g", "F"], " ", 
       RowBox[{"Cos", "[", "\[Alpha]", "]"}], " ", 
       SubscriptBox["\[Delta]", 
        RowBox[{
         SubscriptBox["\<\"m\"\>", "1"], ",", 
         SubscriptBox["\<\"m\"\>", "2"]}]], " ", 
       SubscriptBox["\[Xi]", 
        RowBox[{
         SubscriptBox["\<\"f\"\>", "1"], ",", 
         SubscriptBox["\<\"f\"\>", "2"]}]], " ", 
       SubscriptBox[
        RowBox[{
         TemplateBox[{"\[Gamma]",SubscriptBox["\"\[Mu]\"", "3"]},
          "Superscript"], ".", 
         SubscriptBox["P", "\<\"+\"\>"]}], 
        RowBox[{
         SubscriptBox["\<\"s\"\>", "1"], ",", 
         SubscriptBox["\<\"s\"\>", "2"]}]]}], "+", 
      RowBox[{
       FractionBox["1", "6"], " ", "\[ImaginaryI]", " ", 
       SubscriptBox["g", "F"], " ", 
       RowBox[{"Cos", "[", "\[Alpha]", "]"}], " ", 
       SubscriptBox["\[Delta]", 
        RowBox[{
         SubscriptBox["\<\"m\"\>", "1"], ",", 
         SubscriptBox["\<\"m\"\>", "2"]}]], " ", 
       SubscriptBox[
        RowBox[{
         TemplateBox[{"\[Gamma]",SubscriptBox["\"\[Mu]\"", "3"]},
          "Superscript"], ".", 
         SubscriptBox["P", "\<\"-\"\>"]}], 
        RowBox[{
         SubscriptBox["\<\"s\"\>", "1"], ",", 
         SubscriptBox["\<\"s\"\>", "2"]}]], " ", 
       SubscriptBox[
        RowBox[{"CKM", ".", 
         SuperscriptBox["Cd", "\[Dagger]"], ".", "Xi", ".", "Cd", ".", 
         SuperscriptBox["CKM", "\[Dagger]"]}], 
        RowBox[{
         SubscriptBox["\<\"f\"\>", "1"], ",", 
         SubscriptBox["\<\"f\"\>", "2"]}]]}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.7143764030238323`*^9, 3.714376547600596*^9, {3.715515191077435*^9, 
   3.715515203256784*^9}, 3.7155226698277187`*^9, 3.715522803941414*^9, 
   3.730621102528681*^9, 3.732437887518202*^9, 3.732438011599435*^9, 
   3.741669317474687*^9, 3.741674181118387*^9, 3.7419595033605967`*^9, 
   3.742023900992325*^9, 3.742025058643599*^9, 3.742025499129827*^9, 
   3.742025661684819*^9, 3.745928889453109*^9, 3.745928950464898*^9, 
   3.7530915678117323`*^9, 3.753185233811055*^9, 3.75318647085989*^9, 
   3.7534312719005327`*^9, 3.753435729965353*^9, 3.7637091305627527`*^9, 
   3.763894173353035*^9, 3.7638976387588882`*^9, 3.763898988184622*^9, 
   3.7638992895839105`*^9, 3.763905813383348*^9, 3.763984958840139*^9, 
   3.7639854868800077`*^9, 3.764487011233508*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"ec4feb67-cbf7-4a16-a83e-a8c25c9dc3f4"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Generating the UFO model files", "Section",
 CellChangeTimes->{{3.518892302672626*^9, 3.518892305688608*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"WriteUFO", "[", 
  RowBox[{"LSM", ",", "LZprime"}], "]"}]], "Input",
 CellChangeTimes->{{3.500890697245646*^9, 3.500890704222636*^9}, {
  3.5008908901215143`*^9, 3.5008908903708687`*^9}, {3.518892235767663*^9, 
  3.518892237775363*^9}, {3.540113570516355*^9, 3.54011357075742*^9}, {
  3.5502935101903954`*^9, 3.550293511961158*^9}, {3.7143765879503117`*^9, 
  3.714376588226562*^9}, {3.763894455716672*^9, 3.763894491639286*^9}, {
  3.763894582775627*^9, 3.7638945852130027`*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"149fd49c-257e-4d8e-b8bc-26b618d6201c"],

Cell[CellGroupData[{

Cell[BoxData["\<\" --- Universal FeynRules Output (UFO) v 1.1 ---\"\>"], \
"Print",
 CellChangeTimes->{3.745928977185443*^9, 3.753092230879245*^9, 
  3.753187093027108*^9, 3.753431292273017*^9, 3.753435749668401*^9, 
  3.7534358184586067`*^9, 3.763709171767877*^9, 3.763894261036512*^9, 
  3.763894496944626*^9, 3.7638976458494844`*^9, 3.763899294621437*^9, 
  3.7639058370518346`*^9, 3.7639849856587934`*^9, 3.7639855172776923`*^9, 
  3.7644870331727715`*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"07a957b2-e9c2-47a4-972b-42250d8103c2"],

Cell[BoxData[
 StyleBox["\<\"Starting Feynman rule calculation.\"\>",
  StripOnInput->False,
  LineColor->RGBColor[1, 0.5, 0],
  FrontFaceColor->RGBColor[1, 0.5, 0],
  BackFaceColor->RGBColor[1, 0.5, 0],
  GraphicsColor->RGBColor[1, 0.5, 0],
  FontWeight->Bold,
  FontColor->RGBColor[1, 0.5, 0]]], "Print",
 CellChangeTimes->{3.745928977185443*^9, 3.753092230879245*^9, 
  3.753187093027108*^9, 3.753431292273017*^9, 3.753435749668401*^9, 
  3.7534358184586067`*^9, 3.763709171767877*^9, 3.763894261036512*^9, 
  3.763894496944626*^9, 3.7638976458494844`*^9, 3.763899294621437*^9, 
  3.7639058370518346`*^9, 3.7639849856587934`*^9, 3.7639855172776923`*^9, 
  3.7644870334578776`*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"8c4a1601-c675-45bb-83e4-24c0b29a8819"],

Cell[BoxData["\<\"Expanding the Lagrangian...\"\>"], "Print",
 CellChangeTimes->{3.745928977185443*^9, 3.753092230879245*^9, 
  3.753187093027108*^9, 3.753431292273017*^9, 3.753435749668401*^9, 
  3.7534358184586067`*^9, 3.763709171767877*^9, 3.763894261036512*^9, 
  3.763894496944626*^9, 3.7638976458494844`*^9, 3.763899294621437*^9, 
  3.7639058370518346`*^9, 3.7639849856587934`*^9, 3.7639855172776923`*^9, 
  3.7644870334628615`*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"fefd3357-af5f-4030-b554-6e4b9bd813de"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Expanding the indices over \"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" cores\"\>"}],
  SequenceForm["Expanding the indices over ", 2, " cores"],
  Editable->False]], "Print",
 CellChangeTimes->{3.745928977185443*^9, 3.753092230879245*^9, 
  3.753187093027108*^9, 3.753431292273017*^9, 3.753435749668401*^9, 
  3.7534358184586067`*^9, 3.763709171767877*^9, 3.763894261036512*^9, 
  3.763894496944626*^9, 3.7638976458494844`*^9, 3.763899294621437*^9, 
  3.7639058370518346`*^9, 3.7639849856587934`*^9, 3.7639855172776923`*^9, 
  3.7644870334658537`*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"1cc93d34-2fd9-480f-a68c-46a440f6f226"],

Cell[BoxData["\<\"Collecting the different structures that enter the \
vertex.\"\>"], "Print",
 CellChangeTimes->{3.745928977185443*^9, 3.753092230879245*^9, 
  3.753187093027108*^9, 3.753431292273017*^9, 3.753435749668401*^9, 
  3.7534358184586067`*^9, 3.763709171767877*^9, 3.763894261036512*^9, 
  3.763894496944626*^9, 3.7638976458494844`*^9, 3.763899294621437*^9, 
  3.7639058370518346`*^9, 3.7639849856587934`*^9, 3.7639855172776923`*^9, 
  3.764487037931491*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"2fa51f51-db0c-4c90-88aa-a382ca2735f8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "36", "\[InvisibleSpace]", "\<\" possible non-zero vertices have been found \
-> starting the computation: \"\>", "\[InvisibleSpace]", 
   DynamicBox[ToBoxes[FeynRules`FR$FeynmanRules, StandardForm],
    ImageSizeCache->{7., {0., 8.}}], "\[InvisibleSpace]", "\<\" / \"\>", 
   "\[InvisibleSpace]", "36", "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  36, " possible non-zero vertices have been found -> starting the \
computation: ", 
   Dynamic[FeynRules`FR$FeynmanRules], " / ", 36, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.745928977185443*^9, 3.753092230879245*^9, 
  3.753187093027108*^9, 3.753431292273017*^9, 3.753435749668401*^9, 
  3.7534358184586067`*^9, 3.763709171767877*^9, 3.763894261036512*^9, 
  3.763894496944626*^9, 3.7638976458494844`*^9, 3.763899294621437*^9, 
  3.7639058370518346`*^9, 3.7639849856587934`*^9, 3.7639855172776923`*^9, 
  3.7644870379664*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"023fe3b4-331c-4e34-8f99-3907a9fff1c5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"31", "\[InvisibleSpace]", "\<\" vertices obtained.\"\>"}],
  SequenceForm[31, " vertices obtained."],
  Editable->False]], "Print",
 CellChangeTimes->{3.745928977185443*^9, 3.753092230879245*^9, 
  3.753187093027108*^9, 3.753431292273017*^9, 3.753435749668401*^9, 
  3.7534358184586067`*^9, 3.763709171767877*^9, 3.763894261036512*^9, 
  3.763894496944626*^9, 3.7638976458494844`*^9, 3.763899294621437*^9, 
  3.7639058370518346`*^9, 3.7639849856587934`*^9, 3.7639855172776923`*^9, 
  3.764487040534191*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"e8a55558-2380-4eea-8cf8-085e36819e1b"],

Cell[BoxData[
 StyleBox["\<\"Starting Feynman rule calculation.\"\>",
  StripOnInput->False,
  LineColor->RGBColor[1, 0.5, 0],
  FrontFaceColor->RGBColor[1, 0.5, 0],
  BackFaceColor->RGBColor[1, 0.5, 0],
  GraphicsColor->RGBColor[1, 0.5, 0],
  FontWeight->Bold,
  FontColor->RGBColor[1, 0.5, 0]]], "Print",
 CellChangeTimes->{3.745928977185443*^9, 3.753092230879245*^9, 
  3.753187093027108*^9, 3.753431292273017*^9, 3.753435749668401*^9, 
  3.7534358184586067`*^9, 3.763709171767877*^9, 3.763894261036512*^9, 
  3.763894496944626*^9, 3.7638976458494844`*^9, 3.763899294621437*^9, 
  3.7639058370518346`*^9, 3.7639849856587934`*^9, 3.7639855172776923`*^9, 
  3.7644870421759357`*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"8846aad5-7bca-4f0d-af88-73977d254ef9"],

Cell[BoxData["\<\"Expanding the Lagrangian...\"\>"], "Print",
 CellChangeTimes->{3.745928977185443*^9, 3.753092230879245*^9, 
  3.753187093027108*^9, 3.753431292273017*^9, 3.753435749668401*^9, 
  3.7534358184586067`*^9, 3.763709171767877*^9, 3.763894261036512*^9, 
  3.763894496944626*^9, 3.7638976458494844`*^9, 3.763899294621437*^9, 
  3.7639058370518346`*^9, 3.7639849856587934`*^9, 3.7639855172776923`*^9, 
  3.7644870421789255`*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"0f8abe46-a277-4537-87a6-f35a8fc7c2ec"],

Cell[BoxData["\<\"Collecting the different structures that enter the \
vertex.\"\>"], "Print",
 CellChangeTimes->{3.745928977185443*^9, 3.753092230879245*^9, 
  3.753187093027108*^9, 3.753431292273017*^9, 3.753435749668401*^9, 
  3.7534358184586067`*^9, 3.763709171767877*^9, 3.763894261036512*^9, 
  3.763894496944626*^9, 3.7638976458494844`*^9, 3.763899294621437*^9, 
  3.7639058370518346`*^9, 3.7639849856587934`*^9, 3.7639855172776923`*^9, 
  3.764487054164117*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"210e0407-4bb9-4e55-80cb-c05bf28328e4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "8", "\[InvisibleSpace]", "\<\" possible non-zero vertices have been found \
-> starting the computation: \"\>", "\[InvisibleSpace]", 
   DynamicBox[ToBoxes[FeynRules`FR$FeynmanRules, StandardForm],
    ImageSizeCache->{7., {0., 8.}}], "\[InvisibleSpace]", "\<\" / \"\>", 
   "\[InvisibleSpace]", "8", "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  8, " possible non-zero vertices have been found -> starting the \
computation: ", 
   Dynamic[FeynRules`FR$FeynmanRules], " / ", 8, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.745928977185443*^9, 3.753092230879245*^9, 
  3.753187093027108*^9, 3.753431292273017*^9, 3.753435749668401*^9, 
  3.7534358184586067`*^9, 3.763709171767877*^9, 3.763894261036512*^9, 
  3.763894496944626*^9, 3.7638976458494844`*^9, 3.763899294621437*^9, 
  3.7639058370518346`*^9, 3.7639849856587934`*^9, 3.7639855172776923`*^9, 
  3.7644870541700997`*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"86ce1a8e-032e-48fc-8594-5b3797cca57b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"8", "\[InvisibleSpace]", "\<\" vertices obtained.\"\>"}],
  SequenceForm[8, " vertices obtained."],
  Editable->False]], "Print",
 CellChangeTimes->{3.745928977185443*^9, 3.753092230879245*^9, 
  3.753187093027108*^9, 3.753431292273017*^9, 3.753435749668401*^9, 
  3.7534358184586067`*^9, 3.763709171767877*^9, 3.763894261036512*^9, 
  3.763894496944626*^9, 3.7638976458494844`*^9, 3.763899294621437*^9, 
  3.7639058370518346`*^9, 3.7639849856587934`*^9, 3.7639855172776923`*^9, 
  3.7644870545989532`*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"e5b38401-4c4a-4c0e-a6c5-a3aae2c91c57"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Flavor expansion of the vertices: \"\>", "\[InvisibleSpace]", 
   DynamicBox[ToBoxes[FeynRules`FR$Count1, StandardForm],
    ImageSizeCache->{14., {0., 8.}}], "\[InvisibleSpace]", "\<\" / \"\>", 
   "\[InvisibleSpace]", "35"}],
  SequenceForm["Flavor expansion of the vertices: ", 
   Dynamic[FeynRules`FR$Count1], " / ", 35],
  Editable->False]], "Print",
 CellChangeTimes->{3.745928977185443*^9, 3.753092230879245*^9, 
  3.753187093027108*^9, 3.753431292273017*^9, 3.753435749668401*^9, 
  3.7534358184586067`*^9, 3.763709171767877*^9, 3.763894261036512*^9, 
  3.763894496944626*^9, 3.7638976458494844`*^9, 3.763899294621437*^9, 
  3.7639058370518346`*^9, 3.7639849856587934`*^9, 3.7639855172776923`*^9, 
  3.76448705646751*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"42294e2b-7727-4ec1-88ae-5db896bf625b"],

Cell[BoxData["\<\"   - Saved vertices in InterfaceRun[ 1 ].\"\>"], "Print",
 CellChangeTimes->{3.745928977185443*^9, 3.753092230879245*^9, 
  3.753187093027108*^9, 3.753431292273017*^9, 3.753435749668401*^9, 
  3.7534358184586067`*^9, 3.763709171767877*^9, 3.763894261036512*^9, 
  3.763894496944626*^9, 3.7638976458494844`*^9, 3.763899294621437*^9, 
  3.7639058370518346`*^9, 3.7639849856587934`*^9, 3.7639855172776923`*^9, 
  3.7644870630051546`*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"16b7c0ed-eb7e-4f28-9dae-dc993ceb9c4c"],

Cell[BoxData[
 StyleBox["\<\"Computing the squared matrix elements relevant for the 1->2 \
decays: \"\>",
  StripOnInput->False,
  LineColor->RGBColor[1, 0.5, 0],
  FrontFaceColor->RGBColor[1, 0.5, 0],
  BackFaceColor->RGBColor[1, 0.5, 0],
  GraphicsColor->RGBColor[1, 0.5, 0],
  FontWeight->Bold,
  FontColor->RGBColor[1, 0.5, 0]]], "Print",
 CellChangeTimes->{3.745928977185443*^9, 3.753092230879245*^9, 
  3.753187093027108*^9, 3.753431292273017*^9, 3.753435749668401*^9, 
  3.7534358184586067`*^9, 3.763709171767877*^9, 3.763894261036512*^9, 
  3.763894496944626*^9, 3.7638976458494844`*^9, 3.763899294621437*^9, 
  3.7639058370518346`*^9, 3.7639849856587934`*^9, 3.7639855172776923`*^9, 
  3.7644870630400853`*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"fac089dd-3e90-41b6-aeac-d1025057b0be"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   DynamicBox[ToBoxes[PRIVATE`mycounter, StandardForm],
    ImageSizeCache->{21., {0., 8.}}], "\[InvisibleSpace]", "\<\" / \"\>", 
   "\[InvisibleSpace]", "108"}],
  SequenceForm[
   Dynamic[PRIVATE`mycounter], " / ", 108],
  Editable->False]], "Print",
 CellChangeTimes->{3.745928977185443*^9, 3.753092230879245*^9, 
  3.753187093027108*^9, 3.753431292273017*^9, 3.753435749668401*^9, 
  3.7534358184586067`*^9, 3.763709171767877*^9, 3.763894261036512*^9, 
  3.763894496944626*^9, 3.7638976458494844`*^9, 3.763899294621437*^9, 
  3.7639058370518346`*^9, 3.7639849856587934`*^9, 3.7639855172776923`*^9, 
  3.764487063096922*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"287563e8-f945-45c3-8c8f-250f209e5861"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Squared matrix elent compute in \"\>", "\[InvisibleSpace]", 
   "7.90625`", "\[InvisibleSpace]", "\<\" seconds.\"\>"}],
  SequenceForm["Squared matrix elent compute in ", 7.90625, " seconds."],
  Editable->False]], "Print",
 CellChangeTimes->{3.745928977185443*^9, 3.753092230879245*^9, 
  3.753187093027108*^9, 3.753431292273017*^9, 3.753435749668401*^9, 
  3.7534358184586067`*^9, 3.763709171767877*^9, 3.763894261036512*^9, 
  3.763894496944626*^9, 3.7638976458494844`*^9, 3.763899294621437*^9, 
  3.7639058370518346`*^9, 3.7639849856587934`*^9, 3.7639855172776923`*^9, 
  3.7644871036025257`*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"090bf129-3764-4a99-a174-89a2670c8c59"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   DynamicBox[ToBoxes[PRIVATE`mycounter, StandardForm],
    ImageSizeCache->{21., {0., 8.}}], "\[InvisibleSpace]", "\<\" / \"\>", 
   "\[InvisibleSpace]", "153"}],
  SequenceForm[
   Dynamic[PRIVATE`mycounter], " / ", 153],
  Editable->False]], "Print",
 CellChangeTimes->{3.745928977185443*^9, 3.753092230879245*^9, 
  3.753187093027108*^9, 3.753431292273017*^9, 3.753435749668401*^9, 
  3.7534358184586067`*^9, 3.763709171767877*^9, 3.763894261036512*^9, 
  3.763894496944626*^9, 3.7638976458494844`*^9, 3.763899294621437*^9, 
  3.7639058370518346`*^9, 3.7639849856587934`*^9, 3.7639855172776923`*^9, 
  3.7644871037192135`*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"92e689be-ee5a-468d-b1c5-2cdf9f95906e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Decay widths computed in \"\>", "\[InvisibleSpace]", 
   "10.90625`", "\[InvisibleSpace]", "\<\" seconds.\"\>"}],
  SequenceForm["Decay widths computed in ", 10.90625, " seconds."],
  Editable->False]], "Print",
 CellChangeTimes->{3.745928977185443*^9, 3.753092230879245*^9, 
  3.753187093027108*^9, 3.753431292273017*^9, 3.753435749668401*^9, 
  3.7534358184586067`*^9, 3.763709171767877*^9, 3.763894261036512*^9, 
  3.763894496944626*^9, 3.7638976458494844`*^9, 3.763899294621437*^9, 
  3.7639058370518346`*^9, 3.7639849856587934`*^9, 3.7639855172776923`*^9, 
  3.764487126846656*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"e1baf738-06e2-4637-9c51-86b56e27a637"],

Cell[BoxData["\<\"Preparing Python output.\"\>"], "Print",
 CellChangeTimes->{3.745928977185443*^9, 3.753092230879245*^9, 
  3.753187093027108*^9, 3.753431292273017*^9, 3.753435749668401*^9, 
  3.7534358184586067`*^9, 3.763709171767877*^9, 3.763894261036512*^9, 
  3.763894496944626*^9, 3.7638976458494844`*^9, 3.763899294621437*^9, 
  3.7639058370518346`*^9, 3.7639849856587934`*^9, 3.7639855172776923`*^9, 
  3.764487126850686*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"cfb9e344-0a9e-4150-b5ed-b90aad42e7b7"],

Cell[BoxData["\<\"    - Splitting vertices into building blocks.\"\>"], \
"Print",
 CellChangeTimes->{3.745928977185443*^9, 3.753092230879245*^9, 
  3.753187093027108*^9, 3.753431292273017*^9, 3.753435749668401*^9, 
  3.7534358184586067`*^9, 3.763709171767877*^9, 3.763894261036512*^9, 
  3.763894496944626*^9, 3.7638976458494844`*^9, 3.763899294621437*^9, 
  3.7639058370518346`*^9, 3.7639849856587934`*^9, 3.7639855172776923`*^9, 
  3.7644871270810304`*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"8444cc6f-fe8a-4793-a4b0-4c573a46fff8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Splitting of vertices distributed over \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" kernels.\"\>"}],
  SequenceForm["Splitting of vertices distributed over ", 2, " kernels."],
  Editable->False]], "Print",
 CellChangeTimes->{3.745928977185443*^9, 3.753092230879245*^9, 
  3.753187093027108*^9, 3.753431292273017*^9, 3.753435749668401*^9, 
  3.7534358184586067`*^9, 3.763709171767877*^9, 3.763894261036512*^9, 
  3.763894496944626*^9, 3.7638976458494844`*^9, 3.763899294621437*^9, 
  3.7639058370518346`*^9, 3.7639849856587934`*^9, 3.7639855172776923`*^9, 
  3.764487127137911*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"8dd6d872-cc81-43d7-a7be-0c19ac243fd4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"    - Optimizing: \"\>", "\[InvisibleSpace]", 
   DynamicBox[ToBoxes[PRIVATE`PY$SplitVertexCounter, StandardForm],
    ImageSizeCache->{21., {0., 8.}}], "\[InvisibleSpace]", "\<\"/\"\>", 
   "\[InvisibleSpace]", "135", "\[InvisibleSpace]", "\<\" .\"\>"}],
  SequenceForm["    - Optimizing: ", 
   Dynamic[PRIVATE`PY$SplitVertexCounter], "/", 135, " ."],
  Editable->False]], "Print",
 CellChangeTimes->{3.745928977185443*^9, 3.753092230879245*^9, 
  3.753187093027108*^9, 3.753431292273017*^9, 3.753435749668401*^9, 
  3.7534358184586067`*^9, 3.763709171767877*^9, 3.763894261036512*^9, 
  3.763894496944626*^9, 3.7638976458494844`*^9, 3.763899294621437*^9, 
  3.7639058370518346`*^9, 3.7639849856587934`*^9, 3.7639855172776923`*^9, 
  3.764487129748537*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"7a0bee28-6bc5-4f00-94a2-c966db93d7ea"],

Cell[BoxData["\<\"    - Writing files.\"\>"], "Print",
 CellChangeTimes->{3.745928977185443*^9, 3.753092230879245*^9, 
  3.753187093027108*^9, 3.753431292273017*^9, 3.753435749668401*^9, 
  3.7534358184586067`*^9, 3.763709171767877*^9, 3.763894261036512*^9, 
  3.763894496944626*^9, 3.7638976458494844`*^9, 3.763899294621437*^9, 
  3.7639058370518346`*^9, 3.7639849856587934`*^9, 3.7639855172776923`*^9, 
  3.7644871299430485`*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"f32b4869-9af9-413f-90a0-91717136b287"],

Cell[BoxData["\<\"Done!\"\>"], "Print",
 CellChangeTimes->{3.745928977185443*^9, 3.753092230879245*^9, 
  3.753187093027108*^9, 3.753431292273017*^9, 3.753435749668401*^9, 
  3.7534358184586067`*^9, 3.763709171767877*^9, 3.763894261036512*^9, 
  3.763894496944626*^9, 3.7638976458494844`*^9, 3.763899294621437*^9, 
  3.7639058370518346`*^9, 3.7639849856587934`*^9, 3.7639855172776923`*^9, 
  3.7644871307504177`*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"a95b343f-d88a-4102-9023-54536a7f854b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Directory", "[", "]"}]], "Input",
 CellChangeTimes->{{3.763985084800312*^9, 3.7639850870065556`*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"bdaa7b8e-dfc2-4b77-ad88-c844c1a9c804"],

Cell[BoxData["\<\"C:\\\\Users\\\\benja\\\\Documents\"\>"], "Output",
 CellChangeTimes->{3.7639850875720816`*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"d438e5ae-5b15-4b9f-a5dc-677eacec3746"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{704, 624},
WindowMargins->{{Automatic, -38}, {Automatic, 22}},
ShowSelection->True,
FrontEndVersion->"11.3 for Microsoft Windows (64-bit) (March 6, 2018)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 248, 4, 28, "Input",ExpressionUUID->"a43ae76c-6e07-4dc4-8428-c984c6898f51"],
Cell[CellGroupData[{
Cell[818, 28, 150, 3, 67, "Section",ExpressionUUID->"8b38a8d1-a6cf-45e6-a4ef-d0c4582e6348"],
Cell[CellGroupData[{
Cell[993, 35, 2313, 40, 124, "Input",ExpressionUUID->"8072de98-be86-4b28-9109-9efcdbf4df76"],
Cell[CellGroupData[{
Cell[3331, 79, 529, 9, 22, "Print",ExpressionUUID->"0cc44a97-782e-4cd6-9483-ac28b6f37689"],
Cell[3863, 90, 800, 16, 22, "Print",ExpressionUUID->"a6319194-42b7-4ec8-932a-b25d4b125e42"],
Cell[4666, 108, 579, 10, 22, "Print",ExpressionUUID->"a8fbc333-4dba-44f1-947d-73a1ef963f76"],
Cell[5248, 120, 515, 9, 22, "Print",ExpressionUUID->"d9d8cbe5-9570-44c1-ae0a-7e743a5b193c"],
Cell[5766, 131, 524, 9, 22, "Print",ExpressionUUID->"8464a84c-5f4f-4458-a864-78f7f631ad84"],
Cell[6293, 142, 578, 10, 22, "Print",ExpressionUUID->"f44e2380-de5e-47b7-b011-ab81b6c0e2c8"],
Cell[6874, 154, 578, 10, 22, "Print",ExpressionUUID->"b51753f7-29a3-4cbf-8fa5-3625b90a4650"],
Cell[7455, 166, 515, 9, 22, "Print",ExpressionUUID->"c338c7c4-145e-44a3-b27c-dc04d7e7ba20"],
Cell[7973, 177, 543, 9, 22, "Print",ExpressionUUID->"a70690e0-14aa-49cf-81d7-65ad2d271b0c"],
Cell[8519, 188, 515, 9, 22, "Print",ExpressionUUID->"4e1a8aa6-ec84-4b1d-819a-f5085c56195e"],
Cell[9037, 199, 582, 10, 22, "Print",ExpressionUUID->"a56a2a8e-4d15-4379-adce-cb2225f4fa19"],
Cell[9622, 211, 536, 9, 22, "Print",ExpressionUUID->"8be79ae4-203d-46a0-a5be-07ecaae363d0"],
Cell[10161, 222, 552, 9, 22, "Print",ExpressionUUID->"34e7932a-4bca-43dd-8e80-84c646ae8341"],
Cell[10716, 233, 529, 9, 22, "Print",ExpressionUUID->"45608f22-8b29-4ec9-9379-531c123eec02"],
Cell[11248, 244, 664, 13, 22, "Print",ExpressionUUID->"911bc4a0-8e1e-4a97-9f9c-cc53674d36d7"],
Cell[11915, 259, 548, 9, 22, "Print",ExpressionUUID->"82de60c8-a124-4c72-a8f7-2f02eebbe207"],
Cell[12466, 270, 560, 10, 22, "Print",ExpressionUUID->"73670d3a-84d1-42c8-a2d9-9cf2cf715317"],
Cell[13029, 282, 514, 9, 22, "Print",ExpressionUUID->"fdab965d-ed8c-4a40-b243-22dfe55b8cdc"],
Cell[13546, 293, 544, 9, 22, "Print",ExpressionUUID->"d0c7462c-e728-405d-b8c8-a811ed48c899"],
Cell[14093, 304, 545, 9, 22, "Print",ExpressionUUID->"2a6de632-18fc-41a6-b88a-9a409d034138"],
Cell[14641, 315, 543, 9, 22, "Print",ExpressionUUID->"2d3b7e20-3d93-4844-b1d1-8c103873f9c7"],
Cell[15187, 326, 718, 14, 41, "Print",ExpressionUUID->"7eca09a4-2d36-4838-affb-90c6da519fad"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[15966, 347, 192, 3, 67, "Section",ExpressionUUID->"e1b365f6-c2fd-449e-9d14-cb32929d1af0"],
Cell[CellGroupData[{
Cell[16183, 354, 327, 4, 28, "Input",ExpressionUUID->"8e1e699c-d20e-4126-b8a0-b0abf3ef0d62"],
Cell[16513, 360, 3719, 96, 193, "Output",ExpressionUUID->"5e2e7fc2-0e9c-44ab-acec-04ba07ff5ff8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20269, 461, 579, 9, 28, "Input",ExpressionUUID->"f7bff831-1bec-437e-a93a-333fd60f2de7"],
Cell[CellGroupData[{
Cell[20873, 474, 784, 17, 22, "Print",ExpressionUUID->"9199ee8f-2ff9-4f15-a528-7cbe5f275420"],
Cell[21660, 493, 541, 9, 22, "Print",ExpressionUUID->"2c811dd7-1357-4c91-8492-17b663703ff2"],
Cell[22204, 504, 572, 10, 22, "Print",ExpressionUUID->"37ae635f-d3f0-4ac2-9ff9-2354adae083f"],
Cell[22779, 516, 1048, 21, 22, "Print",ExpressionUUID->"dd651a42-395c-4b44-9ea7-7b5596e00446"],
Cell[23830, 539, 654, 13, 22, "Print",ExpressionUUID->"c34be55c-ad4b-430a-8582-25de5d902bff"]
}, Open  ]],
Cell[24499, 555, 13613, 379, 550, "Output",ExpressionUUID->"ec4feb67-cbf7-4a16-a83e-a8c25c9dc3f4"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[38161, 940, 115, 1, 67, "Section",ExpressionUUID->"79321452-9b87-451a-8184-5dba9d8e936b"],
Cell[CellGroupData[{
Cell[38301, 945, 582, 9, 28, "Input",ExpressionUUID->"149fd49c-257e-4d8e-b8bc-26b618d6201c"],
Cell[CellGroupData[{
Cell[38908, 958, 564, 10, 22, "Print",ExpressionUUID->"07a957b2-e9c2-47a4-972b-42250d8103c2"],
Cell[39475, 970, 787, 17, 22, "Print",ExpressionUUID->"8c4a1601-c675-45bb-83e4-24c0b29a8819"],
Cell[40265, 989, 542, 9, 22, "Print",ExpressionUUID->"fefd3357-af5f-4030-b554-6e4b9bd813de"],
Cell[40810, 1000, 724, 14, 22, "Print",ExpressionUUID->"1cc93d34-2fd9-480f-a68c-46a440f6f226"],
Cell[41537, 1016, 573, 10, 22, "Print",ExpressionUUID->"2fa51f51-db0c-4c90-88aa-a382ca2735f8"],
Cell[42113, 1028, 1051, 21, 22, "Print",ExpressionUUID->"023fe3b4-331c-4e34-8f99-3907a9fff1c5"],
Cell[43167, 1051, 655, 13, 22, "Print",ExpressionUUID->"e8a55558-2380-4eea-8cf8-085e36819e1b"],
Cell[43825, 1066, 787, 17, 22, "Print",ExpressionUUID->"8846aad5-7bca-4f0d-af88-73977d254ef9"],
Cell[44615, 1085, 542, 9, 22, "Print",ExpressionUUID->"0f8abe46-a277-4537-87a6-f35a8fc7c2ec"],
Cell[45160, 1096, 573, 10, 22, "Print",ExpressionUUID->"210e0407-4bb9-4e55-80cb-c05bf28328e4"],
Cell[45736, 1108, 1051, 21, 22, "Print",ExpressionUUID->"86ce1a8e-032e-48fc-8594-5b3797cca57b"],
Cell[46790, 1131, 655, 13, 22, "Print",ExpressionUUID->"e5b38401-4c4a-4c0e-a6c5-a3aae2c91c57"],
Cell[47448, 1146, 883, 17, 22, "Print",ExpressionUUID->"42294e2b-7727-4ec1-88ae-5db896bf625b"],
Cell[48334, 1165, 556, 9, 22, "Print",ExpressionUUID->"16b7c0ed-eb7e-4f28-9dae-dc993ceb9c4c"],
Cell[48893, 1176, 823, 18, 22, "Print",ExpressionUUID->"fac089dd-3e90-41b6-aeac-d1025057b0be"],
Cell[49719, 1196, 777, 17, 22, "Print",ExpressionUUID->"287563e8-f945-45c3-8c8f-250f209e5861"],
Cell[50499, 1215, 753, 14, 22, "Print",ExpressionUUID->"090bf129-3764-4a99-a174-89a2670c8c59"],
Cell[51255, 1231, 779, 17, 22, "Print",ExpressionUUID->"92e689be-ee5a-468d-b1c5-2cdf9f95906e"],
Cell[52037, 1250, 739, 14, 22, "Print",ExpressionUUID->"e1baf738-06e2-4637-9c51-86b56e27a637"],
Cell[52779, 1266, 537, 9, 22, "Print",ExpressionUUID->"cfb9e344-0a9e-4150-b5ed-b90aad42e7b7"],
Cell[53319, 1277, 563, 10, 22, "Print",ExpressionUUID->"8444cc6f-fe8a-4793-a4b0-4c573a46fff8"],
Cell[53885, 1289, 752, 14, 22, "Print",ExpressionUUID->"8dd6d872-cc81-43d7-a7be-0c19ac243fd4"],
Cell[54640, 1305, 911, 17, 22, "Print",ExpressionUUID->"7a0bee28-6bc5-4f00-94a2-c966db93d7ea"],
Cell[55554, 1324, 535, 9, 22, "Print",ExpressionUUID->"f32b4869-9af9-413f-90a0-91717136b287"],
Cell[56092, 1335, 520, 9, 22, "Print",ExpressionUUID->"a95b343f-d88a-4102-9023-54536a7f854b"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[56661, 1350, 203, 3, 28, "Input",ExpressionUUID->"bdaa7b8e-dfc2-4b77-ad88-c844c1a9c804"],
Cell[56867, 1355, 190, 2, 32, "Output",ExpressionUUID->"d438e5ae-5b15-4b9f-a5dc-677eacec3746"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/atlas_mumu_139.dat <==
# From HEPDATA: width=0
3.000e+02 4.938e+00
4.000e+02 4.489e+00
5.000e+02 4.015e+00
6.000e+02 2.074e+00
7.000e+02 1.681e+00
8.000e+02 5.816e-01
9.000e+02 9.238e-01
1.000e+03 1.016e+00
1.100e+03 4.974e-01
1.200e+03 5.131e-01
1.300e+03 7.373e-01
1.400e+03 6.941e-01
1.500e+03 5.248e-01
1.600e+03 3.745e-01
1.700e+03 3.161e-01
1.800e+03 3.045e-01
1.900e+03 2.806e-01
2.000e+03 2.419e-01
2.100e+03 1.995e-01
2.200e+03 1.655e-01
2.300e+03 1.427e-01
2.400e+03 1.248e-01
2.500e+03 1.095e-01
2.600e+03 9.911e-02
2.700e+03 8.980e-02
2.800e+03 8.338e-02
2.900e+03 7.472e-02
3.000e+03 6.915e-02
3.100e+03 6.456e-02
3.200e+03 6.125e-02
3.300e+03 5.763e-02
3.400e+03 5.564e-02
3.500e+03 5.362e-02
3.600e+03 5.232e-02
3.700e+03 5.116e-02
3.800e+03 5.025e-02
3.900e+03 4.932e-02
4.000e+03 4.759e-02
4.100e+03 4.685e-02
4.200e+03 4.808e-02
4.300e+03 4.896e-02
4.400e+03 4.897e-02
4.500e+03 4.895e-02
4.600e+03 4.925e-02
4.700e+03 4.987e-02
4.800e+03 4.994e-02
4.900e+03 5.012e-02
5.000e+03 5.102e-02
5.100e+03 5.174e-02
5.200e+03 5.309e-02
5.300e+03 4.895e-02
5.400e+03 5.287e-02
5.500e+03 5.306e-02
5.600e+03 5.415e-02
5.700e+03 5.423e-02
5.800e+03 5.752e-02
5.900e+03 5.845e-02
6.000e+03 5.700e-02


# width / M = 0.1
3.000e+02 1.172e+01
4.000e+02 7.399e+00
5.000e+02 7.731e+00
6.000e+02 3.873e+00
7.000e+02 2.117e+00
8.000e+02 9.473e-01
9.000e+02 1.396e+00
1.000e+03 1.341e+00
1.100e+03 8.215e-01
1.200e+03 8.918e-01
1.300e+03 1.073e+00
1.400e+03 9.511e-01
1.500e+03 7.183e-01
1.600e+03 5.224e-01
1.700e+03 4.623e-01
1.800e+03 3.698e-01
1.900e+03 3.182e-01
2.000e+03 2.686e-01
2.100e+03 2.259e-01
2.200e+03 1.818e-01
2.300e+03 1.514e-01
2.400e+03 1.319e-01
2.500e+03 1.162e-01
2.600e+03 1.023e-01
2.700e+03 9.240e-02
2.800e+03 8.426e-02
2.900e+03 7.690e-02
3.000e+03 7.136e-02
3.100e+03 6.662e-02
3.200e+03 6.291e-02
3.300e+03 5.992e-02
3.400e+03 5.759e-02
3.500e+03 5.619e-02
3.600e+03 5.466e-02
3.700e+03 5.297e-02
3.800e+03 5.049e-02
3.900e+03 5.045e-02
4.000e+03 4.936e-02
4.100e+03 4.928e-02
4.200e+03 4.957e-02
4.300e+03 5.069e-02
4.400e+03 5.086e-02
4.500e+03 5.203e-02
4.600e+03 5.314e-02
4.700e+03 5.233e-02
4.800e+03 5.323e-02
4.900e+03 5.451e-02
5.000e+03 5.368e-02
5.100e+03 5.418e-02
5.200e+03 5.707e-02
5.300e+03 5.673e-02
5.400e+03 5.839e-02
5.500e+03 5.849e-02
5.600e+03 5.903e-02
5.700e+03 6.000e-02
5.800e+03 6.124e-02
5.900e+03 6.191e-02
6.000e+03 6.349e-02


==> anc/benRun_mdm_0.74.out <==
# x=7.400e-01 beam_energy=6.500e+03 model=Zprime_MDM_UFO number_of_events=1
#  gmu       lg10(gtt)  MZ'/GeV   wzp/GeV   sig/fb    siglim0/fb br_mumu   br_tt     br_bb    siglim0.1/fb  br_tautau  process
5.710e-01  -3.000e+00 2.000e+02 1.730e+00 3.716e-01 4.938e+00 5.000e-01 0.000e+00 4.585e-06 1.172e+01 0.000e+00 # p p > zp > mu+ mu-
3.603e-01  -2.800e+00 2.000e+02 6.886e-01 9.362e-01 4.938e+00 5.000e-01 0.000e+00 2.893e-05 1.172e+01 0.000e+00 # p p > zp > mu+ mu-
2.273e-01  -2.600e+00 2.000e+02 2.742e-01 2.349e+00 4.938e+00 4.999e-01 0.000e+00 1.825e-04 1.172e+01 0.000e+00 # p p > zp > mu+ mu-
1.434e-01  -2.400e+00 2.000e+02 1.093e-01 5.899e+00 4.938e+00 4.994e-01 0.000e+00 1.150e-03 1.172e+01 0.000e+00 # p p > zp > mu+ mu-
9.050e-02  -2.200e+00 2.000e+02 4.376e-02 1.471e+01 4.938e+00 4.964e-01 0.000e+00 7.214e-03 1.172e+01 0.000e+00 # p p > zp > mu+ mu-
5.710e-02  -2.000e+00 2.000e+02 1.809e-02 3.559e+01 4.938e+00 4.780e-01 0.000e+00 4.384e-02 1.172e+01 0.000e+00 # p p > zp > mu+ mu-
3.603e-02  -1.800e+00 2.000e+02 8.885e-03 7.248e+01 4.938e+00 3.875e-01 0.000e+00 2.242e-01 1.172e+01 0.000e+00 # p p > zp > mu+ mu-
2.273e-02  -1.600e+00 2.000e+02 7.762e-03 8.296e+01 4.938e+00 1.766e-01 0.000e+00 6.446e-01 1.172e+01 0.000e+00 # p p > zp > mu+ mu-
1.434e-02  -1.400e+00 2.000e+02 1.370e-02 4.699e+01 4.938e+00 3.982e-02 0.000e+00 9.172e-01 1.172e+01 0.000e+00 # p p > zp > mu+ mu-
9.050e-03  -1.200e+00 2.000e+02 3.211e-02 2.005e+01 4.938e+00 6.764e-03 0.000e+00 9.831e-01 1.172e+01 0.000e+00 # p p > zp > mu+ mu-
5.710e-03  -1.000e+00 2.000e+02 7.975e-02 8.082e+00 4.938e+00 1.084e-03 0.000e+00 9.944e-01 1.172e+01 0.000e+00 # p p > zp > mu+ mu-
3.603e-03  -8.000e-01 2.000e+02 2.000e-01 3.227e+00 4.938e+00 1.722e-04 0.000e+00 9.963e-01 1.172e+01 0.000e+00 # p p > zp > mu+ mu-
2.273e-03  -6.000e-01 2.000e+02 5.021e-01 1.284e+00 4.938e+00 2.730e-05 0.000e+00 9.965e-01 1.172e+01 0.000e+00 # p p > zp > mu+ mu-
1.434e-03  -4.000e-01 2.000e+02 1.261e+00 5.113e-01 4.938e+00 4.326e-06 0.000e+00 9.966e-01 1.172e+01 0.000e+00 # p p > zp > mu+ mu-
9.050e-04  -2.000e-01 2.000e+02 3.168e+00 2.018e-01 4.938e+00 6.857e-07 0.000e+00 9.966e-01 1.172e+01 0.000e+00 # p p > zp > mu+ mu-
1.285e+00  -3.000e+00 3.000e+02 1.313e+01 8.740e-02 4.489e+00 5.000e-01 0.000e+00 9.057e-07 7.399e+00 0.000e+00 # p p > zp > mu+ mu-
8.106e-01  -2.800e+00 3.000e+02 5.229e+00 2.201e-01 4.489e+00 5.000e-01 0.000e+00 5.715e-06 7.399e+00 0.000e+00 # p p > zp > mu+ mu-
5.115e-01  -2.600e+00 3.000e+02 2.082e+00 5.517e-01 4.489e+00 5.000e-01 0.000e+00 3.606e-05 7.399e+00 0.000e+00 # p p > zp > mu+ mu-
3.227e-01  -2.400e+00 3.000e+02 8.289e-01 1.387e+00 4.489e+00 4.999e-01 0.000e+00 2.275e-04 7.399e+00 0.000e+00 # p p > zp > mu+ mu-
2.036e-01  -2.200e+00 3.000e+02 3.304e-01 3.502e+00 4.489e+00 4.993e-01 0.000e+00 1.433e-03 7.399e+00 0.000e+00 # p p > zp > mu+ mu-
1.285e-01  -2.000e+00 3.000e+02 1.325e-01 8.716e+00 4.489e+00 4.955e-01 0.000e+00 8.976e-03 7.399e+00 0.000e+00 # p p > zp > mu+ mu-
8.106e-02  -1.800e+00 3.000e+02 5.529e-02 2.090e+01 4.489e+00 4.729e-01 0.000e+00 5.405e-02 7.399e+00 0.000e+00 # p p > zp > mu+ mu-
5.115e-02  -1.600e+00 3.000e+02 2.835e-02 4.074e+01 4.489e+00 3.672e-01 0.000e+00 2.648e-01 7.399e+00 0.000e+00 # p p > zp > mu+ mu-
3.227e-02  -1.400e+00 3.000e+02 2.721e-02 4.245e+01 4.489e+00 1.523e-01 0.000e+00 6.930e-01 7.399e+00 0.000e+00 # p p > zp > mu+ mu-
2.036e-02  -1.200e+00 3.000e+02 5.082e-02 2.273e+01 4.489e+00 3.246e-02 0.000e+00 9.319e-01 7.399e+00 0.000e+00 # p p > zp > mu+ mu-
1.285e-02  -1.000e+00 3.000e+02 1.207e-01 9.572e+00 4.489e+00 5.442e-03 0.000e+00 9.858e-01 7.399e+00 0.000e+00 # p p > zp > mu+ mu-
8.106e-03  -8.000e-01 3.000e+02 3.004e-01 3.852e+00 4.489e+00 8.704e-04 0.000e+00 9.949e-01 7.399e+00 0.000e+00 # p p > zp > mu+ mu-
5.115e-03  -6.000e-01 3.000e+02 7.534e-01 1.528e+00 4.489e+00 1.382e-04 0.000e+00 9.963e-01 7.399e+00 0.000e+00 # p p > zp > mu+ mu-
3.227e-03  -4.000e-01 3.000e+02 1.892e+00 6.071e-01 4.489e+00 2.190e-05 0.000e+00 9.966e-01 7.399e+00 0.000e+00 # p p > zp > mu+ mu-
2.036e-03  -2.000e-01 3.000e+02 4.752e+00 2.420e-01 4.489e+00 3.471e-06 0.000e+00 9.966e-01 7.399e+00 0.000e+00 # p p > zp > mu+ mu-
2.284e+00  -3.000e+00 4.000e+02 5.535e+01 2.973e-02 4.015e+00 5.000e-01 1.196e-07 2.866e-07 7.731e+00 0.000e+00 # p p > zp > mu+ mu-
1.441e+00  -2.800e+00 4.000e+02 2.203e+01 7.396e-02 4.015e+00 5.000e-01 7.547e-07 1.808e-06 7.731e+00 0.000e+00 # p p > zp > mu+ mu-
9.093e-01  -2.600e+00 4.000e+02 8.772e+00 1.836e-01 4.015e+00 5.000e-01 4.761e-06 1.141e-05 7.731e+00 0.000e+00 # p p > zp > mu+ mu-
5.737e-01  -2.400e+00 4.000e+02 3.493e+00 4.605e-01 4.015e+00 4.999e-01 3.004e-05 7.198e-05 7.731e+00 0.000e+00 # p p > zp > mu+ mu-
3.620e-01  -2.200e+00 4.000e+02 1.391e+00 1.160e+00 4.015e+00 4.997e-01 1.894e-04 4.539e-04 7.731e+00 0.000e+00 # p p > zp > mu+ mu-
2.284e-01  -2.000e+00 4.000e+02 5.557e-01 2.900e+00 4.015e+00 4.980e-01 1.191e-03 2.854e-03 7.731e+00 0.000e+00 # p p > zp > mu+ mu-
1.441e-01  -1.800e+00 4.000e+02 2.260e-01 7.127e+00 4.015e+00 4.875e-01 7.358e-03 1.763e-02 7.731e+00 0.000e+00 # p p > zp > mu+ mu-
9.093e-02  -1.600e+00 4.000e+02 1.019e-01 1.580e+01 4.015e+00 4.303e-01 4.097e-02 9.817e-02 7.731e+00 0.000e+00 # p p > zp > mu+ mu-
5.737e-02  -1.400e+00 4.000e+02 7.064e-02 2.280e+01 4.015e+00 2.472e-01 1.485e-01 3.559e-01 7.731e+00 0.000e+00 # p p > zp > mu+ mu-
3.620e-02  -1.200e+00 4.000e+02 1.036e-01 1.555e+01 4.015e+00 6.709e-02 2.543e-01 6.094e-01 7.731e+00 0.000e+00 # p p > zp > mu+ mu-
2.284e-02  -1.000e+00 4.000e+02 2.309e-01 6.976e+00 4.015e+00 1.199e-02 2.867e-01 6.870e-01 7.731e+00 0.000e+00 # p p > zp > mu+ mu-
1.441e-02  -8.000e-01 4.000e+02 5.683e-01 2.836e+00 4.015e+00 1.939e-03 2.926e-01 7.011e-01 7.731e+00 0.000e+00 # p p > zp > mu+ mu-
9.093e-03  -6.000e-01 4.000e+02 1.423e+00 1.135e+00 4.015e+00 3.083e-04 2.936e-01 7.034e-01 7.731e+00 0.000e+00 # p p > zp > mu+ mu-
5.737e-03  -4.000e-01 4.000e+02 3.572e+00 4.503e-01 4.015e+00 4.888e-05 2.937e-01 7.038e-01 7.731e+00 0.000e+00 # p p > zp > mu+ mu-
3.620e-03  -2.000e-01 4.000e+02 8.972e+00 1.794e-01 4.015e+00 7.748e-06 2.938e-01 7.038e-01 7.731e+00 0.000e+00 # p p > zp > mu+ mu-
3.569e+00  -3.000e+00 5.000e+02 1.689e+02 1.226e-02 2.074e+00 5.000e-01 7.536e-08 1.174e-07 3.873e+00 0.000e+00 # p p > zp > mu+ mu-
2.252e+00  -2.800e+00 5.000e+02 6.724e+01 3.062e-02 2.074e+00 5.000e-01 4.755e-07 7.406e-07 3.873e+00 0.000e+00 # p p > zp > mu+ mu-
1.421e+00  -2.600e+00 5.000e+02 2.677e+01 7.575e-02 2.074e+00 5.000e-01 3.000e-06 4.673e-06 3.873e+00 0.000e+00 # p p > zp > mu+ mu-
8.964e-01  -2.400e+00 5.000e+02 1.066e+01 1.882e-01 2.074e+00 5.000e-01 1.893e-05 2.948e-05 3.873e+00 0.000e+00 # p p > zp > mu+ mu-
5.656e-01  -2.200e+00 5.000e+02 4.244e+00 4.673e-01 2.074e+00 4.998e-01 1.194e-04 1.860e-04 3.873e+00 0.000e+00 # p p > zp > mu+ mu-
3.569e-01  -2.000e+00 5.000e+02 1.692e+00 1.169e+00 2.074e+00 4.990e-01 7.522e-04 1.172e-03 3.873e+00 0.000e+00 # p p > zp > mu+ mu-
2.252e-01  -1.800e+00 5.000e+02 6.806e-01 2.911e+00 2.074e+00 4.940e-01 4.698e-03 7.317e-03 3.873e+00 0.000e+00 # p p > zp > mu+ mu-
1.421e-01  -1.600e+00 5.000e+02 2.883e-01 6.865e+00 2.074e+00 4.643e-01 2.786e-02 4.339e-02 3.873e+00 0.000e+00 # p p > zp > mu+ mu-
8.964e-02  -1.400e+00 5.000e+02 1.583e-01 1.249e+01 2.074e+00 3.367e-01 1.275e-01 1.985e-01 3.873e+00 0.000e+00 # p p > zp > mu+ mu-
5.656e-02  -1.200e+00 5.000e+02 1.723e-01 1.148e+01 2.074e+00 1.231e-01 2.941e-01 4.581e-01 3.873e+00 0.000e+00 # p p > zp > mu+ mu-
3.569e-02  -1.000e+00 5.000e+02 3.431e-01 5.768e+00 2.074e+00 2.461e-02 3.710e-01 5.778e-01 3.873e+00 0.000e+00 # p p > zp > mu+ mu-
2.252e-02  -8.000e-01 5.000e+02 8.262e-01 2.399e+00 2.074e+00 4.070e-03 3.870e-01 6.028e-01 3.873e+00 0.000e+00 # p p > zp > mu+ mu-
1.421e-02  -6.000e-01 5.000e+02 2.061e+00 9.628e-01 2.074e+00 6.494e-04 3.897e-01 6.070e-01 3.873e+00 0.000e+00 # p p > zp > mu+ mu-
8.964e-03  -4.000e-01 5.000e+02 5.172e+00 3.840e-01 2.074e+00 1.030e-04 3.901e-01 6.076e-01 3.873e+00 0.000e+00 # p p > zp > mu+ mu-
5.656e-03  -2.000e-01 5.000e+02 1.299e+01 1.542e-01 2.074e+00 1.633e-05 3.902e-01 6.077e-01 3.873e+00 0.000e+00 # p p > zp > mu+ mu-
5.139e+00  -3.000e+00 6.000e+02 4.203e+02 5.712e-03 1.681e+00 5.000e-01 4.271e-08 5.661e-08 2.117e+00 0.000e+00 # p p > zp > mu+ mu-
3.242e+00  -2.800e+00 6.000e+02 1.673e+02 1.500e-02 1.681e+00 5.000e-01 2.695e-07 3.572e-07 2.117e+00 0.000e+00 # p p > zp > mu+ mu-
2.046e+00  -2.600e+00 6.000e+02 6.661e+01 3.616e-02 1.681e+00 5.000e-01 1.700e-06 2.254e-06 2.117e+00 0.000e+00 # p p > zp > mu+ mu-
1.291e+00  -2.400e+00 6.000e+02 2.652e+01 8.749e-02 1.681e+00 5.000e-01 1.073e-05 1.422e-05 2.117e+00 0.000e+00 # p p > zp > mu+ mu-
8.145e-01  -2.200e+00 6.000e+02 1.056e+01 2.140e-01 1.681e+00 4.999e-01 6.769e-05 8.970e-05 2.117e+00 0.000e+00 # p p > zp > mu+ mu-
5.139e-01  -2.000e+00 6.000e+02 4.207e+00 5.321e-01 1.681e+00 4.995e-01 4.267e-04 5.655e-04 2.117e+00 0.000e+00 # p p > zp > mu+ mu-
3.242e-01  -1.800e+00 6.000e+02 1.684e+00 1.329e+00 1.681e+00 4.969e-01 2.678e-03 3.549e-03 2.117e+00 0.000e+00 # p p > zp > mu+ mu-
2.046e-01  -1.600e+00 6.000e+02 6.925e-01 3.213e+00 1.681e+00 4.809e-01 1.636e-02 2.168e-02 2.117e+00 0.000e+00 # p p > zp > mu+ mu-
1.291e-01  -1.400e+00 6.000e+02 3.315e-01 6.701e+00 1.681e+00 4.000e-01 8.584e-02 1.138e-01 2.117e+00 0.000e+00 # p p > zp > mu+ mu-
8.145e-02  -1.200e+00 6.000e+02 2.721e-01 8.171e+00 1.681e+00 1.940e-01 2.627e-01 3.481e-01 2.117e+00 0.000e+00 # p p > zp > mu+ mu-
5.139e-02  -1.000e+00 6.000e+02 4.603e-01 4.828e+00 1.681e+00 4.566e-02 3.900e-01 5.169e-01 2.117e+00 0.000e+00 # p p > zp > mu+ mu-
3.242e-02  -8.000e-01 6.000e+02 1.067e+00 2.088e+00 1.681e+00 7.838e-03 4.225e-01 5.599e-01 2.117e+00 0.000e+00 # p p > zp > mu+ mu-
2.046e-02  -6.000e-01 6.000e+02 2.646e+00 8.477e-01 1.681e+00 1.259e-03 4.281e-01 5.674e-01 2.117e+00 0.000e+00 # p p > zp > mu+ mu-
1.291e-02  -4.000e-01 6.000e+02 6.632e+00 3.388e-01 1.681e+00 1.999e-04 4.290e-01 5.686e-01 2.117e+00 0.000e+00 # p p > zp > mu+ mu-
8.145e-03  -2.000e-01 6.000e+02 1.665e+01 1.375e-01 1.681e+00 3.170e-05 4.292e-01 5.688e-01 2.117e+00 0.000e+00 # p p > zp > mu+ mu-
6.995e+00  -3.000e+00 7.000e+02 9.084e+02 2.465e-03 5.816e-01 5.000e-01 2.509e-08 3.056e-08 9.473e-01 0.000e+00 # p p > zp > mu+ mu-
4.413e+00  -2.800e+00 7.000e+02 3.617e+02 8.111e-03 5.816e-01 5.000e-01 1.583e-07 1.928e-07 9.473e-01 0.000e+00 # p p > zp > mu+ mu-
2.785e+00  -2.600e+00 7.000e+02 1.440e+02 1.960e-02 5.816e-01 5.000e-01 9.988e-07 1.216e-06 9.473e-01 0.000e+00 # p p > zp > mu+ mu-
1.757e+00  -2.400e+00 7.000e+02 5.732e+01 4.603e-02 5.816e-01 5.000e-01 6.302e-06 7.675e-06 9.473e-01 0.000e+00 # p p > zp > mu+ mu-
1.109e+00  -2.200e+00 7.000e+02 2.282e+01 1.107e-01 5.816e-01 5.000e-01 3.976e-05 4.842e-05 9.473e-01 0.000e+00 # p p > zp > mu+ mu-
6.995e-01  -2.000e+00 7.000e+02 9.089e+00 2.721e-01 5.816e-01 4.997e-01 2.508e-04 3.054e-04 9.473e-01 0.000e+00 # p p > zp > mu+ mu-
4.413e-01  -1.800e+00 7.000e+02 3.629e+00 6.778e-01 5.816e-01 4.982e-01 1.578e-03 1.921e-03 9.473e-01 0.000e+00 # p p > zp > mu+ mu-
2.785e-01  -1.600e+00 7.000e+02 1.472e+00 1.662e+00 5.816e-01 4.891e-01 9.772e-03 1.190e-02 9.473e-01 0.000e+00 # p p > zp > mu+ mu-
1.757e-01  -1.400e+00 7.000e+02 6.534e-01 3.733e+00 5.816e-01 4.386e-01 5.528e-02 6.732e-02 9.473e-01 0.000e+00 # p p > zp > mu+ mu-
1.109e-01  -1.200e+00 7.000e+02 4.298e-01 5.664e+00 5.816e-01 2.655e-01 2.111e-01 2.571e-01 9.473e-01 0.000e+00 # p p > zp > mu+ mu-
6.995e-02  -1.000e+00 7.000e+02 5.973e-01 4.082e+00 5.816e-01 7.605e-02 3.816e-01 4.647e-01 9.473e-01 0.000e+00 # p p > zp > mu+ mu-
4.413e-02  -8.000e-01 7.000e+02 1.308e+00 1.869e+00 5.816e-01 1.382e-02 4.376e-01 5.329e-01 9.473e-01 0.000e+00 # p p > zp > mu+ mu-
2.785e-02  -6.000e-01 7.000e+02 3.210e+00 7.648e-01 5.816e-01 2.243e-03 4.480e-01 5.456e-01 9.473e-01 0.000e+00 # p p > zp > mu+ mu-
1.757e-02  -4.000e-01 7.000e+02 8.032e+00 3.078e-01 5.816e-01 3.568e-04 4.497e-01 5.477e-01 9.473e-01 0.000e+00 # p p > zp > mu+ mu-
1.109e-02  -2.000e-01 7.000e+02 2.016e+01 1.250e-01 5.816e-01 5.658e-05 4.500e-01 5.480e-01 9.473e-01 0.000e+00 # p p > zp > mu+ mu-
9.136e+00  -3.000e+00 8.000e+02 1.771e+03 1.036e-03 9.238e-01 5.000e-01 1.548e-08 1.791e-08 1.396e+00 0.000e+00 # p p > zp > mu+ mu-
5.764e+00  -2.800e+00 8.000e+02 7.051e+02 4.345e-03 9.238e-01 5.000e-01 9.764e-08 1.130e-07 1.396e+00 0.000e+00 # p p > zp > mu+ mu-
3.637e+00  -2.600e+00 8.000e+02 2.807e+02 1.164e-02 9.238e-01 5.000e-01 6.161e-07 7.130e-07 1.396e+00 0.000e+00 # p p > zp > mu+ mu-
2.295e+00  -2.400e+00 8.000e+02 1.118e+02 2.625e-02 9.238e-01 5.000e-01 3.887e-06 4.499e-06 1.396e+00 0.000e+00 # p p > zp > mu+ mu-
1.448e+00  -2.200e+00 8.000e+02 4.449e+01 6.159e-02 9.238e-01 5.000e-01 2.453e-05 2.839e-05 1.396e+00 0.000e+00 # p p > zp > mu+ mu-
9.136e-01  -2.000e+00 8.000e+02 1.772e+01 1.482e-01 9.238e-01 4.998e-01 1.547e-04 1.791e-04 1.396e+00 0.000e+00 # p p > zp > mu+ mu-
5.764e-01  -1.800e+00 8.000e+02 7.066e+00 3.687e-01 9.238e-01 4.989e-01 9.744e-04 1.128e-03 1.396e+00 0.000e+00 # p p > zp > mu+ mu-
3.637e-01  -1.600e+00 8.000e+02 2.844e+00 9.073e-01 9.238e-01 4.934e-01 6.080e-03 7.037e-03 1.396e+00 0.000e+00 # p p > zp > mu+ mu-
2.295e-01  -1.400e+00 8.000e+02 1.211e+00 2.122e+00 9.238e-01 4.612e-01 3.586e-02 4.150e-02 1.396e+00 0.000e+00 # p p > zp > mu+ mu-
1.448e-01  -1.200e+00 8.000e+02 6.807e-01 3.770e+00 9.238e-01 3.268e-01 1.603e-01 1.855e-01 1.396e+00 0.000e+00 # p p > zp > mu+ mu-
9.136e-02  -1.000e+00 8.000e+02 7.695e-01 3.334e+00 9.238e-01 1.151e-01 3.562e-01 4.122e-01 1.396e+00 0.000e+00 # p p > zp > mu+ mu-
5.764e-02  -8.000e-01 8.000e+02 1.559e+00 1.651e+00 9.238e-01 2.262e-02 4.418e-01 5.113e-01 1.396e+00 0.000e+00 # p p > zp > mu+ mu-
3.637e-02  -6.000e-01 8.000e+02 3.766e+00 6.870e-01 9.238e-01 3.727e-03 4.592e-01 5.315e-01 1.396e+00 0.000e+00 # p p > zp > mu+ mu-
2.295e-02  -4.000e-01 8.000e+02 9.400e+00 2.760e-01 9.238e-01 5.944e-04 4.621e-01 5.349e-01 1.396e+00 0.000e+00 # p p > zp > mu+ mu-
1.448e-02  -2.000e-01 8.000e+02 2.359e+01 1.122e-01 9.238e-01 9.430e-05 4.626e-01 5.354e-01 1.396e+00 0.000e+00 # p p > zp > mu+ mu-
1.156e+01  -3.000e+00 9.000e+02 3.192e+03 3.660e-04 1.016e+00 5.000e-01 9.989e-09 1.118e-08 1.341e+00 0.000e+00 # p p > zp > mu+ mu-
7.295e+00  -2.800e+00 9.000e+02 1.271e+03 2.155e-03 1.016e+00 5.000e-01 6.303e-08 7.055e-08 1.341e+00 0.000e+00 # p p > zp > mu+ mu-
4.603e+00  -2.600e+00 9.000e+02 5.058e+02 7.173e-03 1.016e+00 5.000e-01 3.977e-07 4.452e-07 1.341e+00 0.000e+00 # p p > zp > mu+ mu-
2.904e+00  -2.400e+00 9.000e+02 2.014e+02 1.652e-02 1.016e+00 5.000e-01 2.509e-06 2.809e-06 1.341e+00 0.000e+00 # p p > zp > mu+ mu-
1.833e+00  -2.200e+00 9.000e+02 8.017e+01 3.712e-02 1.016e+00 5.000e-01 1.583e-05 1.772e-05 1.341e+00 0.000e+00 # p p > zp > mu+ mu-
1.156e+00  -2.000e+00 9.000e+02 3.192e+01 8.612e-02 1.016e+00 4.999e-01 9.987e-05 1.118e-04 1.341e+00 0.000e+00 # p p > zp > mu+ mu-
7.295e-01  -1.800e+00 9.000e+02 1.272e+01 2.077e-01 1.016e+00 4.993e-01 6.294e-04 7.046e-04 1.341e+00 0.000e+00 # p p > zp > mu+ mu-
4.603e-01  -1.600e+00 9.000e+02 5.101e+00 5.159e-01 1.016e+00 4.958e-01 3.944e-03 4.414e-03 1.341e+00 0.000e+00 # p p > zp > mu+ mu-
2.904e-01  -1.400e+00 9.000e+02 2.121e+00 1.234e+00 1.016e+00 4.747e-01 2.382e-02 2.667e-02 1.341e+00 0.000e+00 # p p > zp > mu+ mu-
1.833e-01  -1.200e+00 9.000e+02 1.071e+00 2.438e+00 1.016e+00 3.742e-01 1.185e-01 1.326e-01 1.341e+00 0.000e+00 # p p > zp > mu+ mu-
1.156e-01  -1.000e+00 9.000e+02 9.961e-01 2.621e+00 1.016e+00 1.602e-01 3.201e-01 3.583e-01 1.341e+00 0.000e+00 # p p > zp > mu+ mu-
7.295e-02  -8.000e-01 9.000e+02 1.827e+00 1.431e+00 1.016e+00 3.477e-02 4.382e-01 4.906e-01 1.341e+00 0.000e+00 # p p > zp > mu+ mu-
4.603e-02  -6.000e-01 9.000e+02 4.322e+00 6.089e-01 1.016e+00 5.852e-03 4.655e-01 5.210e-01 1.341e+00 0.000e+00 # p p > zp > mu+ mu-
2.904e-02  -4.000e-01 9.000e+02 1.075e+01 2.455e-01 1.016e+00 9.368e-04 4.701e-01 5.262e-01 1.341e+00 0.000e+00 # p p > zp > mu+ mu-
1.833e-02  -2.000e-01 9.000e+02 2.696e+01 1.009e-01 1.016e+00 1.487e-04 4.708e-01 5.271e-01 1.341e+00 0.000e+00 # p p > zp > mu+ mu-
1.427e+01  -3.000e+00 1.000e+03 5.405e+03 1.447e-04 4.974e-01 5.000e-01 6.708e-09 7.336e-09 8.215e-01 0.000e+00 # p p > zp > mu+ mu-
9.007e+00  -2.800e+00 1.000e+03 2.152e+03 9.931e-04 4.974e-01 5.000e-01 4.232e-08 4.629e-08 8.215e-01 0.000e+00 # p p > zp > mu+ mu-
5.683e+00  -2.600e+00 1.000e+03 8.566e+02 4.434e-03 4.974e-01 5.000e-01 2.670e-07 2.921e-07 8.215e-01 0.000e+00 # p p > zp > mu+ mu-
3.586e+00  -2.400e+00 1.000e+03 3.410e+02 1.123e-02 4.974e-01 5.000e-01 1.685e-06 1.843e-06 8.215e-01 0.000e+00 # p p > zp > mu+ mu-
2.262e+00  -2.200e+00 1.000e+03 1.358e+02 2.355e-02 4.974e-01 5.000e-01 1.063e-05 1.163e-05 8.215e-01 0.000e+00 # p p > zp > mu+ mu-
1.427e+00  -2.000e+00 1.000e+03 5.406e+01 5.302e-02 4.974e-01 4.999e-01 6.707e-05 7.335e-05 8.215e-01 0.000e+00 # p p > zp > mu+ mu-
9.007e-01  -1.800e+00 1.000e+03 2.154e+01 1.251e-01 4.974e-01 4.996e-01 4.228e-04 4.625e-04 8.215e-01 0.000e+00 # p p > zp > mu+ mu-
5.683e-01  -1.600e+00 1.000e+03 8.614e+00 3.063e-01 4.974e-01 4.972e-01 2.655e-03 2.904e-03 8.215e-01 0.000e+00 # p p > zp > mu+ mu-
3.586e-01  -1.400e+00 1.000e+03 3.531e+00 7.392e-01 4.974e-01 4.829e-01 1.627e-02 1.780e-02 8.215e-01 0.000e+00 # p p > zp > mu+ mu-
2.262e-01  -1.200e+00 1.000e+03 1.660e+00 1.564e+00 4.974e-01 4.088e-01 8.693e-02 9.507e-02 8.215e-01 0.000e+00 # p p > zp > mu+ mu-
1.427e-01  -1.000e+00 1.000e+03 1.301e+00 1.995e+00 4.974e-01 2.077e-01 2.787e-01 3.048e-01 8.215e-01 0.000e+00 # p p > zp > mu+ mu-
9.007e-02  -8.000e-01 1.000e+03 2.125e+00 1.225e+00 4.974e-01 5.062e-02 4.285e-01 4.687e-01 8.215e-01 0.000e+00 # p p > zp > mu+ mu-
5.683e-02  -6.000e-01 1.000e+03 4.884e+00 5.363e-01 4.974e-01 8.770e-03 4.684e-01 5.123e-01 8.215e-01 0.000e+00 # p p > zp > mu+ mu-
3.586e-02  -4.000e-01 1.000e+03 1.209e+01 2.195e-01 4.974e-01 1.411e-03 4.754e-01 5.200e-01 8.215e-01 0.000e+00 # p p > zp > mu+ mu-
2.262e-02  -2.000e-01 1.000e+03 3.029e+01 9.057e-02 4.974e-01 2.241e-04 4.766e-01 5.212e-01 8.215e-01 0.000e+00 # p p > zp > mu+ mu-
1.727e+01  -3.000e+00 1.100e+03 8.705e+03 9.416e-05 5.131e-01 5.000e-01 4.659e-09 5.011e-09 8.918e-01 0.000e+00 # p p > zp > mu+ mu-
1.090e+01  -2.800e+00 1.100e+03 3.465e+03 4.299e-04 5.131e-01 5.000e-01 2.940e-08 3.162e-08 8.918e-01 0.000e+00 # p p > zp > mu+ mu-
6.876e+00  -2.600e+00 1.100e+03 1.380e+03 2.384e-03 5.131e-01 5.000e-01 1.855e-07 1.995e-07 8.918e-01 0.000e+00 # p p > zp > mu+ mu-
4.339e+00  -2.400e+00 1.100e+03 5.492e+02 6.944e-03 5.131e-01 5.000e-01 1.170e-06 1.259e-06 8.918e-01 0.000e+00 # p p > zp > mu+ mu-
2.737e+00  -2.200e+00 1.100e+03 2.187e+02 1.597e-02 5.131e-01 5.000e-01 7.384e-06 7.941e-06 8.918e-01 0.000e+00 # p p > zp > mu+ mu-
1.727e+00  -2.000e+00 1.100e+03 8.706e+01 3.477e-02 5.131e-01 5.000e-01 4.659e-05 5.010e-05 8.918e-01 0.000e+00 # p p > zp > mu+ mu-
1.090e+00  -1.800e+00 1.100e+03 3.468e+01 7.768e-02 5.131e-01 4.997e-01 2.938e-04 3.160e-04 8.918e-01 0.000e+00 # p p > zp > mu+ mu-
6.876e-01  -1.600e+00 1.100e+03 1.385e+01 1.895e-01 5.131e-01 4.981e-01 1.848e-03 1.987e-03 8.918e-01 0.000e+00 # p p > zp > mu+ mu-
4.339e-01  -1.400e+00 1.100e+03 5.626e+00 4.609e-01 5.131e-01 4.881e-01 1.142e-02 1.229e-02 8.918e-01 0.000e+00 # p p > zp > mu+ mu-
2.737e-01  -1.200e+00 1.100e+03 2.522e+00 1.022e+00 5.131e-01 4.335e-01 6.401e-02 6.885e-02 8.918e-01 0.000e+00 # p p > zp > mu+ mu-
1.727e-01  -1.000e+00 1.100e+03 1.714e+00 1.501e+00 5.131e-01 2.540e-01 2.367e-01 2.545e-01 8.918e-01 0.000e+00 # p p > zp > mu+ mu-
1.090e-01  -8.000e-01 1.100e+03 2.465e+00 1.045e+00 5.131e-01 7.030e-02 4.133e-01 4.445e-01 8.918e-01 0.000e+00 # p p > zp > mu+ mu-
6.876e-02  -6.000e-01 1.100e+03 5.458e+00 4.749e-01 5.131e-01 1.264e-02 4.688e-01 5.042e-01 8.918e-01 0.000e+00 # p p > zp > mu+ mu-
4.339e-02  -4.000e-01 1.100e+03 1.342e+01 1.954e-01 5.131e-01 2.046e-03 4.790e-01 5.152e-01 8.918e-01 0.000e+00 # p p > zp > mu+ mu-
2.737e-02  -2.000e-01 1.100e+03 3.359e+01 7.997e-02 5.131e-01 3.255e-04 4.806e-01 5.169e-01 8.918e-01 0.000e+00 # p p > zp > mu+ mu-
2.056e+01  -3.000e+00 1.200e+03 1.345e+04 4.694e-05 7.373e-01 5.000e-01 3.331e-09 3.538e-09 1.073e+00 0.000e+00 # p p > zp > mu+ mu-
1.297e+01  -2.800e+00 1.200e+03 5.354e+03 2.916e-04 7.373e-01 5.000e-01 2.102e-08 2.232e-08 1.073e+00 0.000e+00 # p p > zp > mu+ mu-
8.183e+00  -2.600e+00 1.200e+03 2.132e+03 1.245e-03 7.373e-01 5.000e-01 1.326e-07 1.408e-07 1.073e+00 0.000e+00 # p p > zp > mu+ mu-
5.163e+00  -2.400e+00 1.200e+03 8.486e+02 4.701e-03 7.373e-01 5.000e-01 8.368e-07 8.887e-07 1.073e+00 0.000e+00 # p p > zp > mu+ mu-
3.258e+00  -2.200e+00 1.200e+03 3.378e+02 1.194e-02 7.373e-01 5.000e-01 5.279e-06 5.607e-06 1.073e+00 0.000e+00 # p p > zp > mu+ mu-
2.056e+00  -2.000e+00 1.200e+03 1.345e+02 2.365e-02 7.373e-01 5.000e-01 3.331e-05 3.538e-05 1.073e+00 0.000e+00 # p p > zp > mu+ mu-
1.297e+00  -1.800e+00 1.200e+03 5.357e+01 5.118e-02 7.373e-01 4.998e-01 2.101e-04 2.231e-04 1.073e+00 0.000e+00 # p p > zp > mu+ mu-
8.183e-01  -1.600e+00 1.200e+03 2.137e+01 1.194e-01 7.373e-01 4.986e-01 1.323e-03 1.405e-03 1.073e+00 0.000e+00 # p p > zp > mu+ mu-
5.163e-01  -1.400e+00 1.200e+03 8.633e+00 2.912e-01 7.373e-01 4.915e-01 8.225e-03 8.736e-03 1.073e+00 0.000e+00 # p p > zp > mu+ mu-
3.258e-01  -1.200e+00 1.200e+03 3.747e+00 6.707e-01 7.373e-01 4.508e-01 4.760e-02 5.056e-02 1.073e+00 0.000e+00 # p p > zp > mu+ mu-
2.056e-01  -1.000e+00 1.200e+03 2.270e+00 1.105e+00 7.373e-01 2.962e-01 1.973e-01 2.096e-01 1.073e+00 0.000e+00 # p p > zp > mu+ mu-
1.297e-01  -8.000e-01 1.200e+03 2.860e+00 8.780e-01 7.373e-01 9.360e-02 3.935e-01 4.179e-01 1.073e+00 0.000e+00 # p p > zp > mu+ mu-
8.183e-02  -6.000e-01 1.200e+03 6.053e+00 4.159e-01 7.373e-01 1.761e-02 4.670e-01 4.960e-01 1.073e+00 0.000e+00 # p p > zp > mu+ mu-
5.163e-02  -4.000e-01 1.200e+03 1.475e+01 1.716e-01 7.373e-01 2.876e-03 4.813e-01 5.112e-01 1.073e+00 0.000e+00 # p p > zp > mu+ mu-
3.258e-02  -2.000e-01 1.200e+03 3.688e+01 7.130e-02 7.373e-01 4.580e-04 4.837e-01 5.137e-01 1.073e+00 0.000e+00 # p p > zp > mu+ mu-
2.412e+01  -3.000e+00 1.300e+03 2.007e+04 2.453e-05 6.941e-01 5.000e-01 2.442e-09 2.569e-09 9.511e-01 0.000e+00 # p p > zp > mu+ mu-
1.522e+01  -2.800e+00 1.300e+03 7.989e+03 1.534e-04 6.941e-01 5.000e-01 1.541e-08 1.621e-08 9.511e-01 0.000e+00 # p p > zp > mu+ mu-
9.604e+00  -2.600e+00 1.300e+03 3.181e+03 8.839e-04 6.941e-01 5.000e-01 9.722e-08 1.023e-07 9.511e-01 0.000e+00 # p p > zp > mu+ mu-
6.060e+00  -2.400e+00 1.300e+03 1.266e+03 2.998e-03 6.941e-01 5.000e-01 6.134e-07 6.452e-07 9.511e-01 0.000e+00 # p p > zp > mu+ mu-
3.823e+00  -2.200e+00 1.300e+03 5.041e+02 8.907e-03 6.941e-01 5.000e-01 3.870e-06 4.071e-06 9.511e-01 0.000e+00 # p p > zp > mu+ mu-
2.412e+00  -2.000e+00 1.300e+03 2.007e+02 1.773e-02 6.941e-01 5.000e-01 2.442e-05 2.569e-05 9.511e-01 0.000e+00 # p p > zp > mu+ mu-
1.522e+00  -1.800e+00 1.300e+03 7.992e+01 3.351e-02 6.941e-01 4.998e-01 1.540e-04 1.620e-04 9.511e-01 0.000e+00 # p p > zp > mu+ mu-
9.604e-01  -1.600e+00 1.300e+03 3.187e+01 7.794e-02 6.941e-01 4.990e-01 9.703e-04 1.021e-03 9.511e-01 0.000e+00 # p p > zp > mu+ mu-
6.060e-01  -1.400e+00 1.300e+03 1.282e+01 1.906e-01 6.941e-01 4.938e-01 6.058e-03 6.372e-03 9.511e-01 0.000e+00 # p p > zp > mu+ mu-
3.823e-01  -1.200e+00 1.300e+03 5.442e+00 4.463e-01 6.941e-01 4.632e-01 3.585e-02 3.771e-02 9.511e-01 0.000e+00 # p p > zp > mu+ mu-
2.412e-01  -1.000e+00 1.300e+03 3.014e+00 8.025e-01 6.941e-01 3.329e-01 1.626e-01 1.710e-01 9.511e-01 0.000e+00 # p p > zp > mu+ mu-
1.522e-01  -8.000e-01 1.300e+03 3.329e+00 7.269e-01 6.941e-01 1.200e-01 3.698e-01 3.889e-01 9.511e-01 0.000e+00 # p p > zp > mu+ mu-
9.604e-02  -6.000e-01 1.300e+03 6.674e+00 3.644e-01 6.941e-01 2.383e-02 4.633e-01 4.874e-01 9.511e-01 0.000e+00 # p p > zp > mu+ mu-
6.060e-02  -4.000e-01 1.300e+03 1.609e+01 1.520e-01 6.941e-01 3.934e-03 4.827e-01 5.077e-01 9.511e-01 0.000e+00 # p p > zp > mu+ mu-
3.823e-02  -2.000e-01 1.300e+03 4.015e+01 6.274e-02 6.941e-01 6.277e-04 4.859e-01 5.111e-01 9.511e-01 0.000e+00 # p p > zp > mu+ mu-
2.798e+01  -3.000e+00 1.400e+03 2.907e+04 1.312e-05 5.248e-01 5.000e-01 1.829e-09 1.910e-09 7.183e-01 0.000e+00 # p p > zp > mu+ mu-
1.765e+01  -2.800e+00 1.400e+03 1.157e+04 8.657e-05 5.248e-01 5.000e-01 1.154e-08 1.205e-08 7.183e-01 0.000e+00 # p p > zp > mu+ mu-
1.114e+01  -2.600e+00 1.400e+03 4.607e+03 5.083e-04 5.248e-01 5.000e-01 7.283e-08 7.603e-08 7.183e-01 0.000e+00 # p p > zp > mu+ mu-
7.028e+00  -2.400e+00 1.400e+03 1.834e+03 1.894e-03 5.248e-01 5.000e-01 4.595e-07 4.797e-07 7.183e-01 0.000e+00 # p p > zp > mu+ mu-
4.434e+00  -2.200e+00 1.400e+03 7.302e+02 5.360e-03 5.248e-01 5.000e-01 2.899e-06 3.027e-06 7.183e-01 0.000e+00 # p p > zp > mu+ mu-
2.798e+00  -2.000e+00 1.400e+03 2.907e+02 1.319e-02 5.248e-01 5.000e-01 1.829e-05 1.910e-05 7.183e-01 0.000e+00 # p p > zp > mu+ mu-
1.765e+00  -1.800e+00 1.400e+03 1.158e+02 2.541e-02 5.248e-01 4.999e-01 1.154e-04 1.205e-04 7.183e-01 0.000e+00 # p p > zp > mu+ mu-
1.114e+00  -1.600e+00 1.400e+03 4.614e+01 5.167e-02 5.248e-01 4.993e-01 7.272e-04 7.591e-04 7.183e-01 0.000e+00 # p p > zp > mu+ mu-
7.028e-01  -1.400e+00 1.400e+03 1.851e+01 1.254e-01 5.248e-01 4.953e-01 4.553e-03 4.752e-03 7.183e-01 0.000e+00 # p p > zp > mu+ mu-
4.434e-01  -1.200e+00 1.400e+03 7.735e+00 2.987e-01 5.248e-01 4.720e-01 2.737e-02 2.857e-02 7.183e-01 0.000e+00 # p p > zp > mu+ mu-
2.798e-01  -1.000e+00 1.400e+03 3.996e+00 5.779e-01 5.248e-01 3.638e-01 1.331e-01 1.389e-01 7.183e-01 0.000e+00 # p p > zp > mu+ mu-
1.765e-01  -8.000e-01 1.400e+03 3.892e+00 5.918e-01 5.248e-01 1.487e-01 3.432e-01 3.583e-01 7.183e-01 0.000e+00 # p p > zp > mu+ mu-
1.114e-01  -6.000e-01 1.400e+03 7.331e+00 3.156e-01 5.248e-01 3.142e-02 4.577e-01 4.778e-01 7.183e-01 0.000e+00 # p p > zp > mu+ mu-
7.028e-02  -4.000e-01 1.400e+03 1.744e+01 1.332e-01 5.248e-01 5.258e-03 4.833e-01 5.045e-01 7.183e-01 0.000e+00 # p p > zp > mu+ mu-
4.434e-02  -2.000e-01 1.400e+03 4.342e+01 5.473e-02 5.248e-01 8.408e-04 4.876e-01 5.090e-01 7.183e-01 0.000e+00 # p p > zp > mu+ mu-
3.212e+01  -3.000e+00 1.500e+03 4.104e+04 8.179e-06 3.745e-01 5.000e-01 1.397e-09 1.449e-09 5.224e-01 0.000e+00 # p p > zp > mu+ mu-
2.027e+01  -2.800e+00 1.500e+03 1.634e+04 4.921e-05 3.745e-01 5.000e-01 8.813e-09 9.144e-09 5.224e-01 0.000e+00 # p p > zp > mu+ mu-
1.279e+01  -2.600e+00 1.500e+03 6.505e+03 3.024e-04 3.745e-01 5.000e-01 5.560e-08 5.769e-08 5.224e-01 0.000e+00 # p p > zp > mu+ mu-
8.068e+00  -2.400e+00 1.500e+03 2.590e+03 1.644e-03 3.745e-01 5.000e-01 3.508e-07 3.640e-07 5.224e-01 0.000e+00 # p p > zp > mu+ mu-
5.090e+00  -2.200e+00 1.500e+03 1.031e+03 4.009e-03 3.745e-01 5.000e-01 2.214e-06 2.297e-06 5.224e-01 0.000e+00 # p p > zp > mu+ mu-
3.212e+00  -2.000e+00 1.500e+03 4.105e+02 1.044e-02 3.745e-01 5.000e-01 1.397e-05 1.449e-05 5.224e-01 0.000e+00 # p p > zp > mu+ mu-
2.027e+00  -1.800e+00 1.500e+03 1.634e+02 1.925e-02 3.745e-01 4.999e-01 8.811e-05 9.142e-05 5.224e-01 0.000e+00 # p p > zp > mu+ mu-
1.279e+00  -1.600e+00 1.500e+03 6.513e+01 3.557e-02 3.745e-01 4.994e-01 5.554e-04 5.763e-04 5.224e-01 0.000e+00 # p p > zp > mu+ mu-
8.068e-01  -1.400e+00 1.500e+03 2.608e+01 8.480e-02 3.745e-01 4.964e-01 3.483e-03 3.614e-03 5.224e-01 0.000e+00 # p p > zp > mu+ mu-
5.090e-01  -1.200e+00 1.500e+03 1.078e+01 2.033e-01 3.745e-01 4.784e-01 2.118e-02 2.197e-02 5.224e-01 0.000e+00 # p p > zp > mu+ mu-
3.212e-01  -1.000e+00 1.500e+03 5.275e+00 4.143e-01 3.745e-01 3.891e-01 1.087e-01 1.128e-01 5.224e-01 0.000e+00 # p p > zp > mu+ mu-
2.027e-01  -8.000e-01 1.500e+03 4.573e+00 4.776e-01 3.745e-01 1.787e-01 3.149e-01 3.267e-01 5.224e-01 0.000e+00 # p p > zp > mu+ mu-
1.279e-01  -6.000e-01 1.500e+03 8.033e+00 2.727e-01 3.745e-01 4.049e-02 4.503e-01 4.672e-01 5.224e-01 0.000e+00 # p p > zp > mu+ mu-
8.068e-02  -4.000e-01 1.500e+03 1.880e+01 1.169e-01 3.745e-01 6.886e-03 4.832e-01 5.013e-01 5.224e-01 0.000e+00 # p p > zp > mu+ mu-
5.090e-02  -2.000e-01 1.500e+03 4.669e+01 4.855e-02 3.745e-01 1.104e-03 4.889e-01 5.072e-01 5.224e-01 0.000e+00 # p p > zp > mu+ mu-
3.654e+01  -3.000e+00 1.600e+03 5.668e+04 4.751e-06 3.161e-01 5.000e-01 1.084e-09 1.119e-09 4.623e-01 0.000e+00 # p p > zp > mu+ mu-
2.306e+01  -2.800e+00 1.600e+03 2.256e+04 2.879e-05 3.161e-01 5.000e-01 6.842e-09 7.063e-09 4.623e-01 0.000e+00 # p p > zp > mu+ mu-
1.455e+01  -2.600e+00 1.600e+03 8.983e+03 1.813e-04 3.161e-01 5.000e-01 4.317e-08 4.457e-08 4.623e-01 0.000e+00 # p p > zp > mu+ mu-
9.179e+00  -2.400e+00 1.600e+03 3.576e+03 1.015e-03 3.161e-01 5.000e-01 2.724e-07 2.812e-07 4.623e-01 0.000e+00 # p p > zp > mu+ mu-
5.792e+00  -2.200e+00 1.600e+03 1.424e+03 2.909e-03 3.161e-01 5.000e-01 1.719e-06 1.774e-06 4.623e-01 0.000e+00 # p p > zp > mu+ mu-
3.654e+00  -2.000e+00 1.600e+03 5.668e+02 8.573e-03 3.161e-01 5.000e-01 1.084e-05 1.119e-05 4.623e-01 0.000e+00 # p p > zp > mu+ mu-
2.306e+00  -1.800e+00 1.600e+03 2.257e+02 1.532e-02 3.161e-01 4.999e-01 6.841e-05 7.062e-05 4.623e-01 0.000e+00 # p p > zp > mu+ mu-
1.455e+00  -1.600e+00 1.600e+03 8.990e+01 2.529e-02 3.161e-01 4.996e-01 4.313e-04 4.453e-04 4.623e-01 0.000e+00 # p p > zp > mu+ mu-
9.179e-01  -1.400e+00 1.600e+03 3.596e+01 6.008e-02 3.161e-01 4.972e-01 2.709e-03 2.796e-03 4.623e-01 0.000e+00 # p p > zp > mu+ mu-
5.792e-01  -1.200e+00 1.600e+03 1.473e+01 1.422e-01 3.161e-01 4.831e-01 1.660e-02 1.714e-02 4.623e-01 0.000e+00 # p p > zp > mu+ mu-
3.654e-01  -1.000e+00 1.600e+03 6.919e+00 2.996e-01 3.161e-01 4.096e-01 8.882e-02 9.170e-02 4.623e-01 0.000e+00 # p p > zp > mu+ mu-
2.306e-01  -8.000e-01 1.600e+03 5.399e+00 3.839e-01 3.161e-01 2.090e-01 2.859e-01 2.952e-01 4.623e-01 0.000e+00 # p p > zp > mu+ mu-
1.455e-01  -6.000e-01 1.600e+03 8.793e+00 2.357e-01 3.161e-01 5.108e-02 4.410e-01 4.553e-01 4.623e-01 0.000e+00 # p p > zp > mu+ mu-
9.179e-02  -4.000e-01 1.600e+03 2.019e+01 1.041e-01 3.161e-01 8.857e-03 4.825e-01 4.981e-01 4.623e-01 0.000e+00 # p p > zp > mu+ mu-
5.792e-02  -2.000e-01 1.600e+03 4.995e+01 4.335e-02 3.161e-01 1.425e-03 4.898e-01 5.056e-01 4.623e-01 0.000e+00 # p p > zp > mu+ mu-
4.125e+01  -3.000e+00 1.700e+03 7.674e+04 3.012e-06 3.045e-01 5.000e-01 8.543e-10 8.784e-10 3.698e-01 0.000e+00 # p p > zp > mu+ mu-
2.603e+01  -2.800e+00 1.700e+03 3.055e+04 1.932e-05 3.045e-01 5.000e-01 5.390e-09 5.542e-09 3.698e-01 0.000e+00 # p p > zp > mu+ mu-
1.642e+01  -2.600e+00 1.700e+03 1.216e+04 1.143e-04 3.045e-01 5.000e-01 3.401e-08 3.497e-08 3.698e-01 0.000e+00 # p p > zp > mu+ mu-
1.036e+01  -2.400e+00 1.700e+03 4.842e+03 6.676e-04 3.045e-01 5.000e-01 2.146e-07 2.206e-07 3.698e-01 0.000e+00 # p p > zp > mu+ mu-
6.538e+00  -2.200e+00 1.700e+03 1.928e+03 2.045e-03 3.045e-01 5.000e-01 1.354e-06 1.392e-06 3.698e-01 0.000e+00 # p p > zp > mu+ mu-
4.125e+00  -2.000e+00 1.700e+03 7.675e+02 6.988e-03 3.045e-01 5.000e-01 8.543e-06 8.784e-06 3.698e-01 0.000e+00 # p p > zp > mu+ mu-
2.603e+00  -1.800e+00 1.700e+03 3.056e+02 1.262e-02 3.045e-01 4.999e-01 5.390e-05 5.542e-05 3.698e-01 0.000e+00 # p p > zp > mu+ mu-
1.642e+00  -1.600e+00 1.700e+03 1.217e+02 2.061e-02 3.045e-01 4.997e-01 3.399e-04 3.494e-04 3.698e-01 0.000e+00 # p p > zp > mu+ mu-
1.036e+00  -1.400e+00 1.700e+03 4.863e+01 4.328e-02 3.045e-01 4.978e-01 2.137e-03 2.197e-03 3.698e-01 0.000e+00 # p p > zp > mu+ mu-
6.538e-01  -1.200e+00 1.700e+03 1.981e+01 9.985e-02 3.045e-01 4.866e-01 1.318e-02 1.355e-02 3.698e-01 0.000e+00 # p p > zp > mu+ mu-
4.125e-01  -1.000e+00 1.700e+03 9.006e+00 2.155e-01 3.045e-01 4.261e-01 7.280e-02 7.485e-02 3.698e-01 0.000e+00 # p p > zp > mu+ mu-
2.603e-01  -8.000e-01 1.700e+03 6.401e+00 3.023e-01 3.045e-01 2.386e-01 2.573e-01 2.645e-01 3.698e-01 0.000e+00 # p p > zp > mu+ mu-
1.642e-01  -6.000e-01 1.700e+03 9.621e+00 2.019e-01 3.045e-01 6.321e-02 4.300e-01 4.421e-01 3.698e-01 0.000e+00 # p p > zp > mu+ mu-
1.036e-01  -4.000e-01 1.700e+03 2.160e+01 9.189e-02 3.045e-01 1.121e-02 4.812e-01 4.947e-01 3.698e-01 0.000e+00 # p p > zp > mu+ mu-
6.538e-02  -2.000e-01 1.700e+03 5.322e+01 4.005e-02 3.045e-01 1.811e-03 4.904e-01 5.042e-01 3.698e-01 0.000e+00 # p p > zp > mu+ mu-
4.625e+01  -3.000e+00 1.800e+03 1.021e+05 1.923e-06 2.806e-01 5.000e-01 6.820e-10 6.989e-10 3.182e-01 0.000e+00 # p p > zp > mu+ mu-
2.918e+01  -2.800e+00 1.800e+03 4.066e+04 1.231e-05 2.806e-01 5.000e-01 4.303e-09 4.410e-09 3.182e-01 0.000e+00 # p p > zp > mu+ mu-
1.841e+01  -2.600e+00 1.800e+03 1.619e+04 7.428e-05 2.806e-01 5.000e-01 2.715e-08 2.782e-08 3.182e-01 0.000e+00 # p p > zp > mu+ mu-
1.162e+01  -2.400e+00 1.800e+03 6.444e+03 4.277e-04 2.806e-01 5.000e-01 1.713e-07 1.755e-07 3.182e-01 0.000e+00 # p p > zp > mu+ mu-
7.330e+00  -2.200e+00 1.800e+03 2.565e+03 2.093e-03 2.806e-01 5.000e-01 1.081e-06 1.108e-06 3.182e-01 0.000e+00 # p p > zp > mu+ mu-
4.625e+00  -2.000e+00 1.800e+03 1.021e+03 5.761e-03 2.806e-01 5.000e-01 6.820e-06 6.988e-06 3.182e-01 0.000e+00 # p p > zp > mu+ mu-
2.918e+00  -1.800e+00 1.800e+03 4.066e+02 1.041e-02 2.806e-01 5.000e-01 4.303e-05 4.409e-05 3.182e-01 0.000e+00 # p p > zp > mu+ mu-
1.841e+00  -1.600e+00 1.800e+03 1.620e+02 1.609e-02 2.806e-01 4.997e-01 2.714e-04 2.781e-04 3.182e-01 0.000e+00 # p p > zp > mu+ mu-
1.162e+00  -1.400e+00 1.800e+03 6.467e+01 3.191e-02 2.806e-01 4.983e-01 1.707e-03 1.749e-03 3.182e-01 0.000e+00 # p p > zp > mu+ mu-
7.330e-01  -1.200e+00 1.800e+03 2.622e+01 7.066e-02 2.806e-01 4.893e-01 1.058e-02 1.084e-02 3.182e-01 0.000e+00 # p p > zp > mu+ mu-
4.625e-01  -1.000e+00 1.800e+03 1.163e+01 1.553e-01 2.806e-01 4.392e-01 5.992e-02 6.139e-02 3.182e-01 0.000e+00 # p p > zp > mu+ mu-
2.918e-01  -8.000e-01 1.800e+03 7.615e+00 2.361e-01 2.806e-01 2.670e-01 2.298e-01 2.355e-01 3.182e-01 0.000e+00 # p p > zp > mu+ mu-
1.841e-01  -6.000e-01 1.800e+03 1.053e+01 1.714e-01 2.806e-01 7.684e-02 4.173e-01 4.276e-01 3.182e-01 0.000e+00 # p p > zp > mu+ mu-
1.162e-01  -4.000e-01 1.800e+03 2.304e+01 7.958e-02 2.806e-01 1.399e-02 4.793e-01 4.911e-01 3.182e-01 0.000e+00 # p p > zp > mu+ mu-
7.330e-02  -2.000e-01 1.800e+03 5.650e+01 3.472e-02 2.806e-01 2.270e-03 4.908e-01 5.029e-01 3.182e-01 0.000e+00 # p p > zp > mu+ mu-
5.153e+01  -3.000e+00 1.900e+03 1.338e+05 1.333e-06 2.419e-01 5.000e-01 5.510e-10 5.629e-10 2.686e-01 0.000e+00 # p p > zp > mu+ mu-
3.251e+01  -2.800e+00 1.900e+03 5.328e+04 7.589e-06 2.419e-01 5.000e-01 3.476e-09 3.552e-09 2.686e-01 0.000e+00 # p p > zp > mu+ mu-
2.052e+01  -2.600e+00 1.900e+03 2.121e+04 4.719e-05 2.419e-01 5.000e-01 2.193e-08 2.241e-08 2.686e-01 0.000e+00 # p p > zp > mu+ mu-
1.294e+01  -2.400e+00 1.900e+03 8.444e+03 2.913e-04 2.419e-01 5.000e-01 1.384e-07 1.414e-07 2.686e-01 0.000e+00 # p p > zp > mu+ mu-
8.167e+00  -2.200e+00 1.900e+03 3.362e+03 1.506e-03 2.419e-01 5.000e-01 8.732e-07 8.922e-07 2.686e-01 0.000e+00 # p p > zp > mu+ mu-
5.153e+00  -2.000e+00 1.900e+03 1.338e+03 4.664e-03 2.419e-01 5.000e-01 5.510e-06 5.629e-06 2.686e-01 0.000e+00 # p p > zp > mu+ mu-
3.251e+00  -1.800e+00 1.900e+03 5.328e+02 8.668e-03 2.419e-01 5.000e-01 3.476e-05 3.552e-05 2.686e-01 0.000e+00 # p p > zp > mu+ mu-
2.052e+00  -1.600e+00 1.900e+03 2.122e+02 1.317e-02 2.419e-01 4.998e-01 2.192e-04 2.240e-04 2.686e-01 0.000e+00 # p p > zp > mu+ mu-
1.294e+00  -1.400e+00 1.900e+03 8.468e+01 2.533e-02 2.419e-01 4.986e-01 1.380e-03 1.410e-03 2.686e-01 0.000e+00 # p p > zp > mu+ mu-
8.167e-01  -1.200e+00 1.900e+03 3.421e+01 5.234e-02 2.419e-01 4.913e-01 8.581e-03 8.767e-03 2.686e-01 0.000e+00 # p p > zp > mu+ mu-
5.153e-01  -1.000e+00 1.900e+03 1.488e+01 1.130e-01 2.419e-01 4.498e-01 4.957e-02 5.064e-02 2.686e-01 0.000e+00 # p p > zp > mu+ mu-
3.251e-01  -8.000e-01 1.900e+03 9.079e+00 1.831e-01 2.419e-01 2.934e-01 2.040e-01 2.084e-01 2.686e-01 0.000e+00 # p p > zp > mu+ mu-
2.052e-01  -6.000e-01 1.900e+03 1.154e+01 1.446e-01 2.419e-01 9.187e-02 4.030e-01 4.118e-01 2.686e-01 0.000e+00 # p p > zp > mu+ mu-
1.294e-01  -4.000e-01 1.900e+03 2.451e+01 7.079e-02 2.419e-01 1.722e-02 4.768e-01 4.871e-01 2.686e-01 0.000e+00 # p p > zp > mu+ mu-
8.167e-02  -2.000e-01 1.900e+03 5.979e+01 3.290e-02 2.419e-01 2.811e-03 4.910e-01 5.017e-01 2.686e-01 0.000e+00 # p p > zp > mu+ mu-
5.710e+01  -3.000e+00 2.000e+03 1.730e+05 8.044e-07 1.995e-01 5.000e-01 4.499e-10 4.585e-10 2.259e-01 0.000e+00 # p p > zp > mu+ mu-
3.603e+01  -2.800e+00 2.000e+03 6.886e+04 5.245e-06 1.995e-01 5.000e-01 2.839e-09 2.893e-09 2.259e-01 0.000e+00 # p p > zp > mu+ mu-
2.273e+01  -2.600e+00 2.000e+03 2.741e+04 3.488e-05 1.995e-01 5.000e-01 1.791e-08 1.825e-08 2.259e-01 0.000e+00 # p p > zp > mu+ mu-
1.434e+01  -2.400e+00 2.000e+03 1.091e+04 1.986e-04 1.995e-01 5.000e-01 1.130e-07 1.152e-07 2.259e-01 0.000e+00 # p p > zp > mu+ mu-
9.050e+00  -2.200e+00 2.000e+03 4.345e+03 1.075e-03 1.995e-01 5.000e-01 7.130e-07 7.267e-07 2.259e-01 0.000e+00 # p p > zp > mu+ mu-
5.710e+00  -2.000e+00 2.000e+03 1.730e+03 3.909e-03 1.995e-01 5.000e-01 4.499e-06 4.585e-06 2.259e-01 0.000e+00 # p p > zp > mu+ mu-
3.603e+00  -1.800e+00 2.000e+03 6.886e+02 7.575e-03 1.995e-01 5.000e-01 2.838e-05 2.893e-05 2.259e-01 0.000e+00 # p p > zp > mu+ mu-
2.273e+00  -1.600e+00 2.000e+03 2.742e+02 1.121e-02 1.995e-01 4.998e-01 1.790e-04 1.825e-04 2.259e-01 0.000e+00 # p p > zp > mu+ mu-
1.434e+00  -1.400e+00 2.000e+03 1.094e+02 2.031e-02 1.995e-01 4.989e-01 1.127e-03 1.149e-03 2.259e-01 0.000e+00 # p p > zp > mu+ mu-
9.050e-01  -1.200e+00 2.000e+03 4.407e+01 3.886e-02 1.995e-01 4.929e-01 7.029e-03 7.164e-03 2.259e-01 0.000e+00 # p p > zp > mu+ mu-
5.710e-01  -1.000e+00 2.000e+03 1.887e+01 8.373e-02 1.995e-01 4.583e-01 4.124e-02 4.203e-02 2.259e-01 0.000e+00 # p p > zp > mu+ mu-
3.603e-01  -8.000e-01 2.000e+03 1.084e+01 1.434e-01 1.995e-01 3.176e-01 1.803e-01 1.838e-01 2.259e-01 0.000e+00 # p p > zp > mu+ mu-
2.273e-01  -6.000e-01 2.000e+03 1.267e+01 1.231e-01 1.995e-01 1.082e-01 3.874e-01 3.949e-01 2.259e-01 0.000e+00 # p p > zp > mu+ mu-
1.434e-01  -4.000e-01 2.000e+03 2.604e+01 6.197e-02 1.995e-01 2.096e-02 4.737e-01 4.828e-01 2.259e-01 0.000e+00 # p p > zp > mu+ mu-
9.050e-02  -2.000e-01 2.000e+03 6.309e+01 3.069e-02 1.995e-01 3.443e-03 4.910e-01 5.004e-01 2.259e-01 0.000e+00 # p p > zp > mu+ mu-
6.295e+01  -3.000e+00 2.100e+03 2.207e+05 5.533e-07 1.655e-01 5.000e-01 3.709e-10 3.772e-10 1.818e-01 0.000e+00 # p p > zp > mu+ mu-
3.972e+01  -2.800e+00 2.100e+03 8.788e+04 3.530e-06 1.655e-01 5.000e-01 2.340e-09 2.380e-09 1.818e-01 0.000e+00 # p p > zp > mu+ mu-
2.506e+01  -2.600e+00 2.100e+03 3.499e+04 2.242e-05 1.655e-01 5.000e-01 1.477e-08 1.502e-08 1.818e-01 0.000e+00 # p p > zp > mu+ mu-
1.581e+01  -2.400e+00 2.100e+03 1.393e+04 1.377e-04 1.655e-01 5.000e-01 9.316e-08 9.476e-08 1.818e-01 0.000e+00 # p p > zp > mu+ mu-
9.977e+00  -2.200e+00 2.100e+03 5.545e+03 7.593e-04 1.655e-01 5.000e-01 5.878e-07 5.979e-07 1.818e-01 0.000e+00 # p p > zp > mu+ mu-
6.295e+00  -2.000e+00 2.100e+03 2.208e+03 3.156e-03 1.655e-01 5.000e-01 3.709e-06 3.772e-06 1.818e-01 0.000e+00 # p p > zp > mu+ mu-
3.972e+00  -1.800e+00 2.100e+03 8.789e+02 6.763e-03 1.655e-01 5.000e-01 2.340e-05 2.380e-05 1.818e-01 0.000e+00 # p p > zp > mu+ mu-
2.506e+00  -1.600e+00 2.100e+03 3.500e+02 1.077e-02 1.655e-01 4.999e-01 1.476e-04 1.501e-04 1.818e-01 0.000e+00 # p p > zp > mu+ mu-
1.581e+00  -1.400e+00 2.100e+03 1.395e+02 1.621e-02 1.655e-01 4.991e-01 9.299e-04 9.458e-04 1.818e-01 0.000e+00 # p p > zp > mu+ mu-
9.977e-01  -1.200e+00 2.100e+03 5.611e+01 2.905e-02 1.655e-01 4.941e-01 5.809e-03 5.908e-03 1.818e-01 0.000e+00 # p p > zp > mu+ mu-
6.295e-01  -1.000e+00 2.100e+03 2.373e+01 6.173e-02 1.655e-01 4.651e-01 3.450e-02 3.509e-02 1.818e-01 0.000e+00 # p p > zp > mu+ mu-
3.972e-01  -8.000e-01 2.100e+03 1.294e+01 1.107e-01 1.655e-01 3.395e-01 1.589e-01 1.616e-01 1.818e-01 0.000e+00 # p p > zp > mu+ mu-
2.506e-01  -6.000e-01 2.100e+03 1.394e+01 1.030e-01 1.655e-01 1.255e-01 3.707e-01 3.770e-01 1.818e-01 0.000e+00 # p p > zp > mu+ mu-
1.581e-01  -4.000e-01 2.100e+03 2.761e+01 5.353e-02 1.655e-01 2.522e-02 4.700e-01 4.780e-01 1.818e-01 0.000e+00 # p p > zp > mu+ mu-
9.977e-02  -2.000e-01 2.100e+03 6.641e+01 2.524e-02 1.655e-01 4.175e-03 4.908e-01 4.992e-01 1.818e-01 0.000e+00 # p p > zp > mu+ mu-
6.909e+01  -3.000e+00 2.200e+03 2.786e+05 3.837e-07 1.427e-01 5.000e-01 3.085e-10 3.132e-10 1.514e-01 0.000e+00 # p p > zp > mu+ mu-
4.359e+01  -2.800e+00 2.200e+03 1.109e+05 2.603e-06 1.427e-01 5.000e-01 1.946e-09 1.976e-09 1.514e-01 0.000e+00 # p p > zp > mu+ mu-
2.751e+01  -2.600e+00 2.200e+03 4.415e+04 1.468e-05 1.427e-01 5.000e-01 1.228e-08 1.247e-08 1.514e-01 0.000e+00 # p p > zp > mu+ mu-
1.735e+01  -2.400e+00 2.200e+03 1.758e+04 9.266e-05 1.427e-01 5.000e-01 7.749e-08 7.867e-08 1.514e-01 0.000e+00 # p p > zp > mu+ mu-
1.095e+01  -2.200e+00 2.200e+03 6.997e+03 5.243e-04 1.427e-01 5.000e-01 4.889e-07 4.964e-07 1.514e-01 0.000e+00 # p p > zp > mu+ mu-
6.909e+00  -2.000e+00 2.200e+03 2.786e+03 2.442e-03 1.427e-01 5.000e-01 3.085e-06 3.132e-06 1.514e-01 0.000e+00 # p p > zp > mu+ mu-
4.359e+00  -1.800e+00 2.200e+03 1.109e+03 5.930e-03 1.427e-01 5.000e-01 1.946e-05 1.976e-05 1.514e-01 0.000e+00 # p p > zp > mu+ mu-
2.751e+00  -1.600e+00 2.200e+03 4.416e+02 9.669e-03 1.427e-01 4.999e-01 1.228e-04 1.246e-04 1.514e-01 0.000e+00 # p p > zp > mu+ mu-
1.735e+00  -1.400e+00 2.200e+03 1.760e+02 1.434e-02 1.427e-01 4.992e-01 7.737e-04 7.854e-04 1.514e-01 0.000e+00 # p p > zp > mu+ mu-
1.095e+00  -1.200e+00 2.200e+03 7.066e+01 2.284e-02 1.427e-01 4.951e-01 4.841e-03 4.915e-03 1.514e-01 0.000e+00 # p p > zp > mu+ mu-
6.909e-01  -1.000e+00 2.200e+03 2.959e+01 4.640e-02 1.427e-01 4.707e-01 2.904e-02 2.948e-02 1.514e-01 0.000e+00 # p p > zp > mu+ mu-
4.359e-01  -8.000e-01 2.200e+03 1.545e+01 8.587e-02 1.427e-01 3.590e-01 1.397e-01 1.419e-01 1.514e-01 0.000e+00 # p p > zp > mu+ mu-
2.751e-01  -6.000e-01 2.200e+03 1.536e+01 8.635e-02 1.427e-01 1.437e-01 3.530e-01 3.584e-01 1.514e-01 0.000e+00 # p p > zp > mu+ mu-
1.735e-01  -4.000e-01 2.200e+03 2.925e+01 4.689e-02 1.427e-01 3.004e-02 4.656e-01 4.727e-01 1.514e-01 0.000e+00 # p p > zp > mu+ mu-
1.095e-01  -2.000e-01 2.200e+03 6.976e+01 2.306e-02 1.427e-01 5.015e-03 4.904e-01 4.979e-01 1.514e-01 0.000e+00 # p p > zp > mu+ mu-
7.551e+01  -3.000e+00 2.300e+03 3.479e+05 2.762e-07 1.248e-01 5.000e-01 2.586e-10 2.622e-10 1.319e-01 0.000e+00 # p p > zp > mu+ mu-
4.765e+01  -2.800e+00 2.300e+03 1.385e+05 1.663e-06 1.248e-01 5.000e-01 1.632e-09 1.654e-09 1.319e-01 0.000e+00 # p p > zp > mu+ mu-
3.006e+01  -2.600e+00 2.300e+03 5.514e+04 1.067e-05 1.248e-01 5.000e-01 1.030e-08 1.044e-08 1.319e-01 0.000e+00 # p p > zp > mu+ mu-
1.897e+01  -2.400e+00 2.300e+03 2.195e+04 6.750e-05 1.248e-01 5.000e-01 6.497e-08 6.585e-08 1.319e-01 0.000e+00 # p p > zp > mu+ mu-
1.197e+01  -2.200e+00 2.300e+03 8.739e+03 3.935e-04 1.248e-01 5.000e-01 4.099e-07 4.155e-07 1.319e-01 0.000e+00 # p p > zp > mu+ mu-
7.551e+00  -2.000e+00 2.300e+03 3.479e+03 1.881e-03 1.248e-01 5.000e-01 2.586e-06 2.622e-06 1.319e-01 0.000e+00 # p p > zp > mu+ mu-
4.765e+00  -1.800e+00 2.300e+03 1.385e+03 5.425e-03 1.248e-01 5.000e-01 1.632e-05 1.654e-05 1.319e-01 0.000e+00 # p p > zp > mu+ mu-
3.006e+00  -1.600e+00 2.300e+03 5.515e+02 8.931e-03 1.248e-01 4.999e-01 1.029e-04 1.043e-04 1.319e-01 0.000e+00 # p p > zp > mu+ mu-
1.897e+00  -1.400e+00 2.300e+03 2.198e+02 1.120e-02 1.248e-01 4.993e-01 6.488e-04 6.577e-04 1.319e-01 0.000e+00 # p p > zp > mu+ mu-
1.197e+00  -1.200e+00 2.300e+03 8.811e+01 1.730e-02 1.248e-01 4.959e-01 4.066e-03 4.121e-03 1.319e-01 0.000e+00 # p p > zp > mu+ mu-
7.551e-01  -1.000e+00 2.300e+03 3.660e+01 3.449e-02 1.248e-01 4.752e-01 2.458e-02 2.492e-02 1.319e-01 0.000e+00 # p p > zp > mu+ mu-
4.765e-01  -8.000e-01 2.300e+03 1.841e+01 6.629e-02 1.248e-01 3.762e-01 1.228e-01 1.244e-01 1.319e-01 0.000e+00 # p p > zp > mu+ mu-
3.006e-01  -6.000e-01 2.300e+03 1.697e+01 7.173e-02 1.248e-01 1.625e-01 3.346e-01 3.392e-01 1.319e-01 0.000e+00 # p p > zp > mu+ mu-
1.897e-01  -4.000e-01 2.300e+03 3.096e+01 4.020e-02 1.248e-01 3.545e-02 4.606e-01 4.669e-01 1.319e-01 0.000e+00 # p p > zp > mu+ mu-
1.197e-01  -2.000e-01 2.300e+03 7.313e+01 1.972e-02 1.248e-01 5.975e-03 4.898e-01 4.965e-01 1.319e-01 0.000e+00 # p p > zp > mu+ mu-
8.222e+01  -3.000e+00 2.400e+03 4.304e+05 1.964e-07 1.095e-01 5.000e-01 2.185e-10 2.211e-10 1.162e-01 0.000e+00 # p p > zp > mu+ mu-
5.188e+01  -2.800e+00 2.400e+03 1.713e+05 1.196e-06 1.095e-01 5.000e-01 1.378e-09 1.395e-09 1.162e-01 0.000e+00 # p p > zp > mu+ mu-
3.273e+01  -2.600e+00 2.400e+03 6.821e+04 7.693e-06 1.095e-01 5.000e-01 8.697e-09 8.803e-09 1.162e-01 0.000e+00 # p p > zp > mu+ mu-
2.065e+01  -2.400e+00 2.400e+03 2.716e+04 4.703e-05 1.095e-01 5.000e-01 5.487e-08 5.554e-08 1.162e-01 0.000e+00 # p p > zp > mu+ mu-
1.303e+01  -2.200e+00 2.400e+03 1.081e+04 2.960e-04 1.095e-01 5.000e-01 3.462e-07 3.505e-07 1.162e-01 0.000e+00 # p p > zp > mu+ mu-
8.222e+00  -2.000e+00 2.400e+03 4.304e+03 1.477e-03 1.095e-01 5.000e-01 2.185e-06 2.211e-06 1.162e-01 0.000e+00 # p p > zp > mu+ mu-
5.188e+00  -1.800e+00 2.400e+03 1.713e+03 4.725e-03 1.095e-01 5.000e-01 1.378e-05 1.395e-05 1.162e-01 0.000e+00 # p p > zp > mu+ mu-
3.273e+00  -1.600e+00 2.400e+03 6.822e+02 5.548e-03 1.095e-01 4.999e-01 8.695e-05 8.802e-05 1.162e-01 0.000e+00 # p p > zp > mu+ mu-
2.065e+00  -1.400e+00 2.400e+03 2.719e+02 9.888e-03 1.095e-01 4.994e-01 5.481e-04 5.548e-04 1.162e-01 0.000e+00 # p p > zp > mu+ mu-
1.303e+00  -1.200e+00 2.400e+03 1.089e+02 1.407e-02 1.095e-01 4.965e-01 3.438e-03 3.480e-03 1.162e-01 0.000e+00 # p p > zp > mu+ mu-
8.222e-01  -1.000e+00 2.400e+03 4.493e+01 2.614e-02 1.095e-01 4.789e-01 2.092e-02 2.118e-02 1.162e-01 0.000e+00 # p p > zp > mu+ mu-
5.188e-01  -8.000e-01 2.400e+03 2.189e+01 5.074e-02 1.095e-01 3.913e-01 1.079e-01 1.092e-01 1.162e-01 0.000e+00 # p p > zp > mu+ mu-
3.273e-01  -6.000e-01 2.400e+03 1.878e+01 5.889e-02 1.095e-01 1.816e-01 3.159e-01 3.198e-01 1.162e-01 0.000e+00 # p p > zp > mu+ mu-
2.065e-01  -4.000e-01 2.400e+03 3.275e+01 3.469e-02 1.095e-01 4.146e-02 4.550e-01 4.605e-01 1.162e-01 0.000e+00 # p p > zp > mu+ mu-
1.303e-01  -2.000e-01 2.400e+03 7.653e+01 1.717e-02 1.095e-01 7.063e-03 4.891e-01 4.951e-01 1.162e-01 0.000e+00 # p p > zp > mu+ mu-
8.922e+01  -3.000e+00 2.500e+03 5.278e+05 1.416e-07 9.911e-02 5.000e-01 1.858e-10 1.878e-10 1.023e-01 0.000e+00 # p p > zp > mu+ mu-
5.629e+01  -2.800e+00 2.500e+03 2.101e+05 8.717e-07 9.911e-02 5.000e-01 1.172e-09 1.185e-09 1.023e-01 0.000e+00 # p p > zp > mu+ mu-
3.552e+01  -2.600e+00 2.500e+03 8.366e+04 5.840e-06 9.911e-02 5.000e-01 7.396e-09 7.477e-09 1.023e-01 0.000e+00 # p p > zp > mu+ mu-
2.241e+01  -2.400e+00 2.500e+03 3.330e+04 3.395e-05 9.911e-02 5.000e-01 4.666e-08 4.718e-08 1.023e-01 0.000e+00 # p p > zp > mu+ mu-
1.414e+01  -2.200e+00 2.500e+03 1.326e+04 1.960e-04 9.911e-02 5.000e-01 2.944e-07 2.977e-07 1.023e-01 0.000e+00 # p p > zp > mu+ mu-
8.922e+00  -2.000e+00 2.500e+03 5.278e+03 1.079e-03 9.911e-02 5.000e-01 1.858e-06 1.878e-06 1.023e-01 0.000e+00 # p p > zp > mu+ mu-
5.629e+00  -1.800e+00 2.500e+03 2.101e+03 4.066e-03 9.911e-02 5.000e-01 1.172e-05 1.185e-05 1.023e-01 0.000e+00 # p p > zp > mu+ mu-
3.552e+00  -1.600e+00 2.500e+03 8.367e+02 5.115e-03 9.911e-02 4.999e-01 7.395e-05 7.476e-05 1.023e-01 0.000e+00 # p p > zp > mu+ mu-
2.241e+00  -1.400e+00 2.500e+03 3.334e+02 8.721e-03 9.911e-02 4.995e-01 4.662e-04 4.713e-04 1.023e-01 0.000e+00 # p p > zp > mu+ mu-
1.414e+00  -1.200e+00 2.500e+03 1.334e+02 1.106e-02 9.911e-02 4.971e-01 2.927e-03 2.959e-03 1.023e-01 0.000e+00 # p p > zp > mu+ mu-
8.922e-01  -1.000e+00 2.500e+03 5.476e+01 1.971e-02 9.911e-02 4.820e-01 1.791e-02 1.810e-02 1.023e-01 0.000e+00 # p p > zp > mu+ mu-
5.629e-01  -8.000e-01 2.500e+03 2.598e+01 3.879e-02 9.911e-02 4.045e-01 9.483e-02 9.586e-02 1.023e-01 0.000e+00 # p p > zp > mu+ mu-
3.552e-01  -6.000e-01 2.500e+03 2.083e+01 4.787e-02 9.911e-02 2.008e-01 2.970e-01 3.003e-01 1.023e-01 0.000e+00 # p p > zp > mu+ mu-
2.241e-01  -4.000e-01 2.500e+03 3.464e+01 2.968e-02 9.911e-02 4.808e-02 4.487e-01 4.536e-01 1.023e-01 0.000e+00 # p p > zp > mu+ mu-
1.414e-01  -2.000e-01 2.500e+03 7.996e+01 1.818e-02 9.911e-02 8.290e-03 4.882e-01 4.935e-01 1.023e-01 0.000e+00 # p p > zp > mu+ mu-
9.650e+01  -3.000e+00 2.600e+03 6.422e+05 1.035e-07 8.980e-02 5.000e-01 1.590e-10 1.605e-10 9.240e-02 0.000e+00 # p p > zp > mu+ mu-
6.089e+01  -2.800e+00 2.600e+03 2.557e+05 6.523e-07 8.980e-02 5.000e-01 1.003e-09 1.013e-09 9.240e-02 0.000e+00 # p p > zp > mu+ mu-
3.842e+01  -2.600e+00 2.600e+03 1.018e+05 3.951e-06 8.980e-02 5.000e-01 6.329e-09 6.391e-09 9.240e-02 0.000e+00 # p p > zp > mu+ mu-
2.424e+01  -2.400e+00 2.600e+03 4.052e+04 2.426e-05 8.980e-02 5.000e-01 3.993e-08 4.033e-08 9.240e-02 0.000e+00 # p p > zp > mu+ mu-
1.529e+01  -2.200e+00 2.600e+03 1.613e+04 1.594e-04 8.980e-02 5.000e-01 2.520e-07 2.544e-07 9.240e-02 0.000e+00 # p p > zp > mu+ mu-
9.650e+00  -2.000e+00 2.600e+03 6.422e+03 8.586e-04 8.980e-02 5.000e-01 1.590e-06 1.605e-06 9.240e-02 0.000e+00 # p p > zp > mu+ mu-
6.089e+00  -1.800e+00 2.600e+03 2.557e+03 3.208e-03 8.980e-02 5.000e-01 1.003e-05 1.013e-05 9.240e-02 0.000e+00 # p p > zp > mu+ mu-
3.842e+00  -1.600e+00 2.600e+03 1.018e+03 6.579e-03 8.980e-02 4.999e-01 6.328e-05 6.390e-05 9.240e-02 0.000e+00 # p p > zp > mu+ mu-
2.424e+00  -1.400e+00 2.600e+03 4.055e+02 8.688e-03 8.980e-02 4.996e-01 3.990e-04 4.029e-04 9.240e-02 0.000e+00 # p p > zp > mu+ mu-
1.529e+00  -1.200e+00 2.600e+03 1.621e+02 1.225e-02 8.980e-02 4.975e-01 2.507e-03 2.532e-03 9.240e-02 0.000e+00 # p p > zp > mu+ mu-
9.650e-01  -1.000e+00 2.600e+03 6.628e+01 1.490e-02 8.980e-02 4.845e-01 1.540e-02 1.556e-02 9.240e-02 0.000e+00 # p p > zp > mu+ mu-
6.089e-01  -8.000e-01 2.600e+03 3.073e+01 3.004e-02 8.980e-02 4.160e-01 8.345e-02 8.428e-02 9.240e-02 0.000e+00 # p p > zp > mu+ mu-
3.842e-01  -6.000e-01 2.600e+03 2.315e+01 4.036e-02 8.980e-02 2.199e-01 2.783e-01 2.810e-01 9.240e-02 0.000e+00 # p p > zp > mu+ mu-
2.424e-01  -4.000e-01 2.600e+03 3.663e+01 2.542e-02 8.980e-02 5.531e-02 4.417e-01 4.461e-01 9.240e-02 0.000e+00 # p p > zp > mu+ mu-
1.529e-01  -2.000e-01 2.600e+03 8.344e+01 1.738e-02 8.980e-02 9.666e-03 4.871e-01 4.919e-01 9.240e-02 0.000e+00 # p p > zp > mu+ mu-
1.041e+02  -3.000e+00 2.700e+03 7.756e+05 7.648e-08 8.338e-02 5.000e-01 1.368e-10 1.380e-10 8.426e-02 0.000e+00 # p p > zp > mu+ mu-
6.566e+01  -2.800e+00 2.700e+03 3.088e+05 4.831e-07 8.338e-02 5.000e-01 8.633e-10 8.710e-10 8.426e-02 0.000e+00 # p p > zp > mu+ mu-
4.143e+01  -2.600e+00 2.700e+03 1.229e+05 2.903e-06 8.338e-02 5.000e-01 5.447e-09 5.496e-09 8.426e-02 0.000e+00 # p p > zp > mu+ mu-
2.614e+01  -2.400e+00 2.700e+03 4.894e+04 1.889e-05 8.338e-02 5.000e-01 3.437e-08 3.468e-08 8.426e-02 0.000e+00 # p p > zp > mu+ mu-
1.649e+01  -2.200e+00 2.700e+03 1.948e+04 1.161e-04 8.338e-02 5.000e-01 2.169e-07 2.188e-07 8.426e-02 0.000e+00 # p p > zp > mu+ mu-
1.041e+01  -2.000e+00 2.700e+03 7.756e+03 6.594e-04 8.338e-02 5.000e-01 1.368e-06 1.380e-06 8.426e-02 0.000e+00 # p p > zp > mu+ mu-
6.566e+00  -1.800e+00 2.700e+03 3.088e+03 2.820e-03 8.338e-02 5.000e-01 8.633e-06 8.710e-06 8.426e-02 0.000e+00 # p p > zp > mu+ mu-
4.143e+00  -1.600e+00 2.700e+03 1.229e+03 5.797e-03 8.338e-02 4.999e-01 5.447e-05 5.495e-05 8.426e-02 0.000e+00 # p p > zp > mu+ mu-
2.614e+00  -1.400e+00 2.700e+03 4.897e+02 8.070e-03 8.338e-02 4.997e-01 3.435e-04 3.465e-04 8.426e-02 0.000e+00 # p p > zp > mu+ mu-
1.649e+00  -1.200e+00 2.700e+03 1.957e+02 1.085e-02 8.338e-02 4.978e-01 2.159e-03 2.178e-03 8.426e-02 0.000e+00 # p p > zp > mu+ mu-
1.041e+00  -1.000e+00 2.700e+03 7.969e+01 1.670e-02 8.338e-02 4.866e-01 1.332e-02 1.343e-02 8.426e-02 0.000e+00 # p p > zp > mu+ mu-
6.566e-01  -8.000e-01 2.700e+03 3.624e+01 2.345e-02 8.338e-02 4.260e-01 7.356e-02 7.421e-02 8.426e-02 0.000e+00 # p p > zp > mu+ mu-
4.143e-01  -6.000e-01 2.700e+03 2.577e+01 3.297e-02 8.338e-02 2.385e-01 2.599e-01 2.622e-01 8.426e-02 0.000e+00 # p p > zp > mu+ mu-
2.614e-01  -4.000e-01 2.700e+03 3.874e+01 2.208e-02 8.338e-02 6.316e-02 4.342e-01 4.380e-01 8.426e-02 0.000e+00 # p p > zp > mu+ mu-
1.649e-01  -2.000e-01 2.700e+03 8.696e+01 1.605e-02 8.338e-02 1.120e-02 4.858e-01 4.901e-01 8.426e-02 0.000e+00 # p p > zp > mu+ mu-
1.119e+02  -3.000e+00 2.800e+03 9.302e+05 5.717e-08 7.472e-02 5.000e-01 1.184e-10 1.194e-10 7.690e-02 0.000e+00 # p p > zp > mu+ mu-
7.061e+01  -2.800e+00 2.800e+03 3.703e+05 3.610e-07 7.472e-02 5.000e-01 7.471e-10 7.531e-10 7.690e-02 0.000e+00 # p p > zp > mu+ mu-
4.455e+01  -2.600e+00 2.800e+03 1.474e+05 2.198e-06 7.472e-02 5.000e-01 4.714e-09 4.752e-09 7.690e-02 0.000e+00 # p p > zp > mu+ mu-
2.811e+01  -2.400e+00 2.800e+03 5.869e+04 1.438e-05 7.472e-02 5.000e-01 2.974e-08 2.998e-08 7.690e-02 0.000e+00 # p p > zp > mu+ mu-
1.774e+01  -2.200e+00 2.800e+03 2.337e+04 8.947e-05 7.472e-02 5.000e-01 1.877e-07 1.892e-07 7.690e-02 0.000e+00 # p p > zp > mu+ mu-
1.119e+01  -2.000e+00 2.800e+03 9.302e+03 5.136e-04 7.472e-02 5.000e-01 1.184e-06 1.194e-06 7.690e-02 0.000e+00 # p p > zp > mu+ mu-
7.061e+00  -1.800e+00 2.800e+03 3.703e+03 2.313e-03 7.472e-02 5.000e-01 7.471e-06 7.531e-06 7.690e-02 0.000e+00 # p p > zp > mu+ mu-
4.455e+00  -1.600e+00 2.800e+03 1.474e+03 5.291e-03 7.472e-02 5.000e-01 4.713e-05 4.751e-05 7.690e-02 0.000e+00 # p p > zp > mu+ mu-
2.811e+00  -1.400e+00 2.800e+03 5.873e+02 7.748e-03 7.472e-02 4.997e-01 2.972e-04 2.996e-04 7.690e-02 0.000e+00 # p p > zp > mu+ mu-
1.774e+00  -1.200e+00 2.800e+03 2.345e+02 9.850e-03 7.472e-02 4.981e-01 1.870e-03 1.885e-03 7.690e-02 0.000e+00 # p p > zp > mu+ mu-
1.119e+00  -1.000e+00 2.800e+03 9.524e+01 1.427e-02 7.472e-02 4.884e-01 1.157e-02 1.166e-02 7.690e-02 0.000e+00 # p p > zp > mu+ mu-
7.061e-01  -8.000e-01 2.800e+03 4.260e+01 1.831e-02 7.472e-02 4.347e-01 6.495e-02 6.547e-02 7.690e-02 0.000e+00 # p p > zp > mu+ mu-
4.455e-01  -6.000e-01 2.800e+03 2.872e+01 2.691e-02 7.472e-02 2.566e-01 2.420e-01 2.439e-01 7.690e-02 0.000e+00 # p p > zp > mu+ mu-
2.811e-01  -4.000e-01 2.800e+03 4.098e+01 1.896e-02 7.472e-02 7.161e-02 4.260e-01 4.294e-01 7.690e-02 0.000e+00 # p p > zp > mu+ mu-
1.774e-01  -2.000e-01 2.800e+03 9.054e+01 1.451e-02 7.472e-02 1.290e-02 4.843e-01 4.882e-01 7.690e-02 0.000e+00 # p p > zp > mu+ mu-
1.201e+02  -3.000e+00 2.900e+03 1.109e+06 4.317e-08 6.915e-02 5.000e-01 1.030e-10 1.037e-10 7.136e-02 0.000e+00 # p p > zp > mu+ mu-
7.575e+01  -2.800e+00 2.900e+03 4.414e+05 2.726e-07 6.915e-02 5.000e-01 6.498e-10 6.545e-10 7.136e-02 0.000e+00 # p p > zp > mu+ mu-
4.779e+01  -2.600e+00 2.900e+03 1.757e+05 1.678e-06 6.915e-02 5.000e-01 4.100e-09 4.129e-09 7.136e-02 0.000e+00 # p p > zp > mu+ mu-
3.016e+01  -2.400e+00 2.900e+03 6.995e+04 1.121e-05 6.915e-02 5.000e-01 2.587e-08 2.605e-08 7.136e-02 0.000e+00 # p p > zp > mu+ mu-
1.903e+01  -2.200e+00 2.900e+03 2.785e+04 6.468e-05 6.915e-02 5.000e-01 1.632e-07 1.644e-07 7.136e-02 0.000e+00 # p p > zp > mu+ mu-
1.201e+01  -2.000e+00 2.900e+03 1.109e+04 3.649e-04 6.915e-02 5.000e-01 1.030e-06 1.037e-06 7.136e-02 0.000e+00 # p p > zp > mu+ mu-
7.575e+00  -1.800e+00 2.900e+03 4.414e+03 1.882e-03 6.915e-02 5.000e-01 6.498e-06 6.545e-06 7.136e-02 0.000e+00 # p p > zp > mu+ mu-
4.779e+00  -1.600e+00 2.900e+03 1.757e+03 5.245e-03 6.915e-02 5.000e-01 4.099e-05 4.129e-05 7.136e-02 0.000e+00 # p p > zp > mu+ mu-
3.016e+00  -1.400e+00 2.900e+03 6.999e+02 7.304e-03 6.915e-02 4.997e-01 2.585e-04 2.604e-04 7.136e-02 0.000e+00 # p p > zp > mu+ mu-
1.903e+00  -1.200e+00 2.900e+03 2.794e+02 8.904e-03 6.915e-02 4.984e-01 1.627e-03 1.639e-03 7.136e-02 0.000e+00 # p p > zp > mu+ mu-
1.201e+00  -1.000e+00 2.900e+03 1.132e+02 1.108e-02 6.915e-02 4.899e-01 1.009e-02 1.016e-02 7.136e-02 0.000e+00 # p p > zp > mu+ mu-
7.575e-01  -8.000e-01 2.900e+03 4.990e+01 1.551e-02 6.915e-02 4.422e-01 5.747e-02 5.788e-02 7.136e-02 0.000e+00 # p p > zp > mu+ mu-
4.779e-01  -6.000e-01 2.900e+03 3.205e+01 2.263e-02 6.915e-02 2.741e-01 2.247e-01 2.264e-01 7.136e-02 0.000e+00 # p p > zp > mu+ mu-
3.016e-01  -4.000e-01 2.900e+03 4.338e+01 1.744e-02 6.915e-02 8.063e-02 4.171e-01 4.202e-01 7.136e-02 0.000e+00 # p p > zp > mu+ mu-
1.903e-01  -2.000e-01 2.900e+03 9.417e+01 1.245e-02 6.915e-02 1.479e-02 4.826e-01 4.861e-01 7.136e-02 0.000e+00 # p p > zp > mu+ mu-
1.285e+02  -3.000e+00 3.000e+03 1.313e+06 3.292e-08 6.456e-02 5.000e-01 8.998e-11 9.057e-11 6.662e-02 0.000e+00 # p p > zp > mu+ mu-
8.106e+01  -2.800e+00 3.000e+03 5.229e+05 2.078e-07 6.456e-02 5.000e-01 5.678e-10 5.715e-10 6.662e-02 0.000e+00 # p p > zp > mu+ mu-
5.115e+01  -2.600e+00 3.000e+03 2.082e+05 1.277e-06 6.456e-02 5.000e-01 3.582e-09 3.606e-09 6.662e-02 0.000e+00 # p p > zp > mu+ mu-
3.227e+01  -2.400e+00 3.000e+03 8.287e+04 7.958e-06 6.456e-02 5.000e-01 2.260e-08 2.275e-08 6.662e-02 0.000e+00 # p p > zp > mu+ mu-
2.036e+01  -2.200e+00 3.000e+03 3.299e+04 4.861e-05 6.456e-02 5.000e-01 1.426e-07 1.435e-07 6.662e-02 0.000e+00 # p p > zp > mu+ mu-
1.285e+01  -2.000e+00 3.000e+03 1.313e+04 3.074e-04 6.456e-02 5.000e-01 8.998e-07 9.057e-07 6.662e-02 0.000e+00 # p p > zp > mu+ mu-
8.106e+00  -1.800e+00 3.000e+03 5.229e+03 1.602e-03 6.456e-02 5.000e-01 5.678e-06 5.715e-06 6.662e-02 0.000e+00 # p p > zp > mu+ mu-
5.115e+00  -1.600e+00 3.000e+03 2.082e+03 4.548e-03 6.456e-02 5.000e-01 3.582e-05 3.605e-05 6.662e-02 0.000e+00 # p p > zp > mu+ mu-
3.227e+00  -1.400e+00 3.000e+03 8.291e+02 6.882e-03 6.456e-02 4.998e-01 2.259e-04 2.274e-04 6.662e-02 0.000e+00 # p p > zp > mu+ mu-
2.036e+00  -1.200e+00 3.000e+03 3.309e+02 8.841e-03 6.456e-02 4.986e-01 1.422e-03 1.431e-03 6.662e-02 0.000e+00 # p p > zp > mu+ mu-
1.285e+00  -1.000e+00 3.000e+03 1.337e+02 1.058e-02 6.456e-02 4.911e-01 8.839e-03 8.896e-03 6.662e-02 0.000e+00 # p p > zp > mu+ mu-
8.106e-01  -8.000e-01 3.000e+03 5.826e+01 1.350e-02 6.456e-02 4.488e-01 5.096e-02 5.129e-02 6.662e-02 0.000e+00 # p p > zp > mu+ mu-
5.115e-01  -6.000e-01 3.000e+03 3.581e+01 2.006e-02 6.456e-02 2.907e-01 2.083e-01 2.096e-01 6.662e-02 0.000e+00 # p p > zp > mu+ mu-
3.227e-01  -4.000e-01 3.000e+03 4.594e+01 1.509e-02 6.456e-02 9.020e-02 4.078e-01 4.104e-01 6.662e-02 0.000e+00 # p p > zp > mu+ mu-
2.036e-01  -2.000e-01 3.000e+03 9.787e+01 1.035e-02 6.456e-02 1.685e-02 4.808e-01 4.839e-01 6.662e-02 0.000e+00 # p p > zp > mu+ mu-
1.372e+02  -3.000e+00 3.100e+03 1.547e+06 2.532e-08 6.125e-02 5.000e-01 7.897e-11 7.944e-11 6.291e-02 0.000e+00 # p p > zp > mu+ mu-
8.655e+01  -2.800e+00 3.100e+03 6.160e+05 1.598e-07 6.125e-02 5.000e-01 4.983e-10 5.012e-10 6.291e-02 0.000e+00 # p p > zp > mu+ mu-
5.461e+01  -2.600e+00 3.100e+03 2.453e+05 1.009e-06 6.125e-02 5.000e-01 3.144e-09 3.163e-09 6.291e-02 0.000e+00 # p p > zp > mu+ mu-
3.446e+01  -2.400e+00 3.100e+03 9.764e+04 6.078e-06 6.125e-02 5.000e-01 1.984e-08 1.995e-08 6.291e-02 0.000e+00 # p p > zp > mu+ mu-
2.174e+01  -2.200e+00 3.100e+03 3.887e+04 3.837e-05 6.125e-02 5.000e-01 1.252e-07 1.259e-07 6.291e-02 0.000e+00 # p p > zp > mu+ mu-
1.372e+01  -2.000e+00 3.100e+03 1.547e+04 2.402e-04 6.125e-02 5.000e-01 7.897e-07 7.944e-07 6.291e-02 0.000e+00 # p p > zp > mu+ mu-
8.655e+00  -1.800e+00 3.100e+03 6.160e+03 1.264e-03 6.125e-02 5.000e-01 4.983e-06 5.012e-06 6.291e-02 0.000e+00 # p p > zp > mu+ mu-
5.461e+00  -1.600e+00 3.100e+03 2.453e+03 3.985e-03 6.125e-02 5.000e-01 3.144e-05 3.162e-05 6.291e-02 0.000e+00 # p p > zp > mu+ mu-
3.446e+00  -1.400e+00 3.100e+03 9.768e+02 6.676e-03 6.125e-02 4.998e-01 1.983e-04 1.995e-04 6.291e-02 0.000e+00 # p p > zp > mu+ mu-
2.174e+00  -1.200e+00 3.100e+03 3.897e+02 8.583e-03 6.125e-02 4.987e-01 1.249e-03 1.256e-03 6.291e-02 0.000e+00 # p p > zp > mu+ mu-
1.372e+00  -1.000e+00 3.100e+03 1.572e+02 8.385e-03 6.125e-02 4.922e-01 7.774e-03 7.820e-03 6.291e-02 0.000e+00 # p p > zp > mu+ mu-
8.655e-01  -8.000e-01 3.100e+03 6.777e+01 1.162e-02 6.125e-02 4.545e-01 4.529e-02 4.556e-02 6.291e-02 0.000e+00 # p p > zp > mu+ mu-
5.461e-01  -6.000e-01 3.100e+03 4.002e+01 1.845e-02 6.125e-02 3.064e-01 1.927e-01 1.938e-01 6.291e-02 0.000e+00 # p p > zp > mu+ mu-
3.446e-01  -4.000e-01 3.100e+03 4.868e+01 1.301e-02 6.125e-02 1.003e-01 3.979e-01 4.002e-01 6.291e-02 0.000e+00 # p p > zp > mu+ mu-
2.174e-01  -2.000e-01 3.100e+03 1.016e+02 1.021e-02 6.125e-02 1.912e-02 4.786e-01 4.815e-01 6.291e-02 0.000e+00 # p p > zp > mu+ mu-
1.462e+02  -3.000e+00 3.200e+03 1.814e+06 1.964e-08 5.763e-02 5.000e-01 6.959e-11 6.996e-11 5.992e-02 0.000e+00 # p p > zp > mu+ mu-
9.223e+01  -2.800e+00 3.200e+03 7.220e+05 1.239e-07 5.763e-02 5.000e-01 4.391e-10 4.414e-10 5.992e-02 0.000e+00 # p p > zp > mu+ mu-
5.819e+01  -2.600e+00 3.200e+03 2.874e+05 7.828e-07 5.763e-02 5.000e-01 2.771e-09 2.785e-09 5.992e-02 0.000e+00 # p p > zp > mu+ mu-
3.672e+01  -2.400e+00 3.200e+03 1.144e+05 4.750e-06 5.763e-02 5.000e-01 1.748e-08 1.757e-08 5.992e-02 0.000e+00 # p p > zp > mu+ mu-
2.317e+01  -2.200e+00 3.200e+03 4.556e+04 3.025e-05 5.763e-02 5.000e-01 1.103e-07 1.109e-07 5.992e-02 0.000e+00 # p p > zp > mu+ mu-
1.462e+01  -2.000e+00 3.200e+03 1.814e+04 1.836e-04 5.763e-02 5.000e-01 6.959e-07 6.996e-07 5.992e-02 0.000e+00 # p p > zp > mu+ mu-
9.223e+00  -1.800e+00 3.200e+03 7.220e+03 1.022e-03 5.763e-02 5.000e-01 4.391e-06 4.414e-06 5.992e-02 0.000e+00 # p p > zp > mu+ mu-
5.819e+00  -1.600e+00 3.200e+03 2.875e+03 3.420e-03 5.763e-02 5.000e-01 2.770e-05 2.785e-05 5.992e-02 0.000e+00 # p p > zp > mu+ mu-
3.672e+00  -1.400e+00 3.200e+03 1.145e+03 5.808e-03 5.763e-02 4.998e-01 1.748e-04 1.757e-04 5.992e-02 0.000e+00 # p p > zp > mu+ mu-
2.317e+00  -1.200e+00 3.200e+03 4.566e+02 7.002e-03 5.763e-02 4.989e-01 1.101e-03 1.106e-03 5.992e-02 0.000e+00 # p p > zp > mu+ mu-
1.462e+00  -1.000e+00 3.200e+03 1.839e+02 9.130e-03 5.763e-02 4.931e-01 6.864e-03 6.900e-03 5.992e-02 0.000e+00 # p p > zp > mu+ mu-
9.223e-01  -8.000e-01 3.200e+03 7.857e+01 9.909e-03 5.763e-02 4.595e-01 4.035e-02 4.057e-02 5.992e-02 0.000e+00 # p p > zp > mu+ mu-
5.819e-01  -6.000e-01 3.200e+03 4.474e+01 1.274e-02 5.763e-02 3.212e-01 1.780e-01 1.789e-01 5.992e-02 0.000e+00 # p p > zp > mu+ mu-
3.672e-01  -4.000e-01 3.200e+03 5.163e+01 1.498e-02 5.763e-02 1.108e-01 3.875e-01 3.895e-01 5.992e-02 0.000e+00 # p p > zp > mu+ mu-
2.317e-01  -2.000e-01 3.200e+03 1.055e+02 1.087e-02 5.763e-02 2.159e-02 4.763e-01 4.789e-01 5.992e-02 0.000e+00 # p p > zp > mu+ mu-
1.555e+02  -3.000e+00 3.300e+03 2.115e+06 1.535e-08 5.564e-02 5.000e-01 6.157e-11 6.186e-11 5.759e-02 0.000e+00 # p p > zp > mu+ mu-
9.808e+01  -2.800e+00 3.300e+03 8.421e+05 9.689e-08 5.564e-02 5.000e-01 3.885e-10 3.903e-10 5.759e-02 0.000e+00 # p p > zp > mu+ mu-
6.189e+01  -2.600e+00 3.300e+03 3.353e+05 6.118e-07 5.564e-02 5.000e-01 2.451e-09 2.463e-09 5.759e-02 0.000e+00 # p p > zp > mu+ mu-
3.905e+01  -2.400e+00 3.300e+03 1.335e+05 3.735e-06 5.564e-02 5.000e-01 1.546e-08 1.554e-08 5.759e-02 0.000e+00 # p p > zp > mu+ mu-
2.464e+01  -2.200e+00 3.300e+03 5.313e+04 2.352e-05 5.564e-02 5.000e-01 9.758e-08 9.804e-08 5.759e-02 0.000e+00 # p p > zp > mu+ mu-
1.555e+01  -2.000e+00 3.300e+03 2.115e+04 1.582e-04 5.564e-02 5.000e-01 6.157e-07 6.186e-07 5.759e-02 0.000e+00 # p p > zp > mu+ mu-
9.808e+00  -1.800e+00 3.300e+03 8.421e+03 8.520e-04 5.564e-02 5.000e-01 3.885e-06 3.903e-06 5.759e-02 0.000e+00 # p p > zp > mu+ mu-
6.189e+00  -1.600e+00 3.300e+03 3.353e+03 3.194e-03 5.564e-02 5.000e-01 2.451e-05 2.463e-05 5.759e-02 0.000e+00 # p p > zp > mu+ mu-
3.905e+00  -1.400e+00 3.300e+03 1.335e+03 5.904e-03 5.564e-02 4.998e-01 1.546e-04 1.553e-04 5.759e-02 0.000e+00 # p p > zp > mu+ mu-
2.464e+00  -1.200e+00 3.300e+03 5.324e+02 7.150e-03 5.564e-02 4.990e-01 9.739e-04 9.785e-04 5.759e-02 0.000e+00 # p p > zp > mu+ mu-
1.555e+00  -1.000e+00 3.300e+03 2.141e+02 8.636e-03 5.564e-02 4.939e-01 6.082e-03 6.111e-03 5.759e-02 0.000e+00 # p p > zp > mu+ mu-
9.808e-01  -8.000e-01 3.300e+03 9.078e+01 1.049e-02 5.564e-02 4.638e-01 3.603e-02 3.621e-02 5.759e-02 0.000e+00 # p p > zp > mu+ mu-
6.189e-01  -6.000e-01 3.300e+03 5.003e+01 1.418e-02 5.564e-02 3.351e-01 1.643e-01 1.650e-01 5.759e-02 0.000e+00 # p p > zp > mu+ mu-
3.905e-01  -4.000e-01 3.300e+03 5.480e+01 1.413e-02 5.564e-02 1.218e-01 3.767e-01 3.785e-01 5.759e-02 0.000e+00 # p p > zp > mu+ mu-
2.464e-01  -2.000e-01 3.300e+03 1.094e+02 1.072e-02 5.564e-02 2.428e-02 4.738e-01 4.760e-01 5.759e-02 0.000e+00 # p p > zp > mu+ mu-
1.650e+02  -3.000e+00 3.400e+03 2.456e+06 1.209e-08 5.362e-02 5.000e-01 5.466e-11 5.490e-11 5.619e-02 0.000e+00 # p p > zp > mu+ mu-
1.041e+02  -2.800e+00 3.400e+03 9.777e+05 7.630e-08 5.362e-02 5.000e-01 3.449e-10 3.464e-10 5.619e-02 0.000e+00 # p p > zp > mu+ mu-
6.569e+01  -2.600e+00 3.400e+03 3.892e+05 4.817e-07 5.362e-02 5.000e-01 2.176e-09 2.186e-09 5.619e-02 0.000e+00 # p p > zp > mu+ mu-
4.145e+01  -2.400e+00 3.400e+03 1.550e+05 2.963e-06 5.362e-02 5.000e-01 1.373e-08 1.379e-08 5.619e-02 0.000e+00 # p p > zp > mu+ mu-
2.615e+01  -2.200e+00 3.400e+03 6.169e+04 1.972e-05 5.362e-02 5.000e-01 8.664e-08 8.701e-08 5.619e-02 0.000e+00 # p p > zp > mu+ mu-
1.650e+01  -2.000e+00 3.400e+03 2.456e+04 1.119e-04 5.362e-02 5.000e-01 5.466e-07 5.490e-07 5.619e-02 0.000e+00 # p p > zp > mu+ mu-
1.041e+01  -1.800e+00 3.400e+03 9.777e+03 6.441e-04 5.362e-02 5.000e-01 3.449e-06 3.464e-06 5.619e-02 0.000e+00 # p p > zp > mu+ mu-
6.569e+00  -1.600e+00 3.400e+03 3.892e+03 2.499e-03 5.362e-02 5.000e-01 2.176e-05 2.185e-05 5.619e-02 0.000e+00 # p p > zp > mu+ mu-
4.145e+00  -1.400e+00 3.400e+03 1.550e+03 5.548e-03 5.362e-02 4.999e-01 1.373e-04 1.379e-04 5.619e-02 0.000e+00 # p p > zp > mu+ mu-
2.615e+00  -1.200e+00 3.400e+03 6.179e+02 6.962e-03 5.362e-02 4.991e-01 8.648e-04 8.686e-04 5.619e-02 0.000e+00 # p p > zp > mu+ mu-
1.650e+00  -1.000e+00 3.400e+03 2.483e+02 9.172e-03 5.362e-02 4.946e-01 5.407e-03 5.430e-03 5.619e-02 0.000e+00 # p p > zp > mu+ mu-
1.041e+00  -8.000e-01 3.400e+03 1.045e+02 9.992e-03 5.362e-02 4.676e-01 3.226e-02 3.240e-02 5.619e-02 0.000e+00 # p p > zp > mu+ mu-
6.569e-01  -6.000e-01 3.400e+03 5.593e+01 1.343e-02 5.362e-02 3.480e-01 1.514e-01 1.521e-01 5.619e-02 0.000e+00 # p p > zp > mu+ mu-
4.145e-01  -4.000e-01 3.400e+03 5.821e+01 1.244e-02 5.362e-02 1.331e-01 3.655e-01 3.671e-01 5.619e-02 0.000e+00 # p p > zp > mu+ mu-
2.615e-01  -2.000e-01 3.400e+03 1.135e+02 1.012e-02 5.362e-02 2.718e-02 4.710e-01 4.730e-01 5.619e-02 0.000e+00 # p p > zp > mu+ mu-
1.749e+02  -3.000e+00 3.500e+03 2.839e+06 9.590e-09 5.232e-02 5.000e-01 4.870e-11 4.889e-11 5.466e-02 0.000e+00 # p p > zp > mu+ mu-
1.103e+02  -2.800e+00 3.500e+03 1.130e+06 6.051e-08 5.232e-02 5.000e-01 3.073e-10 3.085e-10 5.466e-02 0.000e+00 # p p > zp > mu+ mu-
6.961e+01  -2.600e+00 3.500e+03 4.499e+05 3.819e-07 5.232e-02 5.000e-01 1.939e-09 1.946e-09 5.466e-02 0.000e+00 # p p > zp > mu+ mu-
4.392e+01  -2.400e+00 3.500e+03 1.791e+05 2.408e-06 5.232e-02 5.000e-01 1.223e-08 1.228e-08 5.466e-02 0.000e+00 # p p > zp > mu+ mu-
2.771e+01  -2.200e+00 3.500e+03 7.131e+04 1.462e-05 5.232e-02 5.000e-01 7.718e-08 7.748e-08 5.466e-02 0.000e+00 # p p > zp > mu+ mu-
1.749e+01  -2.000e+00 3.500e+03 2.839e+04 8.861e-05 5.232e-02 5.000e-01 4.870e-07 4.889e-07 5.466e-02 0.000e+00 # p p > zp > mu+ mu-
1.103e+01  -1.800e+00 3.500e+03 1.130e+04 5.117e-04 5.232e-02 5.000e-01 3.073e-06 3.085e-06 5.466e-02 0.000e+00 # p p > zp > mu+ mu-
6.961e+00  -1.600e+00 3.500e+03 4.499e+03 2.379e-03 5.232e-02 5.000e-01 1.939e-05 1.946e-05 5.466e-02 0.000e+00 # p p > zp > mu+ mu-
4.392e+00  -1.400e+00 3.500e+03 1.792e+03 5.236e-03 5.232e-02 4.999e-01 1.223e-04 1.228e-04 5.466e-02 0.000e+00 # p p > zp > mu+ mu-
2.771e+00  -1.200e+00 3.500e+03 7.142e+02 6.625e-03 5.232e-02 4.992e-01 7.706e-04 7.736e-04 5.466e-02 0.000e+00 # p p > zp > mu+ mu-
1.749e+00  -1.000e+00 3.500e+03 2.867e+02 8.528e-03 5.232e-02 4.952e-01 4.823e-03 4.842e-03 5.466e-02 0.000e+00 # p p > zp > mu+ mu-
1.103e+00  -8.000e-01 3.500e+03 1.200e+02 9.186e-03 5.232e-02 4.710e-01 2.894e-02 2.905e-02 5.466e-02 0.000e+00 # p p > zp > mu+ mu-
6.961e-01  -6.000e-01 3.500e+03 6.250e+01 1.061e-02 5.232e-02 3.599e-01 1.396e-01 1.401e-01 5.466e-02 0.000e+00 # p p > zp > mu+ mu-
4.392e-01  -4.000e-01 3.500e+03 6.189e+01 1.067e-02 5.232e-02 1.447e-01 3.540e-01 3.554e-01 5.466e-02 0.000e+00 # p p > zp > mu+ mu-
2.771e-01  -2.000e-01 3.500e+03 1.176e+02 9.232e-03 5.232e-02 3.032e-02 4.680e-01 4.698e-01 5.466e-02 0.000e+00 # p p > zp > mu+ mu-
1.850e+02  -3.000e+00 3.600e+03 3.268e+06 7.655e-09 5.116e-02 5.000e-01 4.353e-11 4.368e-11 5.297e-02 0.000e+00 # p p > zp > mu+ mu-
1.167e+02  -2.800e+00 3.600e+03 1.301e+06 4.830e-08 5.116e-02 5.000e-01 2.746e-10 2.756e-10 5.297e-02 0.000e+00 # p p > zp > mu+ mu-
7.365e+01  -2.600e+00 3.600e+03 5.180e+05 3.048e-07 5.116e-02 5.000e-01 1.733e-09 1.739e-09 5.297e-02 0.000e+00 # p p > zp > mu+ mu-
4.647e+01  -2.400e+00 3.600e+03 2.062e+05 1.925e-06 5.116e-02 5.000e-01 1.093e-08 1.097e-08 5.297e-02 0.000e+00 # p p > zp > mu+ mu-
2.932e+01  -2.200e+00 3.600e+03 8.209e+04 1.158e-05 5.116e-02 5.000e-01 6.899e-08 6.923e-08 5.297e-02 0.000e+00 # p p > zp > mu+ mu-
1.850e+01  -2.000e+00 3.600e+03 3.268e+04 7.303e-05 5.116e-02 5.000e-01 4.353e-07 4.368e-07 5.297e-02 0.000e+00 # p p > zp > mu+ mu-
1.167e+01  -1.800e+00 3.600e+03 1.301e+04 4.442e-04 5.116e-02 5.000e-01 2.746e-06 2.756e-06 5.297e-02 0.000e+00 # p p > zp > mu+ mu-
7.365e+00  -1.600e+00 3.600e+03 5.180e+03 2.083e-03 5.116e-02 5.000e-01 1.733e-05 1.739e-05 5.297e-02 0.000e+00 # p p > zp > mu+ mu-
4.647e+00  -1.400e+00 3.600e+03 2.063e+03 4.789e-03 5.116e-02 4.999e-01 1.093e-04 1.097e-04 5.297e-02 0.000e+00 # p p > zp > mu+ mu-
2.932e+00  -1.200e+00 3.600e+03 8.221e+02 6.180e-03 5.116e-02 4.993e-01 6.889e-04 6.913e-04 5.297e-02 0.000e+00 # p p > zp > mu+ mu-
1.850e+00  -1.000e+00 3.600e+03 3.297e+02 7.381e-03 5.116e-02 4.957e-01 4.315e-03 4.330e-03 5.297e-02 0.000e+00 # p p > zp > mu+ mu-
1.167e+00  -8.000e-01 3.600e+03 1.373e+02 8.964e-03 5.116e-02 4.739e-01 2.603e-02 2.612e-02 5.297e-02 0.000e+00 # p p > zp > mu+ mu-
7.365e-01  -6.000e-01 3.600e+03 6.981e+01 1.025e-02 5.116e-02 3.710e-01 1.286e-01 1.290e-01 5.297e-02 0.000e+00 # p p > zp > mu+ mu-
4.647e-01  -4.000e-01 3.600e+03 6.587e+01 1.048e-02 5.116e-02 1.565e-01 3.423e-01 3.435e-01 5.297e-02 0.000e+00 # p p > zp > mu+ mu-
2.932e-01  -2.000e-01 3.600e+03 1.219e+02 8.811e-03 5.116e-02 3.368e-02 4.647e-01 4.663e-01 5.297e-02 0.000e+00 # p p > zp > mu+ mu-
1.954e+02  -3.000e+00 3.700e+03 3.748e+06 6.148e-09 5.025e-02 5.000e-01 3.902e-11 3.914e-11 5.049e-02 0.000e+00 # p p > zp > mu+ mu-
1.233e+02  -2.800e+00 3.700e+03 1.492e+06 3.879e-08 5.025e-02 5.000e-01 2.462e-10 2.470e-10 5.049e-02 0.000e+00 # p p > zp > mu+ mu-
7.780e+01  -2.600e+00 3.700e+03 5.940e+05 2.448e-07 5.025e-02 5.000e-01 1.554e-09 1.558e-09 5.049e-02 0.000e+00 # p p > zp > mu+ mu-
4.909e+01  -2.400e+00 3.700e+03 2.365e+05 1.546e-06 5.025e-02 5.000e-01 9.802e-09 9.833e-09 5.049e-02 0.000e+00 # p p > zp > mu+ mu-
3.097e+01  -2.200e+00 3.700e+03 9.415e+04 9.376e-06 5.025e-02 5.000e-01 6.185e-08 6.204e-08 5.049e-02 0.000e+00 # p p > zp > mu+ mu-
1.954e+01  -2.000e+00 3.700e+03 3.748e+04 5.946e-05 5.025e-02 5.000e-01 3.902e-07 3.914e-07 5.049e-02 0.000e+00 # p p > zp > mu+ mu-
1.233e+01  -1.800e+00 3.700e+03 1.492e+04 3.721e-04 5.025e-02 5.000e-01 2.462e-06 2.470e-06 5.049e-02 0.000e+00 # p p > zp > mu+ mu-
7.780e+00  -1.600e+00 3.700e+03 5.941e+03 1.799e-03 5.025e-02 5.000e-01 1.554e-05 1.558e-05 5.049e-02 0.000e+00 # p p > zp > mu+ mu-
4.909e+00  -1.400e+00 3.700e+03 2.365e+03 4.458e-03 5.025e-02 4.999e-01 9.800e-05 9.831e-05 5.049e-02 0.000e+00 # p p > zp > mu+ mu-
3.097e+00  -1.200e+00 3.700e+03 9.426e+02 5.889e-03 5.025e-02 4.994e-01 6.177e-04 6.196e-04 5.049e-02 0.000e+00 # p p > zp > mu+ mu-
1.954e+00  -1.000e+00 3.700e+03 3.777e+02 7.079e-03 5.025e-02 4.961e-01 3.872e-03 3.884e-03 5.049e-02 0.000e+00 # p p > zp > mu+ mu-
1.233e+00  -8.000e-01 3.700e+03 1.566e+02 8.140e-03 5.025e-02 4.765e-01 2.346e-02 2.354e-02 5.049e-02 0.000e+00 # p p > zp > mu+ mu-
7.780e-01  -6.000e-01 3.700e+03 7.792e+01 9.806e-03 5.025e-02 3.812e-01 1.184e-01 1.188e-01 5.049e-02 0.000e+00 # p p > zp > mu+ mu-
4.909e-01  -4.000e-01 3.700e+03 7.016e+01 1.017e-02 5.025e-02 1.685e-01 3.304e-01 3.314e-01 5.049e-02 0.000e+00 # p p > zp > mu+ mu-
3.097e-01  -2.000e-01 3.700e+03 1.263e+02 8.661e-03 5.025e-02 3.729e-02 4.612e-01 4.626e-01 5.049e-02 0.000e+00 # p p > zp > mu+ mu-
2.061e+02  -3.000e+00 3.800e+03 4.283e+06 4.967e-09 4.932e-02 5.000e-01 3.509e-11 3.518e-11 5.045e-02 0.000e+00 # p p > zp > mu+ mu-
1.301e+02  -2.800e+00 3.800e+03 1.705e+06 3.134e-08 4.932e-02 5.000e-01 2.214e-10 2.220e-10 5.045e-02 0.000e+00 # p p > zp > mu+ mu-
8.206e+01  -2.600e+00 3.800e+03 6.788e+05 1.978e-07 4.932e-02 5.000e-01 1.397e-09 1.401e-09 5.045e-02 0.000e+00 # p p > zp > mu+ mu-
5.178e+01  -2.400e+00 3.800e+03 2.702e+05 1.249e-06 4.932e-02 5.000e-01 8.813e-09 8.838e-09 5.045e-02 0.000e+00 # p p > zp > mu+ mu-
3.267e+01  -2.200e+00 3.800e+03 1.076e+05 7.622e-06 4.932e-02 5.000e-01 5.561e-08 5.576e-08 5.045e-02 0.000e+00 # p p > zp > mu+ mu-
2.061e+01  -2.000e+00 3.800e+03 4.283e+04 4.796e-05 4.932e-02 5.000e-01 3.509e-07 3.518e-07 5.045e-02 0.000e+00 # p p > zp > mu+ mu-
1.301e+01  -1.800e+00 3.800e+03 1.705e+04 3.196e-04 4.932e-02 5.000e-01 2.214e-06 2.220e-06 5.045e-02 0.000e+00 # p p > zp > mu+ mu-
8.206e+00  -1.600e+00 3.800e+03 6.788e+03 1.446e-03 4.932e-02 5.000e-01 1.397e-05 1.401e-05 5.045e-02 0.000e+00 # p p > zp > mu+ mu-
5.178e+00  -1.400e+00 3.800e+03 2.703e+03 4.042e-03 4.932e-02 4.999e-01 8.812e-05 8.836e-05 5.045e-02 0.000e+00 # p p > zp > mu+ mu-
3.267e+00  -1.200e+00 3.800e+03 1.077e+03 5.805e-03 4.932e-02 4.994e-01 5.555e-04 5.570e-04 5.045e-02 0.000e+00 # p p > zp > mu+ mu-
2.061e+00  -1.000e+00 3.800e+03 4.313e+02 6.923e-03 4.932e-02 4.965e-01 3.484e-03 3.494e-03 5.045e-02 0.000e+00 # p p > zp > mu+ mu-
1.301e+00  -8.000e-01 3.800e+03 1.781e+02 7.572e-03 4.932e-02 4.787e-01 2.120e-02 2.126e-02 5.045e-02 0.000e+00 # p p > zp > mu+ mu-
8.206e-01  -6.000e-01 3.800e+03 8.690e+01 9.054e-03 4.932e-02 3.906e-01 1.091e-01 1.094e-01 5.045e-02 0.000e+00 # p p > zp > mu+ mu-
5.178e-01  -4.000e-01 3.800e+03 7.480e+01 9.125e-03 4.932e-02 1.806e-01 3.184e-01 3.193e-01 5.045e-02 0.000e+00 # p p > zp > mu+ mu-
3.267e-01  -2.000e-01 3.800e+03 1.308e+02 8.343e-03 4.932e-02 4.113e-02 4.575e-01 4.587e-01 5.045e-02 0.000e+00 # p p > zp > mu+ mu-
2.171e+02  -3.000e+00 3.900e+03 4.877e+06 4.035e-09 4.759e-02 5.000e-01 3.163e-11 3.171e-11 4.936e-02 0.000e+00 # p p > zp > mu+ mu-
1.370e+02  -2.800e+00 3.900e+03 1.941e+06 2.546e-08 4.759e-02 5.000e-01 1.996e-10 2.001e-10 4.936e-02 0.000e+00 # p p > zp > mu+ mu-
8.644e+01  -2.600e+00 3.900e+03 7.729e+05 1.606e-07 4.759e-02 5.000e-01 1.259e-09 1.262e-09 4.936e-02 0.000e+00 # p p > zp > mu+ mu-
5.454e+01  -2.400e+00 3.900e+03 3.077e+05 1.014e-06 4.759e-02 5.000e-01 7.946e-09 7.966e-09 4.936e-02 0.000e+00 # p p > zp > mu+ mu-
3.441e+01  -2.200e+00 3.900e+03 1.225e+05 6.238e-06 4.759e-02 5.000e-01 5.014e-08 5.026e-08 4.936e-02 0.000e+00 # p p > zp > mu+ mu-
2.171e+01  -2.000e+00 3.900e+03 4.877e+04 4.157e-05 4.759e-02 5.000e-01 3.163e-07 3.171e-07 4.936e-02 0.000e+00 # p p > zp > mu+ mu-
1.370e+01  -1.800e+00 3.900e+03 1.941e+04 2.425e-04 4.759e-02 5.000e-01 1.996e-06 2.001e-06 4.936e-02 0.000e+00 # p p > zp > mu+ mu-
8.644e+00  -1.600e+00 3.900e+03 7.729e+03 1.250e-03 4.759e-02 5.000e-01 1.259e-05 1.262e-05 4.936e-02 0.000e+00 # p p > zp > mu+ mu-
5.454e+00  -1.400e+00 3.900e+03 3.077e+03 3.884e-03 4.759e-02 4.999e-01 7.945e-05 7.964e-05 4.936e-02 0.000e+00 # p p > zp > mu+ mu-
3.441e+00  -1.200e+00 3.900e+03 1.226e+03 5.461e-03 4.759e-02 4.995e-01 5.009e-04 5.021e-04 4.936e-02 0.000e+00 # p p > zp > mu+ mu-
2.171e+00  -1.000e+00 3.900e+03 4.908e+02 6.922e-03 4.759e-02 4.968e-01 3.143e-03 3.151e-03 4.936e-02 0.000e+00 # p p > zp > mu+ mu-
1.370e+00  -8.000e-01 3.900e+03 2.019e+02 7.433e-03 4.759e-02 4.808e-01 1.919e-02 1.924e-02 4.936e-02 0.000e+00 # p p > zp > mu+ mu-
8.644e-01  -6.000e-01 3.900e+03 9.682e+01 8.393e-03 4.759e-02 3.992e-01 1.005e-01 1.008e-01 4.936e-02 0.000e+00 # p p > zp > mu+ mu-
5.454e-01  -4.000e-01 3.900e+03 7.981e+01 8.879e-03 4.759e-02 1.928e-01 3.063e-01 3.071e-01 4.936e-02 0.000e+00 # p p > zp > mu+ mu-
3.441e-01  -2.000e-01 3.900e+03 1.354e+02 8.406e-03 4.759e-02 4.522e-02 4.534e-01 4.546e-01 4.936e-02 0.000e+00 # p p > zp > mu+ mu-
2.284e+02  -3.000e+00 4.000e+03 5.535e+06 3.295e-09 4.685e-02 5.000e-01 2.860e-11 2.866e-11 4.928e-02 0.000e+00 # p p > zp > mu+ mu-
1.441e+02  -2.800e+00 4.000e+03 2.203e+06 2.079e-08 4.685e-02 5.000e-01 1.804e-10 1.808e-10 4.928e-02 0.000e+00 # p p > zp > mu+ mu-
9.093e+01  -2.600e+00 4.000e+03 8.772e+05 1.312e-07 4.685e-02 5.000e-01 1.138e-09 1.141e-09 4.928e-02 0.000e+00 # p p > zp > mu+ mu-
5.737e+01  -2.400e+00 4.000e+03 3.492e+05 8.280e-07 4.685e-02 5.000e-01 7.183e-09 7.198e-09 4.928e-02 0.000e+00 # p p > zp > mu+ mu-
3.620e+01  -2.200e+00 4.000e+03 1.390e+05 5.088e-06 4.685e-02 5.000e-01 4.532e-08 4.542e-08 4.928e-02 0.000e+00 # p p > zp > mu+ mu-
2.284e+01  -2.000e+00 4.000e+03 5.535e+04 3.437e-05 4.685e-02 5.000e-01 2.860e-07 2.866e-07 4.928e-02 0.000e+00 # p p > zp > mu+ mu-
1.441e+01  -1.800e+00 4.000e+03 2.203e+04 1.876e-04 4.685e-02 5.000e-01 1.804e-06 1.808e-06 4.928e-02 0.000e+00 # p p > zp > mu+ mu-
9.093e+00  -1.600e+00 4.000e+03 8.772e+03 1.042e-03 4.685e-02 5.000e-01 1.138e-05 1.141e-05 4.928e-02 0.000e+00 # p p > zp > mu+ mu-
5.737e+00  -1.400e+00 4.000e+03 3.493e+03 3.332e-03 4.685e-02 4.999e-01 7.182e-05 7.197e-05 4.928e-02 0.000e+00 # p p > zp > mu+ mu-
3.620e+00  -1.200e+00 4.000e+03 1.392e+03 5.715e-03 4.685e-02 4.995e-01 4.528e-04 4.538e-04 4.928e-02 0.000e+00 # p p > zp > mu+ mu-
2.284e+00  -1.000e+00 4.000e+03 5.567e+02 6.643e-03 4.685e-02 4.971e-01 2.843e-03 2.849e-03 4.928e-02 0.000e+00 # p p > zp > mu+ mu-
1.441e+00  -8.000e-01 4.000e+03 2.283e+02 7.288e-03 4.685e-02 4.825e-01 1.741e-02 1.745e-02 4.928e-02 0.000e+00 # p p > zp > mu+ mu-
9.093e-01  -6.000e-01 4.000e+03 1.077e+02 8.546e-03 4.685e-02 4.071e-01 9.268e-02 9.288e-02 4.928e-02 0.000e+00 # p p > zp > mu+ mu-
5.737e-01  -4.000e-01 4.000e+03 8.523e+01 8.520e-03 4.685e-02 2.049e-01 2.943e-01 2.949e-01 4.928e-02 0.000e+00 # p p > zp > mu+ mu-
3.620e-01  -2.000e-01 4.000e+03 1.403e+02 7.910e-03 4.685e-02 4.956e-02 4.492e-01 4.502e-01 4.928e-02 0.000e+00 # p p > zp > mu+ mu-
2.400e+02  -3.000e+00 4.100e+03 6.262e+06 2.704e-09 4.808e-02 5.000e-01 2.591e-11 2.596e-11 4.957e-02 0.000e+00 # p p > zp > mu+ mu-
1.514e+02  -2.800e+00 4.100e+03 2.493e+06 1.706e-08 4.808e-02 5.000e-01 1.635e-10 1.638e-10 4.957e-02 0.000e+00 # p p > zp > mu+ mu-
9.553e+01  -2.600e+00 4.100e+03 9.925e+05 1.077e-07 4.808e-02 5.000e-01 1.032e-09 1.034e-09 4.957e-02 0.000e+00 # p p > zp > mu+ mu-
6.027e+01  -2.400e+00 4.100e+03 3.951e+05 6.795e-07 4.808e-02 5.000e-01 6.509e-09 6.521e-09 4.957e-02 0.000e+00 # p p > zp > mu+ mu-
3.803e+01  -2.200e+00 4.100e+03 1.573e+05 4.291e-06 4.808e-02 5.000e-01 4.107e-08 4.115e-08 4.957e-02 0.000e+00 # p p > zp > mu+ mu-
2.400e+01  -2.000e+00 4.100e+03 6.262e+04 2.591e-05 4.808e-02 5.000e-01 2.591e-07 2.596e-07 4.957e-02 0.000e+00 # p p > zp > mu+ mu-
1.514e+01  -1.800e+00 4.100e+03 2.493e+04 1.583e-04 4.808e-02 5.000e-01 1.635e-06 1.638e-06 4.957e-02 0.000e+00 # p p > zp > mu+ mu-
9.553e+00  -1.600e+00 4.100e+03 9.925e+03 8.868e-04 4.808e-02 5.000e-01 1.032e-05 1.034e-05 4.957e-02 0.000e+00 # p p > zp > mu+ mu-
6.027e+00  -1.400e+00 4.100e+03 3.952e+03 3.186e-03 4.808e-02 4.999e-01 6.508e-05 6.521e-05 4.957e-02 0.000e+00 # p p > zp > mu+ mu-
3.803e+00  -1.200e+00 4.100e+03 1.574e+03 5.509e-03 4.808e-02 4.996e-01 4.104e-04 4.111e-04 4.957e-02 0.000e+00 # p p > zp > mu+ mu-
2.400e+00  -1.000e+00 4.100e+03 6.295e+02 6.509e-03 4.808e-02 4.974e-01 2.578e-03 2.583e-03 4.957e-02 0.000e+00 # p p > zp > mu+ mu-
1.514e+00  -8.000e-01 4.100e+03 2.575e+02 7.253e-03 4.808e-02 4.841e-01 1.583e-02 1.586e-02 4.957e-02 0.000e+00 # p p > zp > mu+ mu-
9.553e-01  -6.000e-01 4.100e+03 1.198e+02 8.105e-03 4.808e-02 4.143e-01 8.548e-02 8.564e-02 4.957e-02 0.000e+00 # p p > zp > mu+ mu-
6.027e-01  -4.000e-01 4.100e+03 9.108e+01 8.092e-03 4.808e-02 2.169e-01 2.824e-01 2.829e-01 4.957e-02 0.000e+00 # p p > zp > mu+ mu-
3.803e-01  -2.000e-01 4.100e+03 1.453e+02 7.574e-03 4.808e-02 5.414e-02 4.447e-01 4.455e-01 4.957e-02 0.000e+00 # p p > zp > mu+ mu-
2.518e+02  -3.000e+00 4.200e+03 7.064e+06 2.230e-09 4.896e-02 5.000e-01 2.354e-11 2.358e-11 5.069e-02 0.000e+00 # p p > zp > mu+ mu-
1.589e+02  -2.800e+00 4.200e+03 2.812e+06 1.407e-08 4.896e-02 5.000e-01 1.485e-10 1.488e-10 5.069e-02 0.000e+00 # p p > zp > mu+ mu-
1.002e+02  -2.600e+00 4.200e+03 1.120e+06 8.879e-08 4.896e-02 5.000e-01 9.371e-10 9.386e-10 5.069e-02 0.000e+00 # p p > zp > mu+ mu-
6.325e+01  -2.400e+00 4.200e+03 4.457e+05 5.603e-07 4.896e-02 5.000e-01 5.912e-09 5.922e-09 5.069e-02 0.000e+00 # p p > zp > mu+ mu-
3.991e+01  -2.200e+00 4.200e+03 1.774e+05 3.538e-06 4.896e-02 5.000e-01 3.731e-08 3.737e-08 5.069e-02 0.000e+00 # p p > zp > mu+ mu-
2.518e+01  -2.000e+00 4.200e+03 7.064e+04 2.146e-05 4.896e-02 5.000e-01 2.354e-07 2.358e-07 5.069e-02 0.000e+00 # p p > zp > mu+ mu-
1.589e+01  -1.800e+00 4.200e+03 2.812e+04 1.424e-04 4.896e-02 5.000e-01 1.485e-06 1.488e-06 5.069e-02 0.000e+00 # p p > zp > mu+ mu-
1.002e+01  -1.600e+00 4.200e+03 1.120e+04 7.367e-04 4.896e-02 5.000e-01 9.370e-06 9.386e-06 5.069e-02 0.000e+00 # p p > zp > mu+ mu-
6.325e+00  -1.400e+00 4.200e+03 4.458e+03 2.894e-03 4.896e-02 4.999e-01 5.912e-05 5.921e-05 5.069e-02 0.000e+00 # p p > zp > mu+ mu-
3.991e+00  -1.200e+00 4.200e+03 1.776e+03 5.318e-03 4.896e-02 4.996e-01 3.728e-04 3.734e-04 5.069e-02 0.000e+00 # p p > zp > mu+ mu-
2.518e+00  -1.000e+00 4.200e+03 7.097e+02 6.669e-03 4.896e-02 4.977e-01 2.343e-03 2.347e-03 5.069e-02 0.000e+00 # p p > zp > mu+ mu-
1.589e+00  -8.000e-01 4.200e+03 2.896e+02 6.744e-03 4.896e-02 4.855e-01 1.442e-02 1.445e-02 5.069e-02 0.000e+00 # p p > zp > mu+ mu-
1.002e+00  -6.000e-01 4.200e+03 1.330e+02 7.501e-03 4.896e-02 4.209e-01 7.889e-02 7.901e-02 5.069e-02 0.000e+00 # p p > zp > mu+ mu-
6.325e-01  -4.000e-01 4.200e+03 9.741e+01 7.552e-03 4.896e-02 2.288e-01 2.705e-01 2.710e-01 5.069e-02 0.000e+00 # p p > zp > mu+ mu-
3.991e-01  -2.000e-01 4.200e+03 1.505e+02 7.426e-03 4.896e-02 5.896e-02 4.399e-01 4.406e-01 5.069e-02 0.000e+00 # p p > zp > mu+ mu-
2.639e+02  -3.000e+00 4.300e+03 7.946e+06 1.848e-09 4.897e-02 5.000e-01 2.143e-11 2.146e-11 5.086e-02 0.000e+00 # p p > zp > mu+ mu-
1.665e+02  -2.800e+00 4.300e+03 3.163e+06 1.166e-08 4.897e-02 5.000e-01 1.352e-10 1.354e-10 5.086e-02 0.000e+00 # p p > zp > mu+ mu-
1.051e+02  -2.600e+00 4.300e+03 1.259e+06 7.355e-08 4.897e-02 5.000e-01 8.531e-10 8.543e-10 5.086e-02 0.000e+00 # p p > zp > mu+ mu-
6.630e+01  -2.400e+00 4.300e+03 5.014e+05 4.641e-07 4.897e-02 5.000e-01 5.383e-09 5.390e-09 5.086e-02 0.000e+00 # p p > zp > mu+ mu-
4.183e+01  -2.200e+00 4.300e+03 1.996e+05 2.931e-06 4.897e-02 5.000e-01 3.396e-08 3.401e-08 5.086e-02 0.000e+00 # p p > zp > mu+ mu-
2.639e+01  -2.000e+00 4.300e+03 7.946e+04 1.782e-05 4.897e-02 5.000e-01 2.143e-07 2.146e-07 5.086e-02 0.000e+00 # p p > zp > mu+ mu-
1.665e+01  -1.800e+00 4.300e+03 3.163e+04 1.152e-04 4.897e-02 5.000e-01 1.352e-06 1.354e-06 5.086e-02 0.000e+00 # p p > zp > mu+ mu-
1.051e+01  -1.600e+00 4.300e+03 1.259e+04 7.077e-04 4.897e-02 5.000e-01 8.531e-06 8.543e-06 5.086e-02 0.000e+00 # p p > zp > mu+ mu-
6.630e+00  -1.400e+00 4.300e+03 5.014e+03 2.599e-03 4.897e-02 4.999e-01 5.382e-05 5.390e-05 5.086e-02 0.000e+00 # p p > zp > mu+ mu-
4.183e+00  -1.200e+00 4.300e+03 1.997e+03 5.416e-03 4.897e-02 4.997e-01 3.394e-04 3.399e-04 5.086e-02 0.000e+00 # p p > zp > mu+ mu-
2.639e+00  -1.000e+00 4.300e+03 7.980e+02 6.511e-03 4.897e-02 4.979e-01 2.134e-03 2.137e-03 5.086e-02 0.000e+00 # p p > zp > mu+ mu-
1.665e+00  -8.000e-01 4.300e+03 3.249e+02 6.879e-03 4.897e-02 4.868e-01 1.316e-02 1.318e-02 5.086e-02 0.000e+00 # p p > zp > mu+ mu-
1.051e+00  -6.000e-01 4.300e+03 1.475e+02 7.489e-03 4.897e-02 4.270e-01 7.285e-02 7.295e-02 5.086e-02 0.000e+00 # p p > zp > mu+ mu-
6.630e-01  -4.000e-01 4.300e+03 1.042e+02 7.623e-03 4.897e-02 2.405e-01 2.589e-01 2.593e-01 5.086e-02 0.000e+00 # p p > zp > mu+ mu-
4.183e-01  -2.000e-01 4.300e+03 1.559e+02 7.136e-03 4.897e-02 6.403e-02 4.349e-01 4.355e-01 5.086e-02 0.000e+00 # p p > zp > mu+ mu-
2.764e+02  -3.000e+00 4.400e+03 8.914e+06 1.537e-09 4.895e-02 5.000e-01 1.955e-11 1.957e-11 5.203e-02 0.000e+00 # p p > zp > mu+ mu-
1.744e+02  -2.800e+00 4.400e+03 3.549e+06 9.699e-09 4.895e-02 5.000e-01 1.234e-10 1.235e-10 5.203e-02 0.000e+00 # p p > zp > mu+ mu-
1.100e+02  -2.600e+00 4.400e+03 1.413e+06 6.120e-08 4.895e-02 5.000e-01 7.783e-10 7.792e-10 5.203e-02 0.000e+00 # p p > zp > mu+ mu-
6.942e+01  -2.400e+00 4.400e+03 5.624e+05 3.862e-07 4.895e-02 5.000e-01 4.911e-09 4.917e-09 5.203e-02 0.000e+00 # p p > zp > mu+ mu-
4.380e+01  -2.200e+00 4.400e+03 2.239e+05 2.438e-06 4.895e-02 5.000e-01 3.098e-08 3.102e-08 5.203e-02 0.000e+00 # p p > zp > mu+ mu-
2.764e+01  -2.000e+00 4.400e+03 8.914e+04 1.486e-05 4.895e-02 5.000e-01 1.955e-07 1.957e-07 5.203e-02 0.000e+00 # p p > zp > mu+ mu-
1.744e+01  -1.800e+00 4.400e+03 3.549e+04 9.827e-05 4.895e-02 5.000e-01 1.234e-06 1.235e-06 5.203e-02 0.000e+00 # p p > zp > mu+ mu-
1.100e+01  -1.600e+00 4.400e+03 1.413e+04 5.482e-04 4.895e-02 5.000e-01 7.783e-06 7.792e-06 5.203e-02 0.000e+00 # p p > zp > mu+ mu-
6.942e+00  -1.400e+00 4.400e+03 5.625e+03 2.324e-03 4.895e-02 5.000e-01 4.910e-05 4.916e-05 5.203e-02 0.000e+00 # p p > zp > mu+ mu-
4.380e+00  -1.200e+00 4.400e+03 2.240e+03 5.265e-03 4.895e-02 4.997e-01 3.097e-04 3.100e-04 5.203e-02 0.000e+00 # p p > zp > mu+ mu-
2.764e+00  -1.000e+00 4.400e+03 8.949e+02 6.329e-03 4.895e-02 4.980e-01 1.947e-03 1.950e-03 5.203e-02 0.000e+00 # p p > zp > mu+ mu-
1.744e+00  -8.000e-01 4.400e+03 3.636e+02 6.528e-03 4.895e-02 4.879e-01 1.204e-02 1.205e-02 5.203e-02 0.000e+00 # p p > zp > mu+ mu-
1.100e+00  -6.000e-01 4.400e+03 1.633e+02 7.151e-03 4.895e-02 4.325e-01 6.733e-02 6.741e-02 5.203e-02 0.000e+00 # p p > zp > mu+ mu-
6.942e-01  -4.000e-01 4.400e+03 1.116e+02 7.223e-03 4.895e-02 2.520e-01 2.475e-01 2.478e-01 5.203e-02 0.000e+00 # p p > zp > mu+ mu-
4.380e-01  -2.000e-01 4.400e+03 1.615e+02 7.169e-03 4.895e-02 6.934e-02 4.297e-01 4.302e-01 5.203e-02 0.000e+00 # p p > zp > mu+ mu-
2.891e+02  -3.000e+00 4.500e+03 9.974e+06 1.284e-09 4.925e-02 5.000e-01 1.787e-11 1.789e-11 5.314e-02 0.000e+00 # p p > zp > mu+ mu-
1.824e+02  -2.800e+00 4.500e+03 3.971e+06 8.103e-09 4.925e-02 5.000e-01 1.128e-10 1.129e-10 5.314e-02 0.000e+00 # p p > zp > mu+ mu-
1.151e+02  -2.600e+00 4.500e+03 1.581e+06 5.113e-08 4.925e-02 5.000e-01 7.115e-10 7.122e-10 5.314e-02 0.000e+00 # p p > zp > mu+ mu-
7.261e+01  -2.400e+00 4.500e+03 6.293e+05 3.226e-07 4.925e-02 5.000e-01 4.490e-09 4.494e-09 5.314e-02 0.000e+00 # p p > zp > mu+ mu-
4.581e+01  -2.200e+00 4.500e+03 2.505e+05 2.036e-06 4.925e-02 5.000e-01 2.833e-08 2.836e-08 5.314e-02 0.000e+00 # p p > zp > mu+ mu-
2.891e+01  -2.000e+00 4.500e+03 9.974e+04 1.251e-05 4.925e-02 5.000e-01 1.787e-07 1.789e-07 5.314e-02 0.000e+00 # p p > zp > mu+ mu-
1.824e+01  -1.800e+00 4.500e+03 3.971e+04 8.290e-05 4.925e-02 5.000e-01 1.128e-06 1.129e-06 5.314e-02 0.000e+00 # p p > zp > mu+ mu-
1.151e+01  -1.600e+00 4.500e+03 1.581e+04 4.619e-04 4.925e-02 5.000e-01 7.115e-06 7.122e-06 5.314e-02 0.000e+00 # p p > zp > mu+ mu-
7.261e+00  -1.400e+00 4.500e+03 6.294e+03 2.058e-03 4.925e-02 5.000e-01 4.489e-05 4.494e-05 5.314e-02 0.000e+00 # p p > zp > mu+ mu-
4.581e+00  -1.200e+00 4.500e+03 2.507e+03 4.968e-03 4.925e-02 4.997e-01 2.831e-04 2.834e-04 5.314e-02 0.000e+00 # p p > zp > mu+ mu-
2.891e+00  -1.000e+00 4.500e+03 1.001e+03 6.376e-03 4.925e-02 4.982e-01 1.781e-03 1.783e-03 5.314e-02 0.000e+00 # p p > zp > mu+ mu-
1.824e+00  -8.000e-01 4.500e+03 4.060e+02 6.479e-03 4.925e-02 4.889e-01 1.103e-02 1.104e-02 5.314e-02 0.000e+00 # p p > zp > mu+ mu-
1.151e+00  -6.000e-01 4.500e+03 1.806e+02 6.940e-03 4.925e-02 4.376e-01 6.227e-02 6.233e-02 5.314e-02 0.000e+00 # p p > zp > mu+ mu-
7.261e-01  -4.000e-01 4.500e+03 1.196e+02 7.209e-03 4.925e-02 2.632e-01 2.363e-01 2.365e-01 5.314e-02 0.000e+00 # p p > zp > mu+ mu-
4.581e-01  -2.000e-01 4.500e+03 1.673e+02 6.830e-03 4.925e-02 7.487e-02 4.242e-01 4.246e-01 5.314e-02 0.000e+00 # p p > zp > mu+ mu-
3.021e+02  -3.000e+00 4.600e+03 1.113e+07 1.077e-09 4.987e-02 5.000e-01 1.637e-11 1.639e-11 5.233e-02 0.000e+00 # p p > zp > mu+ mu-
1.906e+02  -2.800e+00 4.600e+03 4.432e+06 6.796e-09 4.987e-02 5.000e-01 1.033e-10 1.034e-10 5.233e-02 0.000e+00 # p p > zp > mu+ mu-
1.202e+02  -2.600e+00 4.600e+03 1.764e+06 4.288e-08 4.987e-02 5.000e-01 6.518e-10 6.523e-10 5.233e-02 0.000e+00 # p p > zp > mu+ mu-
7.587e+01  -2.400e+00 4.600e+03 7.024e+05 2.706e-07 4.987e-02 5.000e-01 4.112e-09 4.116e-09 5.233e-02 0.000e+00 # p p > zp > mu+ mu-
4.787e+01  -2.200e+00 4.600e+03 2.796e+05 1.708e-06 4.987e-02 5.000e-01 2.595e-08 2.597e-08 5.233e-02 0.000e+00 # p p > zp > mu+ mu-
3.021e+01  -2.000e+00 4.600e+03 1.113e+05 1.049e-05 4.987e-02 5.000e-01 1.637e-07 1.639e-07 5.233e-02 0.000e+00 # p p > zp > mu+ mu-
1.906e+01  -1.800e+00 4.600e+03 4.432e+04 7.050e-05 4.987e-02 5.000e-01 1.033e-06 1.034e-06 5.233e-02 0.000e+00 # p p > zp > mu+ mu-
1.202e+01  -1.600e+00 4.600e+03 1.764e+04 3.747e-04 4.987e-02 5.000e-01 6.518e-06 6.523e-06 5.233e-02 0.000e+00 # p p > zp > mu+ mu-
7.587e+00  -1.400e+00 4.600e+03 7.025e+03 1.752e-03 4.987e-02 5.000e-01 4.112e-05 4.115e-05 5.233e-02 0.000e+00 # p p > zp > mu+ mu-
4.787e+00  -1.200e+00 4.600e+03 2.798e+03 4.870e-03 4.987e-02 4.997e-01 2.593e-04 2.596e-04 5.233e-02 0.000e+00 # p p > zp > mu+ mu-
3.021e+00  -1.000e+00 4.600e+03 1.117e+03 6.125e-03 4.987e-02 4.984e-01 1.632e-03 1.633e-03 5.233e-02 0.000e+00 # p p > zp > mu+ mu-
1.906e+00  -8.000e-01 4.600e+03 4.524e+02 6.416e-03 4.987e-02 4.899e-01 1.012e-02 1.013e-02 5.233e-02 0.000e+00 # p p > zp > mu+ mu-
1.202e+00  -6.000e-01 4.600e+03 1.995e+02 6.999e-03 4.987e-02 4.422e-01 5.765e-02 5.769e-02 5.233e-02 0.000e+00 # p p > zp > mu+ mu-
7.587e-01  -4.000e-01 4.600e+03 1.281e+02 7.085e-03 4.987e-02 2.741e-01 2.254e-01 2.256e-01 5.233e-02 0.000e+00 # p p > zp > mu+ mu-
4.787e-01  -2.000e-01 4.600e+03 1.734e+02 6.822e-03 4.987e-02 8.064e-02 4.185e-01 4.188e-01 5.233e-02 0.000e+00 # p p > zp > mu+ mu-
3.153e+02  -3.000e+00 4.700e+03 1.240e+07 9.069e-10 4.994e-02 5.000e-01 1.503e-11 1.503e-11 5.323e-02 0.000e+00 # p p > zp > mu+ mu-
1.990e+02  -2.800e+00 4.700e+03 4.935e+06 5.722e-09 4.994e-02 5.000e-01 9.480e-11 9.486e-11 5.323e-02 0.000e+00 # p p > zp > mu+ mu-
1.255e+02  -2.600e+00 4.700e+03 1.965e+06 3.610e-08 4.994e-02 5.000e-01 5.982e-10 5.985e-10 5.323e-02 0.000e+00 # p p > zp > mu+ mu-
7.921e+01  -2.400e+00 4.700e+03 7.822e+05 2.278e-07 4.994e-02 5.000e-01 3.774e-09 3.776e-09 5.323e-02 0.000e+00 # p p > zp > mu+ mu-
4.998e+01  -2.200e+00 4.700e+03 3.114e+05 1.438e-06 4.994e-02 5.000e-01 2.381e-08 2.383e-08 5.323e-02 0.000e+00 # p p > zp > mu+ mu-
3.153e+01  -2.000e+00 4.700e+03 1.240e+05 9.074e-06 4.994e-02 5.000e-01 1.503e-07 1.503e-07 5.323e-02 0.000e+00 # p p > zp > mu+ mu-
1.990e+01  -1.800e+00 4.700e+03 4.935e+04 5.459e-05 4.994e-02 5.000e-01 9.480e-07 9.486e-07 5.323e-02 0.000e+00 # p p > zp > mu+ mu-
1.255e+01  -1.600e+00 4.700e+03 1.965e+04 3.190e-04 4.994e-02 5.000e-01 5.982e-06 5.985e-06 5.323e-02 0.000e+00 # p p > zp > mu+ mu-
7.921e+00  -1.400e+00 4.700e+03 7.822e+03 1.541e-03 4.994e-02 5.000e-01 3.774e-05 3.776e-05 5.323e-02 0.000e+00 # p p > zp > mu+ mu-
4.998e+00  -1.200e+00 4.700e+03 3.115e+03 4.581e-03 4.994e-02 4.998e-01 2.380e-04 2.382e-04 5.323e-02 0.000e+00 # p p > zp > mu+ mu-
3.153e+00  -1.000e+00 4.700e+03 1.243e+03 6.020e-03 4.994e-02 4.985e-01 1.498e-03 1.499e-03 5.323e-02 0.000e+00 # p p > zp > mu+ mu-
1.990e+00  -8.000e-01 4.700e+03 5.029e+02 6.551e-03 4.994e-02 4.907e-01 9.303e-03 9.309e-03 5.323e-02 0.000e+00 # p p > zp > mu+ mu-
1.255e+00  -6.000e-01 4.700e+03 2.200e+02 6.606e-03 4.994e-02 4.465e-01 5.341e-02 5.345e-02 5.323e-02 0.000e+00 # p p > zp > mu+ mu-
7.921e-01  -4.000e-01 4.700e+03 1.374e+02 6.918e-03 4.994e-02 2.847e-01 2.149e-01 2.150e-01 5.323e-02 0.000e+00 # p p > zp > mu+ mu-
4.998e-01  -2.000e-01 4.700e+03 1.797e+02 6.678e-03 4.994e-02 8.662e-02 4.125e-01 4.128e-01 5.323e-02 0.000e+00 # p p > zp > mu+ mu-
3.289e+02  -3.000e+00 4.800e+03 1.377e+07 7.663e-10 5.012e-02 5.000e-01 1.381e-11 1.382e-11 5.451e-02 0.000e+00 # p p > zp > mu+ mu-
2.075e+02  -2.800e+00 4.800e+03 5.483e+06 4.835e-09 5.012e-02 5.000e-01 8.716e-11 8.720e-11 5.451e-02 0.000e+00 # p p > zp > mu+ mu-
1.309e+02  -2.600e+00 4.800e+03 2.183e+06 3.051e-08 5.012e-02 5.000e-01 5.499e-10 5.502e-10 5.451e-02 0.000e+00 # p p > zp > mu+ mu-
8.261e+01  -2.400e+00 4.800e+03 8.690e+05 1.925e-07 5.012e-02 5.000e-01 3.470e-09 3.471e-09 5.451e-02 0.000e+00 # p p > zp > mu+ mu-
5.213e+01  -2.200e+00 4.800e+03 3.459e+05 1.215e-06 5.012e-02 5.000e-01 2.189e-08 2.190e-08 5.451e-02 0.000e+00 # p p > zp > mu+ mu-
3.289e+01  -2.000e+00 4.800e+03 1.377e+05 7.666e-06 5.012e-02 5.000e-01 1.381e-07 1.382e-07 5.451e-02 0.000e+00 # p p > zp > mu+ mu-
2.075e+01  -1.800e+00 4.800e+03 5.483e+04 4.640e-05 5.012e-02 5.000e-01 8.716e-07 8.720e-07 5.451e-02 0.000e+00 # p p > zp > mu+ mu-
1.309e+01  -1.600e+00 4.800e+03 2.183e+04 2.863e-04 5.012e-02 5.000e-01 5.499e-06 5.502e-06 5.451e-02 0.000e+00 # p p > zp > mu+ mu-
8.261e+00  -1.400e+00 4.800e+03 8.690e+03 1.372e-03 5.012e-02 5.000e-01 3.470e-05 3.471e-05 5.451e-02 0.000e+00 # p p > zp > mu+ mu-
5.213e+00  -1.200e+00 4.800e+03 3.461e+03 4.279e-03 5.012e-02 4.998e-01 2.188e-04 2.189e-04 5.451e-02 0.000e+00 # p p > zp > mu+ mu-
3.289e+00  -1.000e+00 4.800e+03 1.381e+03 5.755e-03 5.012e-02 4.986e-01 1.378e-03 1.378e-03 5.451e-02 0.000e+00 # p p > zp > mu+ mu-
2.075e+00  -8.000e-01 4.800e+03 5.579e+02 6.203e-03 5.012e-02 4.914e-01 8.566e-03 8.570e-03 5.451e-02 0.000e+00 # p p > zp > mu+ mu-
1.309e+00  -6.000e-01 4.800e+03 2.423e+02 6.635e-03 5.012e-02 4.504e-01 4.954e-02 4.956e-02 5.451e-02 0.000e+00 # p p > zp > mu+ mu-
8.261e-01  -4.000e-01 4.800e+03 1.473e+02 6.647e-03 5.012e-02 2.949e-01 2.047e-01 2.048e-01 5.451e-02 0.000e+00 # p p > zp > mu+ mu-
5.213e-01  -2.000e-01 4.800e+03 1.864e+02 6.824e-03 5.012e-02 9.281e-02 4.064e-01 4.066e-01 5.451e-02 0.000e+00 # p p > zp > mu+ mu-
3.427e+02  -3.000e+00 4.900e+03 1.527e+07 6.498e-10 5.102e-02 5.000e-01 1.272e-11 1.273e-11 5.368e-02 0.000e+00 # p p > zp > mu+ mu-
2.163e+02  -2.800e+00 4.900e+03 6.078e+06 4.100e-09 5.102e-02 5.000e-01 8.027e-11 8.030e-11 5.368e-02 0.000e+00 # p p > zp > mu+ mu-
1.364e+02  -2.600e+00 4.900e+03 2.420e+06 2.587e-08 5.102e-02 5.000e-01 5.065e-10 5.066e-10 5.368e-02 0.000e+00 # p p > zp > mu+ mu-
8.609e+01  -2.400e+00 4.900e+03 9.633e+05 1.632e-07 5.102e-02 5.000e-01 3.196e-09 3.197e-09 5.368e-02 0.000e+00 # p p > zp > mu+ mu-
5.432e+01  -2.200e+00 4.900e+03 3.835e+05 1.030e-06 5.102e-02 5.000e-01 2.016e-08 2.017e-08 5.368e-02 0.000e+00 # p p > zp > mu+ mu-
3.427e+01  -2.000e+00 4.900e+03 1.527e+05 6.500e-06 5.102e-02 5.000e-01 1.272e-07 1.273e-07 5.368e-02 0.000e+00 # p p > zp > mu+ mu-
2.163e+01  -1.800e+00 4.900e+03 6.078e+04 3.927e-05 5.102e-02 5.000e-01 8.027e-07 8.030e-07 5.368e-02 0.000e+00 # p p > zp > mu+ mu-
1.364e+01  -1.600e+00 4.900e+03 2.420e+04 2.481e-04 5.102e-02 5.000e-01 5.065e-06 5.066e-06 5.368e-02 0.000e+00 # p p > zp > mu+ mu-
8.609e+00  -1.400e+00 4.900e+03 9.634e+03 1.262e-03 5.102e-02 5.000e-01 3.195e-05 3.196e-05 5.368e-02 0.000e+00 # p p > zp > mu+ mu-
5.432e+00  -1.200e+00 4.900e+03 3.837e+03 4.062e-03 5.102e-02 4.998e-01 2.016e-04 2.016e-04 5.368e-02 0.000e+00 # p p > zp > mu+ mu-
3.427e+00  -1.000e+00 4.900e+03 1.531e+03 5.616e-03 5.102e-02 4.987e-01 1.269e-03 1.269e-03 5.368e-02 0.000e+00 # p p > zp > mu+ mu-
2.163e+00  -8.000e-01 4.900e+03 6.176e+02 6.050e-03 5.102e-02 4.921e-01 7.900e-03 7.903e-03 5.368e-02 0.000e+00 # p p > zp > mu+ mu-
1.364e+00  -6.000e-01 4.900e+03 2.665e+02 6.548e-03 5.102e-02 4.539e-01 4.598e-02 4.600e-02 5.368e-02 0.000e+00 # p p > zp > mu+ mu-
8.609e-01  -4.000e-01 4.900e+03 1.580e+02 6.797e-03 5.102e-02 3.048e-01 1.948e-01 1.949e-01 5.368e-02 0.000e+00 # p p > zp > mu+ mu-
5.432e-01  -2.000e-01 4.900e+03 1.933e+02 6.732e-03 5.102e-02 9.920e-02 4.001e-01 4.002e-01 5.368e-02 0.000e+00 # p p > zp > mu+ mu-
3.569e+02  -3.000e+00 5.000e+03 1.689e+07 5.528e-10 5.174e-02 5.000e-01 1.174e-11 1.174e-11 5.418e-02 0.000e+00 # p p > zp > mu+ mu-
2.252e+02  -2.800e+00 5.000e+03 6.724e+06 3.488e-09 5.174e-02 5.000e-01 7.405e-11 7.406e-11 5.418e-02 0.000e+00 # p p > zp > mu+ mu-
1.421e+02  -2.600e+00 5.000e+03 2.677e+06 2.201e-08 5.174e-02 5.000e-01 4.672e-10 4.673e-10 5.418e-02 0.000e+00 # p p > zp > mu+ mu-
8.964e+01  -2.400e+00 5.000e+03 1.066e+06 1.389e-07 5.174e-02 5.000e-01 2.948e-09 2.948e-09 5.418e-02 0.000e+00 # p p > zp > mu+ mu-
5.656e+01  -2.200e+00 5.000e+03 4.243e+05 8.762e-07 5.174e-02 5.000e-01 1.860e-08 1.860e-08 5.418e-02 0.000e+00 # p p > zp > mu+ mu-
3.569e+01  -2.000e+00 5.000e+03 1.689e+05 5.530e-06 5.174e-02 5.000e-01 1.174e-07 1.174e-07 5.418e-02 0.000e+00 # p p > zp > mu+ mu-
2.252e+01  -1.800e+00 5.000e+03 6.724e+04 3.350e-05 5.174e-02 5.000e-01 7.405e-07 7.406e-07 5.418e-02 0.000e+00 # p p > zp > mu+ mu-
1.421e+01  -1.600e+00 5.000e+03 2.677e+04 2.066e-04 5.174e-02 5.000e-01 4.672e-06 4.673e-06 5.418e-02 0.000e+00 # p p > zp > mu+ mu-
8.964e+00  -1.400e+00 5.000e+03 1.066e+04 1.121e-03 5.174e-02 5.000e-01 2.948e-05 2.948e-05 5.418e-02 0.000e+00 # p p > zp > mu+ mu-
5.656e+00  -1.200e+00 5.000e+03 4.244e+03 3.841e-03 5.174e-02 4.998e-01 1.859e-04 1.860e-04 5.418e-02 0.000e+00 # p p > zp > mu+ mu-
3.569e+00  -1.000e+00 5.000e+03 1.693e+03 5.424e-03 5.174e-02 4.988e-01 1.171e-03 1.171e-03 5.418e-02 0.000e+00 # p p > zp > mu+ mu-
2.252e+00  -8.000e-01 5.000e+03 6.824e+02 6.082e-03 5.174e-02 4.927e-01 7.297e-03 7.298e-03 5.418e-02 0.000e+00 # p p > zp > mu+ mu-
1.421e+00  -6.000e-01 5.000e+03 2.928e+02 6.199e-03 5.174e-02 4.572e-01 4.272e-02 4.273e-02 5.418e-02 0.000e+00 # p p > zp > mu+ mu-
8.964e-01  -4.000e-01 5.000e+03 1.695e+02 6.571e-03 5.174e-02 3.143e-01 1.853e-01 1.854e-01 5.418e-02 0.000e+00 # p p > zp > mu+ mu-
5.656e-01  -2.000e-01 5.000e+03 2.005e+02 6.577e-03 5.174e-02 1.058e-01 3.935e-01 3.936e-01 5.418e-02 0.000e+00 # p p > zp > mu+ mu-
3.713e+02  -3.000e+00 5.100e+03 1.865e+07 4.718e-10 5.309e-02 5.000e-01 1.084e-11 1.084e-11 5.707e-02 0.000e+00 # p p > zp > mu+ mu-
2.343e+02  -2.800e+00 5.100e+03 7.424e+06 2.977e-09 5.309e-02 5.000e-01 6.842e-11 6.842e-11 5.707e-02 0.000e+00 # p p > zp > mu+ mu-
1.478e+02  -2.600e+00 5.100e+03 2.956e+06 1.878e-08 5.309e-02 5.000e-01 4.317e-10 4.317e-10 5.707e-02 0.000e+00 # p p > zp > mu+ mu-
9.326e+01  -2.400e+00 5.100e+03 1.177e+06 1.185e-07 5.309e-02 5.000e-01 2.724e-09 2.724e-09 5.707e-02 0.000e+00 # p p > zp > mu+ mu-
5.884e+01  -2.200e+00 5.100e+03 4.684e+05 7.478e-07 5.309e-02 5.000e-01 1.719e-08 1.719e-08 5.707e-02 0.000e+00 # p p > zp > mu+ mu-
3.713e+01  -2.000e+00 5.100e+03 1.865e+05 4.719e-06 5.309e-02 5.000e-01 1.084e-07 1.084e-07 5.707e-02 0.000e+00 # p p > zp > mu+ mu-
2.343e+01  -1.800e+00 5.100e+03 7.424e+04 2.898e-05 5.309e-02 5.000e-01 6.842e-07 6.842e-07 5.707e-02 0.000e+00 # p p > zp > mu+ mu-
1.478e+01  -1.600e+00 5.100e+03 2.956e+04 1.757e-04 5.309e-02 5.000e-01 4.317e-06 4.317e-06 5.707e-02 0.000e+00 # p p > zp > mu+ mu-
9.326e+00  -1.400e+00 5.100e+03 1.177e+04 1.031e-03 5.309e-02 5.000e-01 2.724e-05 2.724e-05 5.707e-02 0.000e+00 # p p > zp > mu+ mu-
5.884e+00  -1.200e+00 5.100e+03 4.686e+03 3.642e-03 5.309e-02 4.998e-01 1.718e-04 1.718e-04 5.707e-02 0.000e+00 # p p > zp > mu+ mu-
3.713e+00  -1.000e+00 5.100e+03 1.869e+03 5.374e-03 5.309e-02 4.989e-01 1.082e-03 1.082e-03 5.707e-02 0.000e+00 # p p > zp > mu+ mu-
2.343e+00  -8.000e-01 5.100e+03 7.526e+02 6.365e-03 5.309e-02 4.932e-01 6.750e-03 6.750e-03 5.707e-02 0.000e+00 # p p > zp > mu+ mu-
1.478e+00  -6.000e-01 5.100e+03 3.211e+02 6.114e-03 5.309e-02 4.602e-01 3.973e-02 3.973e-02 5.707e-02 0.000e+00 # p p > zp > mu+ mu-
9.326e-01  -4.000e-01 5.100e+03 1.819e+02 6.391e-03 5.309e-02 3.235e-01 1.762e-01 1.762e-01 5.707e-02 0.000e+00 # p p > zp > mu+ mu-
5.884e-01  -2.000e-01 5.100e+03 2.081e+02 6.243e-03 5.309e-02 1.125e-01 3.868e-01 3.868e-01 5.707e-02 0.000e+00 # p p > zp > mu+ mu-
3.860e+02  -3.000e+00 5.200e+03 2.055e+07 4.039e-10 4.895e-02 5.000e-01 1.003e-11 1.003e-11 5.673e-02 0.000e+00 # p p > zp > mu+ mu-
2.435e+02  -2.800e+00 5.200e+03 8.181e+06 2.549e-09 4.895e-02 5.000e-01 6.332e-11 6.331e-11 5.673e-02 0.000e+00 # p p > zp > mu+ mu-
1.537e+02  -2.600e+00 5.200e+03 3.257e+06 1.608e-08 4.895e-02 5.000e-01 3.995e-10 3.995e-10 5.673e-02 0.000e+00 # p p > zp > mu+ mu-
9.696e+01  -2.400e+00 5.200e+03 1.297e+06 1.015e-07 4.895e-02 5.000e-01 2.521e-09 2.520e-09 5.673e-02 0.000e+00 # p p > zp > mu+ mu-
6.117e+01  -2.200e+00 5.200e+03 5.162e+05 6.402e-07 4.895e-02 5.000e-01 1.590e-08 1.590e-08 5.673e-02 0.000e+00 # p p > zp > mu+ mu-
3.860e+01  -2.000e+00 5.200e+03 2.055e+05 4.040e-06 4.895e-02 5.000e-01 1.003e-07 1.003e-07 5.673e-02 0.000e+00 # p p > zp > mu+ mu-
2.435e+01  -1.800e+00 5.200e+03 8.181e+04 2.478e-05 4.895e-02 5.000e-01 6.332e-07 6.331e-07 5.673e-02 0.000e+00 # p p > zp > mu+ mu-
1.537e+01  -1.600e+00 5.200e+03 3.257e+04 1.642e-04 4.895e-02 5.000e-01 3.995e-06 3.995e-06 5.673e-02 0.000e+00 # p p > zp > mu+ mu-
9.696e+00  -1.400e+00 5.200e+03 1.297e+04 8.158e-04 4.895e-02 5.000e-01 2.521e-05 2.520e-05 5.673e-02 0.000e+00 # p p > zp > mu+ mu-
6.117e+00  -1.200e+00 5.200e+03 5.164e+03 3.303e-03 4.895e-02 4.998e-01 1.590e-04 1.590e-04 5.673e-02 0.000e+00 # p p > zp > mu+ mu-
3.860e+00  -1.000e+00 5.200e+03 2.059e+03 5.335e-03 4.895e-02 4.990e-01 1.001e-03 1.001e-03 5.673e-02 0.000e+00 # p p > zp > mu+ mu-
2.435e+00  -8.000e-01 5.200e+03 8.285e+02 4.696e-03 4.895e-02 4.937e-01 6.252e-03 6.252e-03 5.673e-02 0.000e+00 # p p > zp > mu+ mu-
1.537e+00  -6.000e-01 5.200e+03 3.518e+02 6.395e-03 4.895e-02 4.629e-01 3.699e-02 3.699e-02 5.673e-02 0.000e+00 # p p > zp > mu+ mu-
9.696e-01  -4.000e-01 5.200e+03 1.951e+02 6.266e-03 4.895e-02 3.322e-01 1.675e-01 1.675e-01 5.673e-02 0.000e+00 # p p > zp > mu+ mu-
6.117e-01  -2.000e-01 5.200e+03 2.161e+02 6.950e-03 4.895e-02 1.194e-01 3.799e-01 3.799e-01 5.673e-02 0.000e+00 # p p > zp > mu+ mu-
4.010e+02  -3.000e+00 5.300e+03 2.260e+07 3.468e-10 5.287e-02 5.000e-01 9.300e-12 9.298e-12 5.839e-02 0.000e+00 # p p > zp > mu+ mu-
2.530e+02  -2.800e+00 5.300e+03 8.999e+06 2.188e-09 5.287e-02 5.000e-01 5.868e-11 5.866e-11 5.839e-02 0.000e+00 # p p > zp > mu+ mu-
1.596e+02  -2.600e+00 5.300e+03 3.582e+06 1.381e-08 5.287e-02 5.000e-01 3.702e-10 3.701e-10 5.839e-02 0.000e+00 # p p > zp > mu+ mu-
1.007e+02  -2.400e+00 5.300e+03 1.426e+06 8.712e-08 5.287e-02 5.000e-01 2.336e-09 2.335e-09 5.839e-02 0.000e+00 # p p > zp > mu+ mu-
6.355e+01  -2.200e+00 5.300e+03 5.678e+05 5.497e-07 5.287e-02 5.000e-01 1.474e-08 1.474e-08 5.839e-02 0.000e+00 # p p > zp > mu+ mu-
4.010e+01  -2.000e+00 5.300e+03 2.260e+05 3.468e-06 5.287e-02 5.000e-01 9.300e-08 9.298e-08 5.839e-02 0.000e+00 # p p > zp > mu+ mu-
2.530e+01  -1.800e+00 5.300e+03 8.999e+04 2.126e-05 5.287e-02 5.000e-01 5.868e-07 5.866e-07 5.839e-02 0.000e+00 # p p > zp > mu+ mu-
1.596e+01  -1.600e+00 5.300e+03 3.582e+04 1.431e-04 5.287e-02 5.000e-01 3.702e-06 3.701e-06 5.839e-02 0.000e+00 # p p > zp > mu+ mu-
1.007e+01  -1.400e+00 5.300e+03 1.426e+04 6.982e-04 5.287e-02 5.000e-01 2.336e-05 2.335e-05 5.839e-02 0.000e+00 # p p > zp > mu+ mu-
6.355e+00  -1.200e+00 5.300e+03 5.679e+03 3.042e-03 5.287e-02 4.999e-01 1.474e-04 1.473e-04 5.839e-02 0.000e+00 # p p > zp > mu+ mu-
4.010e+00  -1.000e+00 5.300e+03 2.265e+03 5.096e-03 5.287e-02 4.991e-01 9.283e-04 9.280e-04 5.839e-02 0.000e+00 # p p > zp > mu+ mu-
2.530e+00  -8.000e-01 5.300e+03 9.105e+02 4.720e-03 5.287e-02 4.942e-01 5.800e-03 5.798e-03 5.839e-02 0.000e+00 # p p > zp > mu+ mu-
1.596e+00  -6.000e-01 5.300e+03 3.848e+02 6.241e-03 5.287e-02 4.655e-01 3.447e-02 3.446e-02 5.839e-02 0.000e+00 # p p > zp > mu+ mu-
1.007e+00  -4.000e-01 5.300e+03 2.094e+02 6.684e-03 5.287e-02 3.406e-01 1.591e-01 1.591e-01 5.839e-02 0.000e+00 # p p > zp > mu+ mu-
6.355e-01  -2.000e-01 5.300e+03 2.244e+02 6.227e-03 5.287e-02 1.265e-01 3.729e-01 3.728e-01 5.839e-02 0.000e+00 # p p > zp > mu+ mu-
4.163e+02  -3.000e+00 5.400e+03 2.482e+07 2.987e-10 5.306e-02 5.000e-01 8.631e-12 8.628e-12 5.849e-02 0.000e+00 # p p > zp > mu+ mu-
2.626e+02  -2.800e+00 5.400e+03 9.880e+06 1.885e-09 5.306e-02 5.000e-01 5.446e-11 5.444e-11 5.849e-02 0.000e+00 # p p > zp > mu+ mu-
1.657e+02  -2.600e+00 5.400e+03 3.933e+06 1.189e-08 5.306e-02 5.000e-01 3.436e-10 3.435e-10 5.849e-02 0.000e+00 # p p > zp > mu+ mu-
1.046e+02  -2.400e+00 5.400e+03 1.566e+06 7.502e-08 5.306e-02 5.000e-01 2.168e-09 2.167e-09 5.849e-02 0.000e+00 # p p > zp > mu+ mu-
6.597e+01  -2.200e+00 5.400e+03 6.234e+05 4.734e-07 5.306e-02 5.000e-01 1.368e-08 1.367e-08 5.849e-02 0.000e+00 # p p > zp > mu+ mu-
4.162e+01  -2.000e+00 5.400e+03 2.482e+05 2.987e-06 5.306e-02 5.000e-01 8.631e-08 8.628e-08 5.849e-02 0.000e+00 # p p > zp > mu+ mu-
2.626e+01  -1.800e+00 5.400e+03 9.880e+04 1.883e-05 5.306e-02 5.000e-01 5.446e-07 5.444e-07 5.849e-02 0.000e+00 # p p > zp > mu+ mu-
1.657e+01  -1.600e+00 5.400e+03 3.933e+04 1.129e-04 5.306e-02 5.000e-01 3.436e-06 3.435e-06 5.849e-02 0.000e+00 # p p > zp > mu+ mu-
1.046e+01  -1.400e+00 5.400e+03 1.566e+04 6.524e-04 5.306e-02 5.000e-01 2.168e-05 2.167e-05 5.849e-02 0.000e+00 # p p > zp > mu+ mu-
6.597e+00  -1.200e+00 5.400e+03 6.236e+03 2.755e-03 5.306e-02 4.999e-01 1.368e-04 1.367e-04 5.849e-02 0.000e+00 # p p > zp > mu+ mu-
4.162e+00  -1.000e+00 5.400e+03 2.486e+03 4.794e-03 5.306e-02 4.991e-01 8.616e-04 8.613e-04 5.849e-02 0.000e+00 # p p > zp > mu+ mu-
2.626e+00  -8.000e-01 5.400e+03 9.988e+02 4.609e-03 5.306e-02 4.946e-01 5.387e-03 5.385e-03 5.849e-02 0.000e+00 # p p > zp > mu+ mu-
1.657e+00  -6.000e-01 5.400e+03 4.204e+02 5.832e-03 5.306e-02 4.678e-01 3.215e-02 3.214e-02 5.849e-02 0.000e+00 # p p > zp > mu+ mu-
1.046e+00  -4.000e-01 5.400e+03 2.246e+02 6.576e-03 5.306e-02 3.486e-01 1.512e-01 1.511e-01 5.849e-02 0.000e+00 # p p > zp > mu+ mu-
6.597e-01  -2.000e-01 5.400e+03 2.332e+02 6.647e-03 5.306e-02 1.337e-01 3.658e-01 3.656e-01 5.849e-02 0.000e+00 # p p > zp > mu+ mu-
4.318e+02  -3.000e+00 5.500e+03 2.720e+07 2.579e-10 5.415e-02 5.000e-01 8.021e-12 8.017e-12 5.903e-02 0.000e+00 # p p > zp > mu+ mu-
2.725e+02  -2.800e+00 5.500e+03 1.083e+07 1.627e-09 5.415e-02 5.000e-01 5.061e-11 5.059e-11 5.903e-02 0.000e+00 # p p > zp > mu+ mu-
1.719e+02  -2.600e+00 5.500e+03 4.311e+06 1.027e-08 5.415e-02 5.000e-01 3.193e-10 3.192e-10 5.903e-02 0.000e+00 # p p > zp > mu+ mu-
1.085e+02  -2.400e+00 5.500e+03 1.716e+06 6.478e-08 5.415e-02 5.000e-01 2.015e-09 2.014e-09 5.903e-02 0.000e+00 # p p > zp > mu+ mu-
6.844e+01  -2.200e+00 5.500e+03 6.833e+05 4.087e-07 5.415e-02 5.000e-01 1.271e-08 1.271e-08 5.903e-02 0.000e+00 # p p > zp > mu+ mu-
4.318e+01  -2.000e+00 5.500e+03 2.720e+05 2.579e-06 5.415e-02 5.000e-01 8.021e-08 8.017e-08 5.903e-02 0.000e+00 # p p > zp > mu+ mu-
2.725e+01  -1.800e+00 5.500e+03 1.083e+05 1.626e-05 5.415e-02 5.000e-01 5.061e-07 5.059e-07 5.903e-02 0.000e+00 # p p > zp > mu+ mu-
1.719e+01  -1.600e+00 5.500e+03 4.311e+04 9.765e-05 5.415e-02 5.000e-01 3.193e-06 3.192e-06 5.903e-02 0.000e+00 # p p > zp > mu+ mu-
1.085e+01  -1.400e+00 5.500e+03 1.716e+04 5.786e-04 5.415e-02 5.000e-01 2.015e-05 2.014e-05 5.903e-02 0.000e+00 # p p > zp > mu+ mu-
6.844e+00  -1.200e+00 5.500e+03 6.835e+03 2.390e-03 5.415e-02 4.999e-01 1.271e-04 1.270e-04 5.903e-02 0.000e+00 # p p > zp > mu+ mu-
4.318e+00  -1.000e+00 5.500e+03 2.725e+03 4.886e-03 5.415e-02 4.992e-01 8.008e-04 8.004e-04 5.903e-02 0.000e+00 # p p > zp > mu+ mu-
2.725e+00  -8.000e-01 5.500e+03 1.094e+03 5.955e-03 5.415e-02 4.950e-01 5.010e-03 5.008e-03 5.903e-02 0.000e+00 # p p > zp > mu+ mu-
1.719e+00  -6.000e-01 5.500e+03 4.587e+02 6.047e-03 5.415e-02 4.699e-01 3.001e-02 3.000e-02 5.903e-02 0.000e+00 # p p > zp > mu+ mu-
1.085e+00  -4.000e-01 5.500e+03 2.409e+02 6.417e-03 5.415e-02 3.562e-01 1.435e-01 1.435e-01 5.903e-02 0.000e+00 # p p > zp > mu+ mu-
6.844e-01  -2.000e-01 5.500e+03 2.423e+02 6.430e-03 5.415e-02 1.410e-01 3.585e-01 3.583e-01 5.903e-02 0.000e+00 # p p > zp > mu+ mu-
4.477e+02  -3.000e+00 5.600e+03 2.977e+07 2.233e-10 5.423e-02 5.000e-01 7.464e-12 7.460e-12 6.000e-02 0.000e+00 # p p > zp > mu+ mu-
2.825e+02  -2.800e+00 5.600e+03 1.185e+07 1.409e-09 5.423e-02 5.000e-01 4.709e-11 4.707e-11 6.000e-02 0.000e+00 # p p > zp > mu+ mu-
1.782e+02  -2.600e+00 5.600e+03 4.718e+06 8.889e-09 5.423e-02 5.000e-01 2.971e-10 2.970e-10 6.000e-02 0.000e+00 # p p > zp > mu+ mu-
1.124e+02  -2.400e+00 5.600e+03 1.878e+06 5.608e-08 5.423e-02 5.000e-01 1.875e-09 1.874e-09 6.000e-02 0.000e+00 # p p > zp > mu+ mu-
7.095e+01  -2.200e+00 5.600e+03 7.477e+05 3.539e-07 5.423e-02 5.000e-01 1.183e-08 1.182e-08 6.000e-02 0.000e+00 # p p > zp > mu+ mu-
4.477e+01  -2.000e+00 5.600e+03 2.977e+05 2.232e-06 5.423e-02 5.000e-01 7.464e-08 7.460e-08 6.000e-02 0.000e+00 # p p > zp > mu+ mu-
2.825e+01  -1.800e+00 5.600e+03 1.185e+05 1.408e-05 5.423e-02 5.000e-01 4.709e-07 4.707e-07 6.000e-02 0.000e+00 # p p > zp > mu+ mu-
1.782e+01  -1.600e+00 5.600e+03 4.718e+04 8.450e-05 5.423e-02 5.000e-01 2.971e-06 2.970e-06 6.000e-02 0.000e+00 # p p > zp > mu+ mu-
1.124e+01  -1.400e+00 5.600e+03 1.878e+04 5.259e-04 5.423e-02 5.000e-01 1.875e-05 1.874e-05 6.000e-02 0.000e+00 # p p > zp > mu+ mu-
7.095e+00  -1.200e+00 5.600e+03 7.479e+03 2.183e-03 5.423e-02 4.999e-01 1.183e-04 1.182e-04 6.000e-02 0.000e+00 # p p > zp > mu+ mu-
4.477e+00  -1.000e+00 5.600e+03 2.981e+03 4.659e-03 5.423e-02 4.993e-01 7.453e-04 7.449e-04 6.000e-02 0.000e+00 # p p > zp > mu+ mu-
2.825e+00  -8.000e-01 5.600e+03 1.196e+03 5.916e-03 5.423e-02 4.953e-01 4.665e-03 4.663e-03 6.000e-02 0.000e+00 # p p > zp > mu+ mu-
1.782e+00  -6.000e-01 5.600e+03 4.999e+02 5.995e-03 5.423e-02 4.719e-01 2.805e-02 2.803e-02 6.000e-02 0.000e+00 # p p > zp > mu+ mu-
1.124e+00  -4.000e-01 5.600e+03 2.583e+02 6.359e-03 5.423e-02 3.635e-01 1.363e-01 1.362e-01 6.000e-02 0.000e+00 # p p > zp > mu+ mu-
7.095e-01  -2.000e-01 5.600e+03 2.519e+02 6.139e-03 5.423e-02 1.484e-01 3.511e-01 3.509e-01 6.000e-02 0.000e+00 # p p > zp > mu+ mu-
4.638e+02  -3.000e+00 5.700e+03 3.252e+07 1.938e-10 5.752e-02 5.000e-01 6.955e-12 6.950e-12 6.124e-02 0.000e+00 # p p > zp > mu+ mu-
2.926e+02  -2.800e+00 5.700e+03 1.295e+07 1.223e-09 5.752e-02 5.000e-01 4.388e-11 4.385e-11 6.124e-02 0.000e+00 # p p > zp > mu+ mu-
1.846e+02  -2.600e+00 5.700e+03 5.154e+06 7.715e-09 5.752e-02 5.000e-01 2.769e-10 2.767e-10 6.124e-02 0.000e+00 # p p > zp > mu+ mu-
1.165e+02  -2.400e+00 5.700e+03 2.052e+06 4.868e-08 5.752e-02 5.000e-01 1.747e-09 1.746e-09 6.124e-02 0.000e+00 # p p > zp > mu+ mu-
7.350e+01  -2.200e+00 5.700e+03 8.169e+05 3.071e-07 5.752e-02 5.000e-01 1.102e-08 1.101e-08 6.124e-02 0.000e+00 # p p > zp > mu+ mu-
4.638e+01  -2.000e+00 5.700e+03 3.252e+05 1.938e-06 5.752e-02 5.000e-01 6.955e-08 6.950e-08 6.124e-02 0.000e+00 # p p > zp > mu+ mu-
2.926e+01  -1.800e+00 5.700e+03 1.295e+05 1.222e-05 5.752e-02 5.000e-01 4.388e-07 4.385e-07 6.124e-02 0.000e+00 # p p > zp > mu+ mu-
1.846e+01  -1.600e+00 5.700e+03 5.154e+04 7.360e-05 5.752e-02 5.000e-01 2.769e-06 2.767e-06 6.124e-02 0.000e+00 # p p > zp > mu+ mu-
1.165e+01  -1.400e+00 5.700e+03 2.052e+04 4.363e-04 5.752e-02 5.000e-01 1.747e-05 1.746e-05 6.124e-02 0.000e+00 # p p > zp > mu+ mu-
7.350e+00  -1.200e+00 5.700e+03 8.171e+03 1.978e-03 5.752e-02 4.999e-01 1.102e-04 1.101e-04 6.124e-02 0.000e+00 # p p > zp > mu+ mu-
4.638e+00  -1.000e+00 5.700e+03 3.257e+03 4.575e-03 5.752e-02 4.993e-01 6.945e-04 6.940e-04 6.124e-02 0.000e+00 # p p > zp > mu+ mu-
2.926e+00  -8.000e-01 5.700e+03 1.306e+03 5.899e-03 5.752e-02 4.956e-01 4.350e-03 4.347e-03 6.124e-02 0.000e+00 # p p > zp > mu+ mu-
1.846e+00  -6.000e-01 5.700e+03 5.440e+02 6.173e-03 5.752e-02 4.737e-01 2.623e-02 2.621e-02 6.124e-02 0.000e+00 # p p > zp > mu+ mu-
1.165e+00  -4.000e-01 5.700e+03 2.770e+02 6.340e-03 5.752e-02 3.704e-01 1.294e-01 1.293e-01 6.124e-02 0.000e+00 # p p > zp > mu+ mu-
7.350e-01  -2.000e-01 5.700e+03 2.620e+02 6.494e-03 5.752e-02 1.559e-01 3.436e-01 3.434e-01 6.124e-02 0.000e+00 # p p > zp > mu+ mu-
4.802e+02  -3.000e+00 5.800e+03 3.548e+07 1.686e-10 5.845e-02 5.000e-01 6.488e-12 6.483e-12 6.191e-02 0.000e+00 # p p > zp > mu+ mu-
3.030e+02  -2.800e+00 5.800e+03 1.412e+07 1.064e-09 5.845e-02 5.000e-01 4.094e-11 4.090e-11 6.191e-02 0.000e+00 # p p > zp > mu+ mu-
1.912e+02  -2.600e+00 5.800e+03 5.623e+06 6.713e-09 5.845e-02 5.000e-01 2.583e-10 2.581e-10 6.191e-02 0.000e+00 # p p > zp > mu+ mu-
1.206e+02  -2.400e+00 5.800e+03 2.238e+06 4.236e-08 5.845e-02 5.000e-01 1.630e-09 1.628e-09 6.191e-02 0.000e+00 # p p > zp > mu+ mu-
7.611e+01  -2.200e+00 5.800e+03 8.911e+05 2.672e-07 5.845e-02 5.000e-01 1.028e-08 1.027e-08 6.191e-02 0.000e+00 # p p > zp > mu+ mu-
4.802e+01  -2.000e+00 5.800e+03 3.548e+05 1.686e-06 5.845e-02 5.000e-01 6.488e-08 6.483e-08 6.191e-02 0.000e+00 # p p > zp > mu+ mu-
3.030e+01  -1.800e+00 5.800e+03 1.412e+05 1.063e-05 5.845e-02 5.000e-01 4.094e-07 4.090e-07 6.191e-02 0.000e+00 # p p > zp > mu+ mu-
1.912e+01  -1.600e+00 5.800e+03 5.623e+04 6.498e-05 5.845e-02 5.000e-01 2.583e-06 2.581e-06 6.191e-02 0.000e+00 # p p > zp > mu+ mu-
1.206e+01  -1.400e+00 5.800e+03 2.238e+04 3.904e-04 5.845e-02 5.000e-01 1.630e-05 1.628e-05 6.191e-02 0.000e+00 # p p > zp > mu+ mu-
7.611e+00  -1.200e+00 5.800e+03 8.913e+03 1.796e-03 5.845e-02 4.999e-01 1.028e-04 1.027e-04 6.191e-02 0.000e+00 # p p > zp > mu+ mu-
4.802e+00  -1.000e+00 5.800e+03 3.552e+03 4.353e-03 5.845e-02 4.994e-01 6.479e-04 6.474e-04 6.191e-02 0.000e+00 # p p > zp > mu+ mu-
3.030e+00  -8.000e-01 5.800e+03 1.424e+03 6.122e-03 5.845e-02 4.959e-01 4.060e-03 4.057e-03 6.191e-02 0.000e+00 # p p > zp > mu+ mu-
1.912e+00  -6.000e-01 5.800e+03 5.913e+02 6.066e-03 5.845e-02 4.754e-01 2.456e-02 2.454e-02 6.191e-02 0.000e+00 # p p > zp > mu+ mu-
1.206e+00  -4.000e-01 5.800e+03 2.969e+02 6.169e-03 5.845e-02 3.770e-01 1.229e-01 1.228e-01 6.191e-02 0.000e+00 # p p > zp > mu+ mu-
7.611e-01  -2.000e-01 5.800e+03 2.726e+02 6.158e-03 5.845e-02 1.634e-01 3.361e-01 3.359e-01 6.191e-02 0.000e+00 # p p > zp > mu+ mu-
4.969e+02  -3.000e+00 5.900e+03 3.864e+07 1.471e-10 5.700e-02 5.000e-01 6.060e-12 6.054e-12 6.349e-02 0.000e+00 # p p > zp > mu+ mu-
3.135e+02  -2.800e+00 5.900e+03 1.538e+07 9.279e-10 5.700e-02 5.000e-01 3.823e-11 3.820e-11 6.349e-02 0.000e+00 # p p > zp > mu+ mu-
1.978e+02  -2.600e+00 5.900e+03 6.124e+06 5.855e-09 5.700e-02 5.000e-01 2.412e-10 2.410e-10 6.349e-02 0.000e+00 # p p > zp > mu+ mu-
1.248e+02  -2.400e+00 5.900e+03 2.438e+06 3.694e-08 5.700e-02 5.000e-01 1.522e-09 1.521e-09 6.349e-02 0.000e+00 # p p > zp > mu+ mu-
7.875e+01  -2.200e+00 5.900e+03 9.706e+05 2.331e-07 5.700e-02 5.000e-01 9.604e-09 9.596e-09 6.349e-02 0.000e+00 # p p > zp > mu+ mu-
4.969e+01  -2.000e+00 5.900e+03 3.864e+05 1.471e-06 5.700e-02 5.000e-01 6.060e-08 6.054e-08 6.349e-02 0.000e+00 # p p > zp > mu+ mu-
3.135e+01  -1.800e+00 5.900e+03 1.538e+05 9.273e-06 5.700e-02 5.000e-01 3.823e-07 3.820e-07 6.349e-02 0.000e+00 # p p > zp > mu+ mu-
1.978e+01  -1.600e+00 5.900e+03 6.124e+04 5.664e-05 5.700e-02 5.000e-01 2.412e-06 2.410e-06 6.349e-02 0.000e+00 # p p > zp > mu+ mu-
1.248e+01  -1.400e+00 5.900e+03 2.438e+04 3.634e-04 5.700e-02 5.000e-01 1.522e-05 1.521e-05 6.349e-02 0.000e+00 # p p > zp > mu+ mu-
7.875e+00  -1.200e+00 5.900e+03 9.708e+03 1.601e-03 5.700e-02 4.999e-01 9.602e-05 9.594e-05 6.349e-02 0.000e+00 # p p > zp > mu+ mu-
4.969e+00  -1.000e+00 5.900e+03 3.869e+03 4.274e-03 5.700e-02 4.994e-01 6.052e-04 6.047e-04 6.349e-02 0.000e+00 # p p > zp > mu+ mu-
3.135e+00  -8.000e-01 5.900e+03 1.550e+03 5.719e-03 5.700e-02 4.962e-01 3.794e-03 3.791e-03 6.349e-02 0.000e+00 # p p > zp > mu+ mu-
1.978e+00  -6.000e-01 5.900e+03 6.420e+02 6.232e-03 5.700e-02 4.770e-01 2.301e-02 2.299e-02 6.349e-02 0.000e+00 # p p > zp > mu+ mu-
1.248e+00  -4.000e-01 5.900e+03 3.181e+02 6.248e-03 5.700e-02 3.832e-01 1.167e-01 1.166e-01 6.349e-02 0.000e+00 # p p > zp > mu+ mu-
7.875e-01  -2.000e-01 5.900e+03 2.837e+02 6.161e-03 5.700e-02 1.710e-01 3.285e-01 3.283e-01 6.349e-02 0.000e+00 # p p > zp > mu+ mu-


==> anc/benRun_mdm_0d.out <==
# x=1.060e+00 beam_energy=6.500e+03 model=Zprime_MDM_UFO number_of_events=1
#  gmu       lg10(gtt)  MZ'/GeV   wzp/GeV   sig/fb    siglim0/fb br_mumu   br_tt     br_bb    siglim0.1/fb  br_tautau  process
8.179e-01  -1.602e+00 1.000e+03 1.779e+01 3.076e-01 4.974e-01 4.987e-01 1.274e-03 1.393e-03 8.215e-01 0.000e+00 # p p > zp > mu+ mu-
8.179e-01  -1.602e+00 1.000e+03 1.779e+01 0.000e+00 4.974e-01 4.987e-01 1.274e-03 1.393e-03 8.215e-01 0.000e+00 # u u~ > zp > mu+ mu-
8.179e-01  -1.602e+00 1.000e+03 1.779e+01 0.000e+00 4.974e-01 4.987e-01 1.274e-03 1.393e-03 8.215e-01 0.000e+00 # u c~ > zp > mu+ mu-
8.179e-01  -1.602e+00 1.000e+03 1.779e+01 0.000e+00 4.974e-01 4.987e-01 1.274e-03 1.393e-03 8.215e-01 0.000e+00 # u~ c > zp > mu+ mu-
8.179e-01  -1.602e+00 1.000e+03 1.779e+01 0.000e+00 4.974e-01 4.987e-01 1.274e-03 1.393e-03 8.215e-01 0.000e+00 # c c~ > zp > mu+ mu-
8.179e-01  -1.602e+00 1.000e+03 1.779e+01 7.784e-08 4.974e-01 4.987e-01 1.274e-03 1.393e-03 8.215e-01 0.000e+00 # d d~ > zp > mu+ mu-
8.179e-01  -1.602e+00 1.000e+03 1.779e+01 9.344e-07 4.974e-01 4.987e-01 1.274e-03 1.393e-03 8.215e-01 0.000e+00 # d s~ > zp > mu+ mu-
8.179e-01  -1.602e+00 1.000e+03 1.779e+01 2.360e-07 4.974e-01 4.987e-01 1.274e-03 1.393e-03 8.215e-01 0.000e+00 # d~ s > zp > mu+ mu-
8.179e-01  -1.602e+00 1.000e+03 1.779e+01 3.360e-04 4.974e-01 4.987e-01 1.274e-03 1.393e-03 8.215e-01 0.000e+00 # d b~ > zp > mu+ mu-
8.179e-01  -1.602e+00 1.000e+03 1.779e+01 7.986e-05 4.974e-01 4.987e-01 1.274e-03 1.393e-03 8.215e-01 0.000e+00 # d~ b > zp > mu+ mu-
8.179e-01  -1.602e+00 1.000e+03 1.779e+01 2.794e-06 4.974e-01 4.987e-01 1.274e-03 1.393e-03 8.215e-01 0.000e+00 # s s~ > zp > mu+ mu-
8.179e-01  -1.602e+00 1.000e+03 1.779e+01 9.580e-04 4.974e-01 4.987e-01 1.274e-03 1.393e-03 8.215e-01 0.000e+00 # s b~ > zp > mu+ mu-
8.179e-01  -1.602e+00 1.000e+03 1.779e+01 9.240e-04 4.974e-01 4.987e-01 1.274e-03 1.393e-03 8.215e-01 0.000e+00 # s~ b > zp > mu+ mu-
8.179e-01  -1.602e+00 1.000e+03 1.779e+01 3.134e-01 4.974e-01 4.987e-01 1.274e-03 1.393e-03 8.215e-01 0.000e+00 # b b~ > zp > mu+ mu-


==> anc/benRun_mdm_1.06.out <==
# x=1.060e+00 beam_energy=6.500e+03 model=Zprime_MDM_UFO number_of_events=1
#  gmu       lg10(gtt)  MZ'/GeV   wzp/GeV   sig/fb    siglim0/fb br_mumu   br_tt     br_bb    siglim0.1/fb  br_tautau  process
8.179e-01  -3.000e+00 2.000e+02 3.549e+00 3.701e-01 4.938e+00 5.000e-01 0.000e+00 2.235e-06 1.172e+01 0.000e+00 # p p > zp > mu+ mu-
5.161e-01  -2.800e+00 2.000e+02 1.413e+00 9.389e-01 4.938e+00 5.000e-01 0.000e+00 1.410e-05 1.172e+01 0.000e+00 # p p > zp > mu+ mu-
3.256e-01  -2.600e+00 2.000e+02 5.625e-01 2.351e+00 4.938e+00 5.000e-01 0.000e+00 8.896e-05 1.172e+01 0.000e+00 # p p > zp > mu+ mu-
2.054e-01  -2.400e+00 2.000e+02 2.240e-01 5.899e+00 4.938e+00 4.997e-01 0.000e+00 5.610e-04 1.172e+01 0.000e+00 # p p > zp > mu+ mu-
1.296e-01  -2.200e+00 2.000e+02 8.946e-02 1.478e+01 4.938e+00 4.982e-01 0.000e+00 3.529e-03 1.172e+01 0.000e+00 # p p > zp > mu+ mu-
8.179e-02  -2.000e+00 2.000e+02 3.629e-02 3.641e+01 4.938e+00 4.890e-01 0.000e+00 2.186e-02 1.172e+01 0.000e+00 # p p > zp > mu+ mu-
5.161e-02  -1.800e+00 2.000e+02 1.613e-02 8.192e+01 4.938e+00 4.380e-01 0.000e+00 1.235e-01 1.172e+01 0.000e+00 # p p > zp > mu+ mu-
3.256e-02  -1.600e+00 2.000e+02 1.065e-02 1.241e+02 4.938e+00 2.642e-01 0.000e+00 4.700e-01 1.172e+01 0.000e+00 # p p > zp > mu+ mu-
2.054e-02  -1.400e+00 2.000e+02 1.485e-02 8.897e+01 4.938e+00 7.539e-02 0.000e+00 8.463e-01 1.172e+01 0.000e+00 # p p > zp > mu+ mu-
1.296e-02  -1.200e+00 2.000e+02 3.257e-02 4.056e+01 4.938e+00 1.368e-02 0.000e+00 9.693e-01 1.172e+01 0.000e+00 # p p > zp > mu+ mu-
8.179e-03  -1.000e+00 2.000e+02 7.993e-02 1.655e+01 4.938e+00 2.220e-03 0.000e+00 9.922e-01 1.172e+01 0.000e+00 # p p > zp > mu+ mu-
5.161e-03  -8.000e-01 2.000e+02 2.000e-01 6.618e+00 4.938e+00 3.532e-04 0.000e+00 9.959e-01 1.172e+01 0.000e+00 # p p > zp > mu+ mu-
3.256e-03  -6.000e-01 2.000e+02 5.022e-01 2.634e+00 4.938e+00 5.601e-05 0.000e+00 9.965e-01 1.172e+01 0.000e+00 # p p > zp > mu+ mu-
2.054e-03  -4.000e-01 2.000e+02 1.261e+00 1.049e+00 4.938e+00 8.877e-06 0.000e+00 9.966e-01 1.172e+01 0.000e+00 # p p > zp > mu+ mu-
1.296e-03  -2.000e-01 2.000e+02 3.168e+00 4.140e-01 4.938e+00 1.407e-06 0.000e+00 9.966e-01 1.172e+01 0.000e+00 # p p > zp > mu+ mu-
1.840e+00  -3.000e+00 3.000e+02 2.695e+01 8.820e-02 4.489e+00 5.000e-01 0.000e+00 4.414e-07 7.399e+00 0.000e+00 # p p > zp > mu+ mu-
1.161e+00  -2.800e+00 3.000e+02 1.073e+01 2.205e-01 4.489e+00 5.000e-01 0.000e+00 2.785e-06 7.399e+00 0.000e+00 # p p > zp > mu+ mu-
7.326e-01  -2.600e+00 3.000e+02 4.271e+00 5.525e-01 4.489e+00 5.000e-01 0.000e+00 1.757e-05 7.399e+00 0.000e+00 # p p > zp > mu+ mu-
4.623e-01  -2.400e+00 3.000e+02 1.701e+00 1.386e+00 4.489e+00 4.999e-01 0.000e+00 1.109e-04 7.399e+00 0.000e+00 # p p > zp > mu+ mu-
2.917e-01  -2.200e+00 3.000e+02 6.774e-01 3.494e+00 4.489e+00 4.996e-01 0.000e+00 6.991e-04 7.399e+00 0.000e+00 # p p > zp > mu+ mu-
1.840e-01  -2.000e+00 3.000e+02 2.707e-01 8.770e+00 4.489e+00 4.978e-01 0.000e+00 4.395e-03 7.399e+00 0.000e+00 # p p > zp > mu+ mu-
1.161e-01  -1.800e+00 3.000e+02 1.103e-01 2.149e+01 4.489e+00 4.864e-01 0.000e+00 2.709e-02 7.399e+00 0.000e+00 # p p > zp > mu+ mu-
7.326e-02  -1.600e+00 3.000e+02 5.024e-02 4.717e+01 4.489e+00 4.251e-01 0.000e+00 1.494e-01 7.399e+00 0.000e+00 # p p > zp > mu+ mu-
4.623e-02  -1.400e+00 3.000e+02 3.592e-02 6.597e+01 4.489e+00 2.367e-01 0.000e+00 5.249e-01 7.399e+00 0.000e+00 # p p > zp > mu+ mu-
2.917e-02  -1.200e+00 3.000e+02 5.429e-02 4.366e+01 4.489e+00 6.235e-02 0.000e+00 8.723e-01 7.399e+00 0.000e+00 # p p > zp > mu+ mu-
1.840e-02  -1.000e+00 3.000e+02 1.221e-01 1.942e+01 4.489e+00 1.104e-02 0.000e+00 9.746e-01 7.399e+00 0.000e+00 # p p > zp > mu+ mu-
1.161e-02  -8.000e-01 3.000e+02 3.009e-01 7.890e+00 4.489e+00 1.783e-03 0.000e+00 9.930e-01 7.399e+00 0.000e+00 # p p > zp > mu+ mu-
7.326e-03  -6.000e-01 3.000e+02 7.536e-01 3.134e+00 4.489e+00 2.834e-04 0.000e+00 9.960e-01 7.399e+00 0.000e+00 # p p > zp > mu+ mu-
4.623e-03  -4.000e-01 3.000e+02 1.892e+00 1.246e+00 4.489e+00 4.494e-05 0.000e+00 9.965e-01 7.399e+00 0.000e+00 # p p > zp > mu+ mu-
2.917e-03  -2.000e-01 3.000e+02 4.752e+00 4.966e-01 4.489e+00 7.123e-06 0.000e+00 9.966e-01 7.399e+00 0.000e+00 # p p > zp > mu+ mu-
3.272e+00  -3.000e+00 4.000e+02 1.136e+02 2.937e-02 4.015e+00 5.000e-01 5.829e-08 1.397e-07 7.731e+00 0.000e+00 # p p > zp > mu+ mu-
2.064e+00  -2.800e+00 4.000e+02 4.521e+01 7.466e-02 4.015e+00 5.000e-01 3.678e-07 8.812e-07 7.731e+00 0.000e+00 # p p > zp > mu+ mu-
1.302e+00  -2.600e+00 4.000e+02 1.800e+01 1.850e-01 4.015e+00 5.000e-01 2.321e-06 5.560e-06 7.731e+00 0.000e+00 # p p > zp > mu+ mu-
8.218e-01  -2.400e+00 4.000e+02 7.166e+00 4.616e-01 4.015e+00 5.000e-01 1.464e-05 3.508e-05 7.731e+00 0.000e+00 # p p > zp > mu+ mu-
5.185e-01  -2.200e+00 4.000e+02 2.854e+00 1.156e+00 4.015e+00 4.998e-01 9.236e-05 2.213e-04 7.731e+00 0.000e+00 # p p > zp > mu+ mu-
3.272e-01  -2.000e+00 4.000e+02 1.138e+00 2.909e+00 4.015e+00 4.990e-01 5.818e-04 1.394e-03 7.731e+00 0.000e+00 # p p > zp > mu+ mu-
2.064e-01  -1.800e+00 4.000e+02 4.578e-01 7.223e+00 4.015e+00 4.938e-01 3.632e-03 8.703e-03 7.731e+00 0.000e+00 # p p > zp > mu+ mu-
1.302e-01  -1.600e+00 4.000e+02 1.942e-01 1.703e+01 4.015e+00 4.634e-01 2.151e-02 5.153e-02 7.731e+00 0.000e+00 # p p > zp > mu+ mu-
8.218e-02  -1.400e+00 4.000e+02 1.074e-01 3.079e+01 4.015e+00 3.337e-01 9.771e-02 2.341e-01 7.731e+00 0.000e+00 # p p > zp > mu+ mu-
5.185e-02  -1.200e+00 4.000e+02 1.182e-01 2.796e+01 4.015e+00 1.206e-01 2.229e-01 5.340e-01 7.731e+00 0.000e+00 # p p > zp > mu+ mu-
3.272e-02  -1.000e+00 4.000e+02 2.367e-01 1.396e+01 4.015e+00 2.399e-02 2.797e-01 6.701e-01 7.731e+00 0.000e+00 # p p > zp > mu+ mu-
2.064e-02  -8.000e-01 4.000e+02 5.706e-01 5.796e+00 4.015e+00 3.962e-03 2.914e-01 6.983e-01 7.731e+00 0.000e+00 # p p > zp > mu+ mu-
1.302e-02  -6.000e-01 4.000e+02 1.424e+00 2.327e+00 4.015e+00 6.321e-04 2.934e-01 7.030e-01 7.731e+00 0.000e+00 # p p > zp > mu+ mu-
8.218e-03  -4.000e-01 4.000e+02 3.572e+00 9.239e-01 4.015e+00 1.003e-04 2.937e-01 7.037e-01 7.731e+00 0.000e+00 # p p > zp > mu+ mu-
5.185e-03  -2.000e-01 4.000e+02 8.972e+00 3.682e-01 4.015e+00 1.590e-05 2.937e-01 7.038e-01 7.731e+00 0.000e+00 # p p > zp > mu+ mu-
5.112e+00  -3.000e+00 5.000e+02 3.466e+02 1.131e-02 2.074e+00 5.000e-01 3.673e-08 5.721e-08 3.873e+00 0.000e+00 # p p > zp > mu+ mu-
3.225e+00  -2.800e+00 5.000e+02 1.380e+02 3.095e-02 2.074e+00 5.000e-01 2.317e-07 3.610e-07 3.873e+00 0.000e+00 # p p > zp > mu+ mu-
2.035e+00  -2.600e+00 5.000e+02 5.493e+01 7.638e-02 2.074e+00 5.000e-01 1.462e-06 2.277e-06 3.873e+00 0.000e+00 # p p > zp > mu+ mu-
1.284e+00  -2.400e+00 5.000e+02 2.187e+01 1.901e-01 2.074e+00 5.000e-01 9.225e-06 1.437e-05 3.873e+00 0.000e+00 # p p > zp > mu+ mu-
8.102e-01  -2.200e+00 5.000e+02 8.707e+00 4.717e-01 2.074e+00 4.999e-01 5.820e-05 9.065e-05 3.873e+00 0.000e+00 # p p > zp > mu+ mu-
5.112e-01  -2.000e+00 5.000e+02 3.469e+00 1.171e+00 2.074e+00 4.995e-01 3.669e-04 5.715e-04 3.873e+00 0.000e+00 # p p > zp > mu+ mu-
3.225e-01  -1.800e+00 5.000e+02 1.388e+00 2.924e+00 2.074e+00 4.970e-01 2.304e-03 3.588e-03 3.873e+00 0.000e+00 # p p > zp > mu+ mu-
2.035e-01  -1.600e+00 5.000e+02 5.699e-01 7.135e+00 2.074e+00 4.819e-01 1.409e-02 2.195e-02 3.873e+00 0.000e+00 # p p > zp > mu+ mu-
1.284e-01  -1.400e+00 5.000e+02 2.704e-01 1.502e+01 2.074e+00 4.044e-01 7.461e-02 1.162e-01 3.873e+00 0.000e+00 # p p > zp > mu+ mu-
8.102e-02  -1.200e+00 5.000e+02 2.169e-01 1.872e+01 2.074e+00 2.007e-01 2.336e-01 3.639e-01 3.873e+00 0.000e+00 # p p > zp > mu+ mu-
5.112e-02  -1.000e+00 5.000e+02 3.609e-01 1.125e+01 2.074e+00 4.802e-02 3.527e-01 5.494e-01 3.873e+00 0.000e+00 # p p > zp > mu+ mu-
3.225e-02  -8.000e-01 5.000e+02 8.333e-01 4.880e+00 2.074e+00 8.279e-03 3.837e-01 5.977e-01 3.873e+00 0.000e+00 # p p > zp > mu+ mu-
2.035e-02  -6.000e-01 5.000e+02 2.064e+00 1.973e+00 2.074e+00 1.331e-03 3.891e-01 6.061e-01 3.873e+00 0.000e+00 # p p > zp > mu+ mu-
1.284e-02  -4.000e-01 5.000e+02 5.173e+00 7.877e-01 2.074e+00 2.114e-04 3.900e-01 6.075e-01 3.873e+00 0.000e+00 # p p > zp > mu+ mu-
8.102e-03  -2.000e-01 5.000e+02 1.299e+01 3.164e-01 2.074e+00 3.351e-05 3.902e-01 6.077e-01 3.873e+00 0.000e+00 # p p > zp > mu+ mu-
7.361e+00  -3.000e+00 6.000e+02 8.624e+02 4.228e-03 1.681e+00 5.000e-01 2.082e-08 2.759e-08 2.117e+00 0.000e+00 # p p > zp > mu+ mu-
4.645e+00  -2.800e+00 6.000e+02 3.433e+02 1.476e-02 1.681e+00 5.000e-01 1.313e-07 1.741e-07 2.117e+00 0.000e+00 # p p > zp > mu+ mu-
2.931e+00  -2.600e+00 6.000e+02 1.367e+02 3.729e-02 1.681e+00 5.000e-01 8.287e-07 1.098e-06 2.117e+00 0.000e+00 # p p > zp > mu+ mu-
1.849e+00  -2.400e+00 6.000e+02 5.441e+01 9.014e-02 1.681e+00 5.000e-01 5.229e-06 6.930e-06 2.117e+00 0.000e+00 # p p > zp > mu+ mu-
1.167e+00  -2.200e+00 6.000e+02 2.166e+01 2.181e-01 1.681e+00 5.000e-01 3.299e-05 4.372e-05 2.117e+00 0.000e+00 # p p > zp > mu+ mu-
7.361e-01  -2.000e+00 6.000e+02 8.628e+00 5.352e-01 1.681e+00 4.998e-01 2.081e-04 2.758e-04 2.117e+00 0.000e+00 # p p > zp > mu+ mu-
4.645e-01  -1.800e+00 6.000e+02 3.444e+00 1.337e+00 1.681e+00 4.985e-01 1.309e-03 1.735e-03 2.117e+00 0.000e+00 # p p > zp > mu+ mu-
2.931e-01  -1.600e+00 6.000e+02 1.393e+00 3.289e+00 1.681e+00 4.905e-01 8.130e-03 1.078e-02 2.117e+00 0.000e+00 # p p > zp > mu+ mu-
1.849e-01  -1.400e+00 6.000e+02 6.104e-01 7.477e+00 1.681e+00 4.457e-01 4.661e-02 6.177e-02 2.117e+00 0.000e+00 # p p > zp > mu+ mu-
1.167e-01  -1.200e+00 6.000e+02 3.831e-01 1.189e+01 1.681e+00 2.827e-01 1.865e-01 2.472e-01 2.117e+00 0.000e+00 # p p > zp > mu+ mu-
7.361e-02  -1.000e+00 6.000e+02 5.045e-01 9.039e+00 1.681e+00 8.547e-02 3.558e-01 4.716e-01 2.117e+00 0.000e+00 # p p > zp > mu+ mu-
4.645e-02  -8.000e-01 6.000e+02 1.085e+00 4.215e+00 1.681e+00 1.582e-02 4.156e-01 5.508e-01 2.117e+00 0.000e+00 # p p > zp > mu+ mu-
2.931e-02  -6.000e-01 6.000e+02 2.653e+00 1.735e+00 1.681e+00 2.576e-03 4.270e-01 5.659e-01 2.117e+00 0.000e+00 # p p > zp > mu+ mu-
1.849e-02  -4.000e-01 6.000e+02 6.634e+00 6.948e-01 1.681e+00 4.101e-04 4.289e-01 5.684e-01 2.117e+00 0.000e+00 # p p > zp > mu+ mu-
1.167e-02  -2.000e-01 6.000e+02 1.665e+01 2.821e-01 1.681e+00 6.504e-05 4.292e-01 5.688e-01 2.117e+00 0.000e+00 # p p > zp > mu+ mu-
1.002e+01  -3.000e+00 7.000e+02 1.864e+03 1.486e-03 5.816e-01 5.000e-01 1.223e-08 1.489e-08 9.473e-01 0.000e+00 # p p > zp > mu+ mu-
6.322e+00  -2.800e+00 7.000e+02 7.421e+02 6.819e-03 5.816e-01 5.000e-01 7.715e-08 9.396e-08 9.473e-01 0.000e+00 # p p > zp > mu+ mu-
3.989e+00  -2.600e+00 7.000e+02 2.954e+02 2.049e-02 5.816e-01 5.000e-01 4.868e-07 5.928e-07 9.473e-01 0.000e+00 # p p > zp > mu+ mu-
2.517e+00  -2.400e+00 7.000e+02 1.176e+02 4.832e-02 5.816e-01 5.000e-01 3.071e-06 3.741e-06 9.473e-01 0.000e+00 # p p > zp > mu+ mu-
1.588e+00  -2.200e+00 7.000e+02 4.682e+01 1.147e-01 5.816e-01 5.000e-01 1.938e-05 2.360e-05 9.473e-01 0.000e+00 # p p > zp > mu+ mu-
1.002e+00  -2.000e+00 7.000e+02 1.864e+01 2.766e-01 5.816e-01 4.999e-01 1.222e-04 1.489e-04 9.473e-01 0.000e+00 # p p > zp > mu+ mu-
6.322e-01  -1.800e+00 7.000e+02 7.433e+00 6.811e-01 5.816e-01 4.991e-01 7.702e-04 9.380e-04 9.473e-01 0.000e+00 # p p > zp > mu+ mu-
3.989e-01  -1.600e+00 7.000e+02 2.986e+00 1.688e+00 5.816e-01 4.946e-01 4.816e-03 5.865e-03 9.473e-01 0.000e+00 # p p > zp > mu+ mu-
2.517e-01  -1.400e+00 7.000e+02 1.256e+00 3.993e+00 5.816e-01 4.681e-01 2.875e-02 3.502e-02 9.473e-01 0.000e+00 # p p > zp > mu+ mu-
1.588e-01  -1.200e+00 7.000e+02 6.698e-01 7.472e+00 5.816e-01 3.495e-01 1.355e-01 1.650e-01 9.473e-01 0.000e+00 # p p > zp > mu+ mu-
1.002e-01  -1.000e+00 7.000e+02 6.928e-01 7.224e+00 5.816e-01 1.345e-01 3.290e-01 4.006e-01 9.473e-01 0.000e+00 # p p > zp > mu+ mu-
6.322e-02  -8.000e-01 7.000e+02 1.346e+00 3.727e+00 5.816e-01 2.756e-02 4.252e-01 5.179e-01 9.473e-01 0.000e+00 # p p > zp > mu+ mu-
3.989e-02  -6.000e-01 7.000e+02 3.225e+00 1.562e+00 5.816e-01 4.580e-03 4.459e-01 5.431e-01 9.473e-01 0.000e+00 # p p > zp > mu+ mu-
2.517e-02  -4.000e-01 7.000e+02 8.038e+00 6.311e-01 5.816e-01 7.315e-04 4.494e-01 5.473e-01 9.473e-01 0.000e+00 # p p > zp > mu+ mu-
1.588e-02  -2.000e-01 7.000e+02 2.017e+01 2.564e-01 5.816e-01 1.161e-04 4.499e-01 5.480e-01 9.473e-01 0.000e+00 # p p > zp > mu+ mu-
1.309e+01  -3.000e+00 8.000e+02 3.634e+03 4.676e-04 9.238e-01 5.000e-01 7.542e-09 8.729e-09 1.396e+00 0.000e+00 # p p > zp > mu+ mu-
8.257e+00  -2.800e+00 8.000e+02 1.447e+03 3.058e-03 9.238e-01 5.000e-01 4.759e-08 5.508e-08 1.396e+00 0.000e+00 # p p > zp > mu+ mu-
5.210e+00  -2.600e+00 8.000e+02 5.760e+02 1.142e-02 9.238e-01 5.000e-01 3.003e-07 3.475e-07 1.396e+00 0.000e+00 # p p > zp > mu+ mu-
3.287e+00  -2.400e+00 8.000e+02 2.293e+02 2.890e-02 9.238e-01 5.000e-01 1.895e-06 2.193e-06 1.396e+00 0.000e+00 # p p > zp > mu+ mu-
2.074e+00  -2.200e+00 8.000e+02 9.129e+01 6.448e-02 9.238e-01 5.000e-01 1.195e-05 1.383e-05 1.396e+00 0.000e+00 # p p > zp > mu+ mu-
1.309e+00  -2.000e+00 8.000e+02 3.635e+01 1.532e-01 9.238e-01 4.999e-01 7.541e-05 8.728e-05 1.396e+00 0.000e+00 # p p > zp > mu+ mu-
8.257e-01  -1.800e+00 8.000e+02 1.448e+01 3.708e-01 9.238e-01 4.995e-01 4.754e-04 5.502e-04 1.396e+00 0.000e+00 # p p > zp > mu+ mu-
5.210e-01  -1.600e+00 8.000e+02 5.797e+00 9.198e-01 9.238e-01 4.968e-01 2.983e-03 3.453e-03 1.396e+00 0.000e+00 # p p > zp > mu+ mu-
3.287e-01  -1.400e+00 8.000e+02 2.387e+00 2.217e+00 9.238e-01 4.803e-01 1.820e-02 2.106e-02 1.396e+00 0.000e+00 # p p > zp > mu+ mu-
2.074e-01  -1.200e+00 8.000e+02 1.149e+00 4.591e+00 9.238e-01 3.973e-01 9.499e-02 1.099e-01 1.396e+00 0.000e+00 # p p > zp > mu+ mu-
1.309e-01  -1.000e+00 8.000e+02 9.558e-01 5.509e+00 9.238e-01 1.901e-01 2.868e-01 3.319e-01 1.396e+00 0.000e+00 # p p > zp > mu+ mu-
8.257e-02  -8.000e-01 8.000e+02 1.633e+00 3.233e+00 9.238e-01 4.431e-02 4.217e-01 4.880e-01 1.396e+00 0.000e+00 # p p > zp > mu+ mu-
5.210e-02  -6.000e-01 8.000e+02 3.795e+00 1.399e+00 9.238e-01 7.588e-03 4.557e-01 5.274e-01 1.396e+00 0.000e+00 # p p > zp > mu+ mu-
3.287e-02  -4.000e-01 8.000e+02 9.412e+00 5.656e-01 9.238e-01 1.218e-03 4.616e-01 5.342e-01 1.396e+00 0.000e+00 # p p > zp > mu+ mu-
2.074e-02  -2.000e-01 8.000e+02 2.359e+01 2.302e-01 9.238e-01 1.935e-04 4.625e-01 5.353e-01 1.396e+00 0.000e+00 # p p > zp > mu+ mu-
1.656e+01  -3.000e+00 9.000e+02 6.549e+03 2.224e-04 1.016e+00 5.000e-01 4.868e-09 5.450e-09 1.341e+00 0.000e+00 # p p > zp > mu+ mu-
1.045e+01  -2.800e+00 9.000e+02 2.607e+03 1.311e-03 1.016e+00 5.000e-01 3.072e-08 3.438e-08 1.341e+00 0.000e+00 # p p > zp > mu+ mu-
6.594e+00  -2.600e+00 9.000e+02 1.038e+03 6.145e-03 1.016e+00 5.000e-01 1.938e-07 2.170e-07 1.341e+00 0.000e+00 # p p > zp > mu+ mu-
4.160e+00  -2.400e+00 9.000e+02 4.132e+02 1.820e-02 1.016e+00 5.000e-01 1.223e-06 1.369e-06 1.341e+00 0.000e+00 # p p > zp > mu+ mu-
2.625e+00  -2.200e+00 9.000e+02 1.645e+02 4.050e-02 1.016e+00 5.000e-01 7.716e-06 8.637e-06 1.341e+00 0.000e+00 # p p > zp > mu+ mu-
1.656e+00  -2.000e+00 9.000e+02 6.549e+01 9.131e-02 1.016e+00 4.999e-01 4.868e-05 5.449e-05 1.341e+00 0.000e+00 # p p > zp > mu+ mu-
1.045e+00  -1.800e+00 9.000e+02 2.609e+01 2.136e-01 1.016e+00 4.997e-01 3.070e-04 3.436e-04 1.341e+00 0.000e+00 # p p > zp > mu+ mu-
6.594e-01  -1.600e+00 9.000e+02 1.042e+01 5.201e-01 1.016e+00 4.980e-01 1.930e-03 2.161e-03 1.341e+00 0.000e+00 # p p > zp > mu+ mu-
4.160e-01  -1.400e+00 9.000e+02 4.239e+00 1.273e+00 1.016e+00 4.873e-01 1.192e-02 1.334e-02 1.341e+00 0.000e+00 # p p > zp > mu+ mu-
2.625e-01  -1.200e+00 9.000e+02 1.914e+00 2.804e+00 1.016e+00 4.296e-01 6.630e-02 7.421e-02 1.341e+00 0.000e+00 # p p > zp > mu+ mu-
1.656e-01  -1.000e+00 9.000e+02 1.332e+00 4.026e+00 1.016e+00 2.459e-01 2.394e-01 2.680e-01 1.341e+00 0.000e+00 # p p > zp > mu+ mu-
1.045e-01  -8.000e-01 9.000e+02 1.961e+00 2.738e+00 1.016e+00 6.647e-02 4.084e-01 4.571e-01 1.341e+00 0.000e+00 # p p > zp > mu+ mu-
6.594e-02  -6.000e-01 9.000e+02 4.375e+00 1.234e+00 1.016e+00 1.186e-02 4.598e-01 5.147e-01 1.341e+00 0.000e+00 # p p > zp > mu+ mu-
4.160e-02  -4.000e-01 9.000e+02 1.077e+01 5.028e-01 1.016e+00 1.918e-03 4.692e-01 5.252e-01 1.341e+00 0.000e+00 # p p > zp > mu+ mu-
2.625e-02  -2.000e-01 9.000e+02 2.697e+01 2.071e-01 1.016e+00 3.050e-04 4.707e-01 5.269e-01 1.341e+00 0.000e+00 # p p > zp > mu+ mu-
2.045e+01  -3.000e+00 1.000e+03 1.109e+04 9.783e-05 4.974e-01 5.000e-01 3.269e-09 3.575e-09 8.215e-01 0.000e+00 # p p > zp > mu+ mu-
1.290e+01  -2.800e+00 1.000e+03 4.415e+03 5.884e-04 4.974e-01 5.000e-01 2.063e-08 2.256e-08 8.215e-01 0.000e+00 # p p > zp > mu+ mu-
8.140e+00  -2.600e+00 1.000e+03 1.758e+03 2.889e-03 4.974e-01 5.000e-01 1.301e-07 1.423e-07 8.215e-01 0.000e+00 # p p > zp > mu+ mu-
5.136e+00  -2.400e+00 1.000e+03 6.998e+02 1.158e-02 4.974e-01 5.000e-01 8.211e-07 8.981e-07 8.215e-01 0.000e+00 # p p > zp > mu+ mu-
3.241e+00  -2.200e+00 1.000e+03 2.786e+02 2.683e-02 4.974e-01 5.000e-01 5.181e-06 5.667e-06 8.215e-01 0.000e+00 # p p > zp > mu+ mu-
2.045e+00  -2.000e+00 1.000e+03 1.109e+02 5.814e-02 4.974e-01 5.000e-01 3.269e-05 3.575e-05 8.215e-01 0.000e+00 # p p > zp > mu+ mu-
1.290e+00  -1.800e+00 1.000e+03 4.417e+01 1.315e-01 4.974e-01 4.998e-01 2.062e-04 2.255e-04 8.215e-01 0.000e+00 # p p > zp > mu+ mu-
8.140e-01  -1.600e+00 1.000e+03 1.763e+01 3.101e-01 4.974e-01 4.986e-01 1.298e-03 1.420e-03 8.215e-01 0.000e+00 # p p > zp > mu+ mu-
5.136e-01  -1.400e+00 1.000e+03 7.118e+00 7.581e-01 4.974e-01 4.915e-01 8.072e-03 8.829e-03 8.215e-01 0.000e+00 # p p > zp > mu+ mu-
3.241e-01  -1.200e+00 1.000e+03 3.089e+00 1.733e+00 4.974e-01 4.510e-01 4.673e-02 5.111e-02 8.215e-01 0.000e+00 # p p > zp > mu+ mu-
2.045e-01  -1.000e+00 1.000e+03 1.869e+00 2.851e+00 4.974e-01 2.966e-01 1.939e-01 2.121e-01 8.215e-01 0.000e+00 # p p > zp > mu+ mu-
1.290e-01  -8.000e-01 1.000e+03 2.352e+00 2.275e+00 4.974e-01 9.387e-02 3.873e-01 4.236e-01 8.215e-01 0.000e+00 # p p > zp > mu+ mu-
8.140e-02  -6.000e-01 1.000e+03 4.974e+00 1.081e+00 4.974e-01 1.767e-02 4.599e-01 5.030e-01 8.215e-01 0.000e+00 # p p > zp > mu+ mu-
5.136e-02  -4.000e-01 1.000e+03 1.212e+01 4.491e-01 4.974e-01 2.886e-03 4.740e-01 5.184e-01 8.215e-01 0.000e+00 # p p > zp > mu+ mu-
3.241e-02  -2.000e-01 1.000e+03 3.030e+01 1.858e-01 4.974e-01 4.597e-04 4.763e-01 5.210e-01 8.215e-01 0.000e+00 # p p > zp > mu+ mu-
2.474e+01  -3.000e+00 1.100e+03 1.786e+04 4.628e-05 5.131e-01 5.000e-01 2.271e-09 2.442e-09 8.918e-01 0.000e+00 # p p > zp > mu+ mu-
1.561e+01  -2.800e+00 1.100e+03 7.111e+03 2.638e-04 5.131e-01 5.000e-01 1.433e-08 1.541e-08 8.918e-01 0.000e+00 # p p > zp > mu+ mu-
9.850e+00  -2.600e+00 1.100e+03 2.831e+03 1.327e-03 5.131e-01 5.000e-01 9.039e-08 9.722e-08 8.918e-01 0.000e+00 # p p > zp > mu+ mu-
6.215e+00  -2.400e+00 1.100e+03 1.127e+03 6.444e-03 5.131e-01 5.000e-01 5.703e-07 6.134e-07 8.918e-01 0.000e+00 # p p > zp > mu+ mu-
3.921e+00  -2.200e+00 1.100e+03 4.487e+02 1.690e-02 5.131e-01 5.000e-01 3.599e-06 3.870e-06 8.918e-01 0.000e+00 # p p > zp > mu+ mu-
2.474e+00  -2.000e+00 1.100e+03 1.786e+02 3.876e-02 5.131e-01 5.000e-01 2.270e-05 2.442e-05 8.918e-01 0.000e+00 # p p > zp > mu+ mu-
1.561e+00  -1.800e+00 1.100e+03 7.113e+01 8.506e-02 5.131e-01 4.999e-01 1.432e-04 1.540e-04 8.918e-01 0.000e+00 # p p > zp > mu+ mu-
9.850e-01  -1.600e+00 1.100e+03 2.836e+01 1.922e-01 5.131e-01 4.991e-01 9.022e-04 9.704e-04 8.918e-01 0.000e+00 # p p > zp > mu+ mu-
6.215e-01  -1.400e+00 1.100e+03 1.140e+01 4.698e-01 5.131e-01 4.941e-01 5.637e-03 6.062e-03 8.918e-01 0.000e+00 # p p > zp > mu+ mu-
3.921e-01  -1.200e+00 1.100e+03 4.822e+00 1.102e+00 5.131e-01 4.652e-01 3.348e-02 3.601e-02 8.918e-01 0.000e+00 # p p > zp > mu+ mu-
2.474e-01  -1.000e+00 1.100e+03 2.629e+00 2.012e+00 5.131e-01 3.397e-01 1.542e-01 1.659e-01 8.918e-01 0.000e+00 # p p > zp > mu+ mu-
1.561e-01  -8.000e-01 1.100e+03 2.829e+00 1.871e+00 5.131e-01 1.257e-01 3.601e-01 3.873e-01 8.918e-01 0.000e+00 # p p > zp > mu+ mu-
9.850e-02  -6.000e-01 1.100e+03 5.604e+00 9.494e-01 5.131e-01 2.526e-02 4.567e-01 4.911e-01 8.918e-01 0.000e+00 # p p > zp > mu+ mu-
6.215e-02  -4.000e-01 1.100e+03 1.348e+01 3.993e-01 5.131e-01 4.181e-03 4.769e-01 5.130e-01 8.918e-01 0.000e+00 # p p > zp > mu+ mu-
3.921e-02  -2.000e-01 1.100e+03 3.361e+01 1.640e-01 5.131e-01 6.674e-04 4.803e-01 5.166e-01 8.918e-01 0.000e+00 # p p > zp > mu+ mu-
2.944e+01  -3.000e+00 1.200e+03 2.760e+04 2.393e-05 7.373e-01 5.000e-01 1.623e-09 1.724e-09 1.073e+00 0.000e+00 # p p > zp > mu+ mu-
1.858e+01  -2.800e+00 1.200e+03 1.099e+04 1.190e-04 7.373e-01 5.000e-01 1.024e-08 1.088e-08 1.073e+00 0.000e+00 # p p > zp > mu+ mu-
1.172e+01  -2.600e+00 1.200e+03 4.374e+03 6.269e-04 7.373e-01 5.000e-01 6.463e-08 6.864e-08 1.073e+00 0.000e+00 # p p > zp > mu+ mu-
7.396e+00  -2.400e+00 1.200e+03 1.741e+03 3.599e-03 7.373e-01 5.000e-01 4.078e-07 4.331e-07 1.073e+00 0.000e+00 # p p > zp > mu+ mu-
4.667e+00  -2.200e+00 1.200e+03 6.932e+02 1.361e-02 7.373e-01 5.000e-01 2.573e-06 2.733e-06 1.073e+00 0.000e+00 # p p > zp > mu+ mu-
2.944e+00  -2.000e+00 1.200e+03 2.760e+02 2.851e-02 7.373e-01 5.000e-01 1.623e-05 1.724e-05 1.073e+00 0.000e+00 # p p > zp > mu+ mu-
1.858e+00  -1.800e+00 1.200e+03 1.099e+02 5.653e-02 7.373e-01 4.999e-01 1.024e-04 1.088e-04 1.073e+00 0.000e+00 # p p > zp > mu+ mu-
1.172e+00  -1.600e+00 1.200e+03 4.380e+01 1.257e-01 7.373e-01 4.993e-01 6.455e-04 6.855e-04 1.073e+00 0.000e+00 # p p > zp > mu+ mu-
7.396e-01  -1.400e+00 1.200e+03 1.756e+01 2.967e-01 7.373e-01 4.958e-01 4.044e-03 4.295e-03 1.073e+00 0.000e+00 # p p > zp > mu+ mu-
4.667e-01  -1.200e+00 1.200e+03 7.300e+00 7.069e-01 7.373e-01 4.748e-01 2.443e-02 2.595e-02 1.073e+00 0.000e+00 # p p > zp > mu+ mu-
2.944e-01  -1.000e+00 1.200e+03 3.685e+00 1.399e+00 7.373e-01 3.744e-01 1.216e-01 1.291e-01 1.073e+00 0.000e+00 # p p > zp > mu+ mu-
1.858e-01  -8.000e-01 1.200e+03 3.423e+00 1.506e+00 7.373e-01 1.605e-01 3.287e-01 3.491e-01 1.073e+00 0.000e+00 # p p > zp > mu+ mu-
1.172e-01  -6.000e-01 1.200e+03 6.277e+00 8.230e-01 7.373e-01 3.484e-02 4.504e-01 4.783e-01 1.073e+00 0.000e+00 # p p > zp > mu+ mu-
7.396e-02  -4.000e-01 1.200e+03 1.484e+01 3.500e-01 7.373e-01 5.866e-03 4.784e-01 5.081e-01 1.073e+00 0.000e+00 # p p > zp > mu+ mu-
4.667e-02  -2.000e-01 1.200e+03 3.691e+01 1.462e-01 7.373e-01 9.389e-04 4.832e-01 5.132e-01 1.073e+00 0.000e+00 # p p > zp > mu+ mu-
3.456e+01  -3.000e+00 1.300e+03 4.118e+04 1.275e-05 6.941e-01 5.000e-01 1.190e-09 1.252e-09 9.511e-01 0.000e+00 # p p > zp > mu+ mu-
2.180e+01  -2.800e+00 1.300e+03 1.639e+04 7.608e-05 6.941e-01 5.000e-01 7.509e-09 7.899e-09 9.511e-01 0.000e+00 # p p > zp > mu+ mu-
1.376e+01  -2.600e+00 1.300e+03 6.526e+03 4.156e-04 6.941e-01 5.000e-01 4.738e-08 4.984e-08 9.511e-01 0.000e+00 # p p > zp > mu+ mu-
8.680e+00  -2.400e+00 1.300e+03 2.598e+03 2.008e-03 6.941e-01 5.000e-01 2.990e-07 3.145e-07 9.511e-01 0.000e+00 # p p > zp > mu+ mu-
5.477e+00  -2.200e+00 1.300e+03 1.034e+03 7.742e-03 6.941e-01 5.000e-01 1.886e-06 1.984e-06 9.511e-01 0.000e+00 # p p > zp > mu+ mu-
3.456e+00  -2.000e+00 1.300e+03 4.118e+02 2.121e-02 6.941e-01 5.000e-01 1.190e-05 1.252e-05 9.511e-01 0.000e+00 # p p > zp > mu+ mu-
2.180e+00  -1.800e+00 1.300e+03 1.640e+02 4.162e-02 6.941e-01 4.999e-01 7.508e-05 7.898e-05 9.511e-01 0.000e+00 # p p > zp > mu+ mu-
1.376e+00  -1.600e+00 1.300e+03 6.533e+01 8.225e-02 6.941e-01 4.995e-01 4.733e-04 4.979e-04 9.511e-01 0.000e+00 # p p > zp > mu+ mu-
8.680e-01  -1.400e+00 1.300e+03 2.614e+01 1.930e-01 6.941e-01 4.969e-01 2.971e-03 3.125e-03 9.511e-01 0.000e+00 # p p > zp > mu+ mu-
5.477e-01  -1.200e+00 1.300e+03 1.074e+01 4.658e-01 6.941e-01 4.813e-01 1.816e-02 1.910e-02 9.511e-01 0.000e+00 # p p > zp > mu+ mu-
3.456e-01  -1.000e+00 1.300e+03 5.125e+00 9.719e-01 6.941e-01 4.017e-01 9.562e-02 1.006e-01 9.511e-01 0.000e+00 # p p > zp > mu+ mu-
2.180e-01  -8.000e-01 1.300e+03 4.170e+00 1.193e+00 6.941e-01 1.966e-01 2.952e-01 3.105e-01 9.511e-01 0.000e+00 # p p > zp > mu+ mu-
1.376e-01  -6.000e-01 1.300e+03 7.008e+00 7.120e-01 6.941e-01 4.656e-02 4.412e-01 4.641e-01 9.511e-01 0.000e+00 # p p > zp > mu+ mu-
8.680e-02  -4.000e-01 1.300e+03 1.623e+01 3.094e-01 6.941e-01 8.007e-03 4.787e-01 5.035e-01 9.511e-01 0.000e+00 # p p > zp > mu+ mu-
5.477e-02  -2.000e-01 1.300e+03 4.021e+01 1.286e-01 6.941e-01 1.286e-03 4.853e-01 5.104e-01 9.511e-01 0.000e+00 # p p > zp > mu+ mu-
4.008e+01  -3.000e+00 1.400e+03 5.965e+04 7.487e-06 5.248e-01 5.000e-01 8.916e-10 9.307e-10 7.183e-01 0.000e+00 # p p > zp > mu+ mu-
2.529e+01  -2.800e+00 1.400e+03 2.375e+04 4.382e-05 5.248e-01 5.000e-01 5.626e-09 5.872e-09 7.183e-01 0.000e+00 # p p > zp > mu+ mu-
1.596e+01  -2.600e+00 1.400e+03 9.453e+03 2.182e-04 5.248e-01 5.000e-01 3.550e-08 3.705e-08 7.183e-01 0.000e+00 # p p > zp > mu+ mu-
1.007e+01  -2.400e+00 1.400e+03 3.763e+03 1.083e-03 5.248e-01 5.000e-01 2.240e-07 2.338e-07 7.183e-01 0.000e+00 # p p > zp > mu+ mu-
6.352e+00  -2.200e+00 1.400e+03 1.498e+03 5.200e-03 5.248e-01 5.000e-01 1.413e-06 1.475e-06 7.183e-01 0.000e+00 # p p > zp > mu+ mu-
4.008e+00  -2.000e+00 1.400e+03 5.965e+02 1.668e-02 5.248e-01 5.000e-01 8.916e-06 9.307e-06 7.183e-01 0.000e+00 # p p > zp > mu+ mu-
2.529e+00  -1.800e+00 1.400e+03 2.375e+02 3.187e-02 5.248e-01 4.999e-01 5.625e-05 5.872e-05 7.183e-01 0.000e+00 # p p > zp > mu+ mu-
1.596e+00  -1.600e+00 1.400e+03 9.460e+01 5.935e-02 5.248e-01 4.996e-01 3.547e-04 3.703e-04 7.183e-01 0.000e+00 # p p > zp > mu+ mu-
1.007e+00  -1.400e+00 1.400e+03 3.781e+01 1.304e-01 5.248e-01 4.977e-01 2.229e-03 2.327e-03 7.183e-01 0.000e+00 # p p > zp > mu+ mu-
6.352e-01  -1.200e+00 1.400e+03 1.542e+01 3.085e-01 5.248e-01 4.859e-01 1.373e-02 1.434e-02 7.183e-01 0.000e+00 # p p > zp > mu+ mu-
4.008e-01  -1.000e+00 1.400e+03 7.054e+00 6.730e-01 5.248e-01 4.228e-01 7.540e-02 7.870e-02 7.183e-01 0.000e+00 # p p > zp > mu+ mu-
2.529e-01  -8.000e-01 1.400e+03 5.110e+00 9.284e-01 5.248e-01 2.324e-01 2.614e-01 2.729e-01 7.183e-01 0.000e+00 # p p > zp > mu+ mu-
1.596e-01  -6.000e-01 1.400e+03 7.816e+00 6.066e-01 5.248e-01 6.048e-02 4.293e-01 4.482e-01 7.183e-01 0.000e+00 # p p > zp > mu+ mu-
1.007e-01  -4.000e-01 1.400e+03 1.763e+01 2.703e-01 5.248e-01 1.067e-02 4.780e-01 4.990e-01 7.183e-01 0.000e+00 # p p > zp > mu+ mu-
6.352e-02  -2.000e-01 1.400e+03 4.350e+01 1.121e-01 5.248e-01 1.722e-03 4.867e-01 5.081e-01 7.183e-01 0.000e+00 # p p > zp > mu+ mu-
4.601e+01  -3.000e+00 1.500e+03 8.422e+04 3.970e-06 3.745e-01 5.000e-01 6.807e-10 7.063e-10 5.224e-01 0.000e+00 # p p > zp > mu+ mu-
2.903e+01  -2.800e+00 1.500e+03 3.353e+04 2.582e-05 3.745e-01 5.000e-01 4.295e-09 4.456e-09 5.224e-01 0.000e+00 # p p > zp > mu+ mu-
1.832e+01  -2.600e+00 1.500e+03 1.335e+04 1.517e-04 3.745e-01 5.000e-01 2.710e-08 2.812e-08 5.224e-01 0.000e+00 # p p > zp > mu+ mu-
1.156e+01  -2.400e+00 1.500e+03 5.314e+03 8.146e-04 3.745e-01 5.000e-01 1.710e-07 1.774e-07 5.224e-01 0.000e+00 # p p > zp > mu+ mu-
7.292e+00  -2.200e+00 1.500e+03 2.115e+03 3.362e-03 3.745e-01 5.000e-01 1.079e-06 1.119e-06 5.224e-01 0.000e+00 # p p > zp > mu+ mu-
4.601e+00  -2.000e+00 1.500e+03 8.422e+02 9.810e-03 3.745e-01 5.000e-01 6.807e-06 7.063e-06 5.224e-01 0.000e+00 # p p > zp > mu+ mu-
2.903e+00  -1.800e+00 1.500e+03 3.353e+02 2.445e-02 3.745e-01 5.000e-01 4.295e-05 4.456e-05 5.224e-01 0.000e+00 # p p > zp > mu+ mu-
1.832e+00  -1.600e+00 1.500e+03 1.336e+02 4.416e-02 3.745e-01 4.997e-01 2.708e-04 2.810e-04 5.224e-01 0.000e+00 # p p > zp > mu+ mu-
1.156e+00  -1.400e+00 1.500e+03 5.332e+01 8.808e-02 3.745e-01 4.983e-01 1.704e-03 1.768e-03 5.224e-01 0.000e+00 # p p > zp > mu+ mu-
7.292e-01  -1.200e+00 1.500e+03 2.162e+01 2.088e-01 3.745e-01 4.892e-01 1.056e-02 1.095e-02 5.224e-01 0.000e+00 # p p > zp > mu+ mu-
4.601e-01  -1.000e+00 1.500e+03 9.592e+00 4.686e-01 3.745e-01 4.390e-01 5.977e-02 6.201e-02 5.224e-01 0.000e+00 # p p > zp > mu+ mu-
2.903e-01  -8.000e-01 1.500e+03 6.292e+00 7.141e-01 3.745e-01 2.664e-01 2.289e-01 2.375e-01 5.224e-01 0.000e+00 # p p > zp > mu+ mu-
1.832e-01  -6.000e-01 1.500e+03 8.718e+00 5.156e-01 3.745e-01 7.656e-02 4.149e-01 4.305e-01 5.224e-01 0.000e+00 # p p > zp > mu+ mu-
1.156e-01  -4.000e-01 1.500e+03 1.908e+01 2.365e-01 3.745e-01 1.393e-02 4.763e-01 4.942e-01 5.224e-01 0.000e+00 # p p > zp > mu+ mu-
7.292e-02  -2.000e-01 1.500e+03 4.679e+01 9.941e-02 3.745e-01 2.260e-03 4.877e-01 5.060e-01 5.224e-01 0.000e+00 # p p > zp > mu+ mu-
5.235e+01  -3.000e+00 1.600e+03 1.163e+05 2.405e-06 3.161e-01 5.000e-01 5.285e-10 5.456e-10 4.623e-01 0.000e+00 # p p > zp > mu+ mu-
3.303e+01  -2.800e+00 1.600e+03 4.630e+04 1.541e-05 3.161e-01 5.000e-01 3.334e-09 3.442e-09 4.623e-01 0.000e+00 # p p > zp > mu+ mu-
2.084e+01  -2.600e+00 1.600e+03 1.843e+04 9.323e-05 3.161e-01 5.000e-01 2.104e-08 2.172e-08 4.623e-01 0.000e+00 # p p > zp > mu+ mu-
1.315e+01  -2.400e+00 1.600e+03 7.338e+03 5.510e-04 3.161e-01 5.000e-01 1.327e-07 1.370e-07 4.623e-01 0.000e+00 # p p > zp > mu+ mu-
8.296e+00  -2.200e+00 1.600e+03 2.921e+03 2.096e-03 3.161e-01 5.000e-01 8.375e-07 8.647e-07 4.623e-01 0.000e+00 # p p > zp > mu+ mu-
5.235e+00  -2.000e+00 1.600e+03 1.163e+03 7.372e-03 3.161e-01 5.000e-01 5.284e-06 5.456e-06 4.623e-01 0.000e+00 # p p > zp > mu+ mu-
3.303e+00  -1.800e+00 1.600e+03 4.630e+02 2.046e-02 3.161e-01 5.000e-01 3.334e-05 3.442e-05 4.623e-01 0.000e+00 # p p > zp > mu+ mu-
2.084e+00  -1.600e+00 1.600e+03 1.844e+02 3.692e-02 3.161e-01 4.998e-01 2.103e-04 2.171e-04 4.623e-01 0.000e+00 # p p > zp > mu+ mu-
1.315e+00  -1.400e+00 1.600e+03 7.357e+01 6.175e-02 3.161e-01 4.987e-01 1.324e-03 1.367e-03 4.623e-01 0.000e+00 # p p > zp > mu+ mu-
8.296e-01  -1.200e+00 1.600e+03 2.971e+01 1.474e-01 3.161e-01 4.916e-01 8.235e-03 8.502e-03 4.623e-01 0.000e+00 # p p > zp > mu+ mu-
5.235e-01  -1.000e+00 1.600e+03 1.288e+01 3.328e-01 3.161e-01 4.514e-01 4.771e-02 4.926e-02 4.623e-01 0.000e+00 # p p > zp > mu+ mu-
3.303e-01  -8.000e-01 1.600e+03 7.772e+00 5.472e-01 3.161e-01 2.978e-01 1.986e-01 2.050e-01 4.623e-01 0.000e+00 # p p > zp > mu+ mu-
2.084e-01  -6.000e-01 1.600e+03 9.737e+00 4.384e-01 3.161e-01 9.464e-02 3.982e-01 4.111e-01 4.623e-01 0.000e+00 # p p > zp > mu+ mu-
1.315e-01  -4.000e-01 1.600e+03 2.056e+01 2.098e-01 3.161e-01 1.784e-02 4.737e-01 4.890e-01 4.623e-01 0.000e+00 # p p > zp > mu+ mu-
8.296e-02  -2.000e-01 1.600e+03 5.010e+01 8.870e-02 3.161e-01 2.915e-03 4.883e-01 5.041e-01 4.623e-01 0.000e+00 # p p > zp > mu+ mu-
5.909e+01  -3.000e+00 1.700e+03 1.575e+05 1.454e-06 3.045e-01 5.000e-01 4.164e-10 4.281e-10 3.698e-01 0.000e+00 # p p > zp > mu+ mu-
3.729e+01  -2.800e+00 1.700e+03 6.269e+04 8.869e-06 3.045e-01 5.000e-01 2.627e-09 2.701e-09 3.698e-01 0.000e+00 # p p > zp > mu+ mu-
2.353e+01  -2.600e+00 1.700e+03 2.496e+04 5.630e-05 3.045e-01 5.000e-01 1.658e-08 1.704e-08 3.698e-01 0.000e+00 # p p > zp > mu+ mu-
1.484e+01  -2.400e+00 1.700e+03 9.936e+03 3.473e-04 3.045e-01 5.000e-01 1.046e-07 1.075e-07 3.698e-01 0.000e+00 # p p > zp > mu+ mu-
9.366e+00  -2.200e+00 1.700e+03 3.955e+03 1.758e-03 3.045e-01 5.000e-01 6.599e-07 6.785e-07 3.698e-01 0.000e+00 # p p > zp > mu+ mu-
5.909e+00  -2.000e+00 1.700e+03 1.575e+03 5.454e-03 3.045e-01 5.000e-01 4.164e-06 4.281e-06 3.698e-01 0.000e+00 # p p > zp > mu+ mu-
3.729e+00  -1.800e+00 1.700e+03 6.269e+02 1.668e-02 3.045e-01 5.000e-01 2.627e-05 2.701e-05 3.698e-01 0.000e+00 # p p > zp > mu+ mu-
2.353e+00  -1.600e+00 1.700e+03 2.497e+02 2.865e-02 3.045e-01 4.998e-01 1.657e-04 1.704e-04 3.698e-01 0.000e+00 # p p > zp > mu+ mu-
1.484e+00  -1.400e+00 1.700e+03 9.957e+01 4.904e-02 3.045e-01 4.989e-01 1.044e-03 1.073e-03 3.698e-01 0.000e+00 # p p > zp > mu+ mu-
9.366e-01  -1.200e+00 1.700e+03 4.008e+01 1.054e-01 3.045e-01 4.934e-01 6.512e-03 6.695e-03 3.698e-01 0.000e+00 # p p > zp > mu+ mu-
5.909e-01  -1.000e+00 1.700e+03 1.708e+01 2.358e-01 3.045e-01 4.610e-01 3.839e-02 3.947e-02 3.698e-01 0.000e+00 # p p > zp > mu+ mu-
3.729e-01  -8.000e-01 1.700e+03 9.615e+00 4.144e-01 3.045e-01 3.260e-01 1.713e-01 1.761e-01 3.698e-01 0.000e+00 # p p > zp > mu+ mu-
2.353e-01  -6.000e-01 1.700e+03 1.090e+01 3.662e-01 3.045e-01 1.145e-01 3.795e-01 3.902e-01 3.698e-01 0.000e+00 # p p > zp > mu+ mu-
1.484e-01  -4.000e-01 1.700e+03 2.211e+01 1.844e-01 3.045e-01 2.247e-02 4.701e-01 4.833e-01 3.698e-01 0.000e+00 # p p > zp > mu+ mu-
9.366e-02  -2.000e-01 1.700e+03 5.343e+01 8.191e-02 3.045e-01 3.702e-03 4.886e-01 5.023e-01 3.698e-01 0.000e+00 # p p > zp > mu+ mu-
6.625e+01  -3.000e+00 1.800e+03 2.096e+05 9.206e-07 2.806e-01 5.000e-01 3.324e-10 3.406e-10 3.182e-01 0.000e+00 # p p > zp > mu+ mu-
4.180e+01  -2.800e+00 1.800e+03 8.343e+04 5.761e-06 2.806e-01 5.000e-01 2.097e-09 2.149e-09 3.182e-01 0.000e+00 # p p > zp > mu+ mu-
2.637e+01  -2.600e+00 1.800e+03 3.321e+04 3.737e-05 2.806e-01 5.000e-01 1.323e-08 1.356e-08 3.182e-01 0.000e+00 # p p > zp > mu+ mu-
1.664e+01  -2.400e+00 1.800e+03 1.322e+04 2.208e-04 2.806e-01 5.000e-01 8.349e-08 8.555e-08 3.182e-01 0.000e+00 # p p > zp > mu+ mu-
1.050e+01  -2.200e+00 1.800e+03 5.264e+03 1.290e-03 2.806e-01 5.000e-01 5.268e-07 5.398e-07 3.182e-01 0.000e+00 # p p > zp > mu+ mu-
6.625e+00  -2.000e+00 1.800e+03 2.096e+03 5.740e-03 2.806e-01 5.000e-01 3.324e-06 3.406e-06 3.182e-01 0.000e+00 # p p > zp > mu+ mu-
4.180e+00  -1.800e+00 1.800e+03 8.343e+02 1.402e-02 2.806e-01 5.000e-01 2.097e-05 2.149e-05 3.182e-01 0.000e+00 # p p > zp > mu+ mu-
2.637e+00  -1.600e+00 1.800e+03 3.322e+02 2.384e-02 2.806e-01 4.999e-01 1.323e-04 1.356e-04 3.182e-01 0.000e+00 # p p > zp > mu+ mu-
1.664e+00  -1.400e+00 1.800e+03 1.324e+02 3.736e-02 2.806e-01 4.992e-01 8.335e-04 8.541e-04 3.182e-01 0.000e+00 # p p > zp > mu+ mu-
1.050e+00  -1.200e+00 1.800e+03 5.320e+01 7.506e-02 2.806e-01 4.947e-01 5.212e-03 5.341e-03 3.182e-01 0.000e+00 # p p > zp > mu+ mu-
6.625e-01  -1.000e+00 1.800e+03 2.237e+01 1.694e-01 2.806e-01 4.684e-01 3.114e-02 3.191e-02 3.182e-01 0.000e+00 # p p > zp > mu+ mu-
4.180e-01  -8.000e-01 1.800e+03 1.189e+01 3.118e-01 2.806e-01 3.508e-01 1.471e-01 1.508e-01 3.182e-01 0.000e+00 # p p > zp > mu+ mu-
2.637e-01  -6.000e-01 1.800e+03 1.224e+01 3.033e-01 2.806e-01 1.357e-01 3.592e-01 3.681e-01 3.182e-01 0.000e+00 # p p > zp > mu+ mu-
1.664e-01  -4.000e-01 1.800e+03 2.371e+01 1.589e-01 2.806e-01 2.788e-02 4.656e-01 4.771e-01 3.182e-01 0.000e+00 # p p > zp > mu+ mu-
1.050e-01  -2.000e-01 1.800e+03 5.677e+01 7.096e-02 2.806e-01 4.636e-03 4.885e-01 5.005e-01 3.182e-01 0.000e+00 # p p > zp > mu+ mu-
7.382e+01  -3.000e+00 1.900e+03 2.746e+05 6.052e-07 2.419e-01 5.000e-01 2.685e-10 2.744e-10 2.686e-01 0.000e+00 # p p > zp > mu+ mu-
4.657e+01  -2.800e+00 1.900e+03 1.093e+05 4.067e-06 2.419e-01 5.000e-01 1.694e-09 1.731e-09 2.686e-01 0.000e+00 # p p > zp > mu+ mu-
2.939e+01  -2.600e+00 1.900e+03 4.352e+04 2.597e-05 2.419e-01 5.000e-01 1.069e-08 1.092e-08 2.686e-01 0.000e+00 # p p > zp > mu+ mu-
1.854e+01  -2.400e+00 1.900e+03 1.733e+04 1.468e-04 2.419e-01 5.000e-01 6.745e-08 6.892e-08 2.686e-01 0.000e+00 # p p > zp > mu+ mu-
1.170e+01  -2.200e+00 1.900e+03 6.898e+03 8.699e-04 2.419e-01 5.000e-01 4.256e-07 4.348e-07 2.686e-01 0.000e+00 # p p > zp > mu+ mu-
7.382e+00  -2.000e+00 1.900e+03 2.746e+03 4.234e-03 2.419e-01 5.000e-01 2.685e-06 2.744e-06 2.686e-01 0.000e+00 # p p > zp > mu+ mu-
4.657e+00  -1.800e+00 1.900e+03 1.093e+03 1.146e-02 2.419e-01 5.000e-01 1.694e-05 1.731e-05 2.686e-01 0.000e+00 # p p > zp > mu+ mu-
2.939e+00  -1.600e+00 1.900e+03 4.353e+02 2.090e-02 2.419e-01 4.999e-01 1.069e-04 1.092e-04 2.686e-01 0.000e+00 # p p > zp > mu+ mu-
1.854e+00  -1.400e+00 1.900e+03 1.735e+02 3.069e-02 2.419e-01 4.993e-01 6.736e-04 6.882e-04 2.686e-01 0.000e+00 # p p > zp > mu+ mu-
1.170e+00  -1.200e+00 1.900e+03 6.957e+01 6.039e-02 2.419e-01 4.957e-01 4.219e-03 4.311e-03 2.686e-01 0.000e+00 # p p > zp > mu+ mu-
7.382e-01  -1.000e+00 1.900e+03 2.895e+01 1.245e-01 2.419e-01 4.742e-01 2.547e-02 2.602e-02 2.686e-01 0.000e+00 # p p > zp > mu+ mu-
4.657e-01  -8.000e-01 1.900e+03 1.468e+01 2.349e-01 2.419e-01 3.723e-01 1.261e-01 1.289e-01 2.686e-01 0.000e+00 # p p > zp > mu+ mu-
2.939e-01  -6.000e-01 1.900e+03 1.377e+01 2.499e-01 2.419e-01 1.580e-01 3.378e-01 3.451e-01 2.686e-01 0.000e+00 # p p > zp > mu+ mu-
1.854e-01  -4.000e-01 1.900e+03 2.540e+01 1.405e-01 2.419e-01 3.411e-02 4.601e-01 4.701e-01 2.686e-01 0.000e+00 # p p > zp > mu+ mu-
1.170e-01  -2.000e-01 1.900e+03 6.014e+01 6.720e-02 2.419e-01 5.735e-03 4.881e-01 4.987e-01 2.686e-01 0.000e+00 # p p > zp > mu+ mu-
8.179e+01  -3.000e+00 2.000e+03 3.549e+05 4.119e-07 1.995e-01 5.000e-01 2.193e-10 2.235e-10 2.259e-01 0.000e+00 # p p > zp > mu+ mu-
5.161e+01  -2.800e+00 2.000e+03 1.413e+05 2.499e-06 1.995e-01 5.000e-01 1.383e-09 1.410e-09 2.259e-01 0.000e+00 # p p > zp > mu+ mu-
3.256e+01  -2.600e+00 2.000e+03 5.625e+04 1.581e-05 1.995e-01 5.000e-01 8.729e-09 8.896e-09 2.259e-01 0.000e+00 # p p > zp > mu+ mu-
2.054e+01  -2.400e+00 2.000e+03 2.239e+04 1.009e-04 1.995e-01 5.000e-01 5.507e-08 5.613e-08 2.259e-01 0.000e+00 # p p > zp > mu+ mu-
1.296e+01  -2.200e+00 2.000e+03 8.915e+03 5.914e-04 1.995e-01 5.000e-01 3.475e-07 3.542e-07 2.259e-01 0.000e+00 # p p > zp > mu+ mu-
8.179e+00  -2.000e+00 2.000e+03 3.549e+03 3.122e-03 1.995e-01 5.000e-01 2.193e-06 2.235e-06 2.259e-01 0.000e+00 # p p > zp > mu+ mu-
5.161e+00  -1.800e+00 2.000e+03 1.413e+03 9.688e-03 1.995e-01 5.000e-01 1.383e-05 1.410e-05 2.259e-01 0.000e+00 # p p > zp > mu+ mu-
3.256e+00  -1.600e+00 2.000e+03 5.626e+02 1.757e-02 1.995e-01 4.999e-01 8.727e-05 8.895e-05 2.259e-01 0.000e+00 # p p > zp > mu+ mu-
2.054e+00  -1.400e+00 2.000e+03 2.242e+02 2.620e-02 1.995e-01 4.994e-01 5.501e-04 5.607e-04 2.259e-01 0.000e+00 # p p > zp > mu+ mu-
1.296e+00  -1.200e+00 2.000e+03 8.977e+01 4.275e-02 1.995e-01 4.965e-01 3.451e-03 3.517e-03 2.259e-01 0.000e+00 # p p > zp > mu+ mu-
8.179e-01  -1.000e+00 2.000e+03 3.706e+01 9.303e-02 1.995e-01 4.788e-01 2.099e-02 2.140e-02 2.259e-01 0.000e+00 # p p > zp > mu+ mu-
5.161e-01  -8.000e-01 2.000e+03 1.808e+01 1.788e-01 1.995e-01 3.907e-01 1.081e-01 1.102e-01 2.259e-01 0.000e+00 # p p > zp > mu+ mu-
3.256e-01  -6.000e-01 2.000e+03 1.556e+01 2.073e-01 1.995e-01 1.808e-01 3.156e-01 3.217e-01 2.259e-01 0.000e+00 # p p > zp > mu+ mu-
2.054e-01  -4.000e-01 2.000e+03 2.718e+01 1.223e-01 1.995e-01 4.119e-02 4.537e-01 4.624e-01 2.259e-01 0.000e+00 # p p > zp > mu+ mu-
1.296e-01  -2.000e-01 2.000e+03 6.355e+01 6.263e-02 1.995e-01 7.014e-03 4.875e-01 4.968e-01 2.259e-01 0.000e+00 # p p > zp > mu+ mu-
9.017e+01  -3.000e+00 2.100e+03 4.529e+05 2.786e-07 1.655e-01 5.000e-01 1.808e-10 1.838e-10 1.818e-01 0.000e+00 # p p > zp > mu+ mu-
5.690e+01  -2.800e+00 2.100e+03 1.803e+05 1.692e-06 1.655e-01 5.000e-01 1.141e-09 1.160e-09 1.818e-01 0.000e+00 # p p > zp > mu+ mu-
3.590e+01  -2.600e+00 2.100e+03 7.179e+04 1.049e-05 1.655e-01 5.000e-01 7.196e-09 7.319e-09 1.818e-01 0.000e+00 # p p > zp > mu+ mu-
2.265e+01  -2.400e+00 2.100e+03 2.858e+04 6.919e-05 1.655e-01 5.000e-01 4.540e-08 4.618e-08 1.818e-01 0.000e+00 # p p > zp > mu+ mu-
1.429e+01  -2.200e+00 2.100e+03 1.138e+04 4.103e-04 1.655e-01 5.000e-01 2.865e-07 2.914e-07 1.818e-01 0.000e+00 # p p > zp > mu+ mu-
9.017e+00  -2.000e+00 2.100e+03 4.529e+03 2.170e-03 1.655e-01 5.000e-01 1.808e-06 1.838e-06 1.818e-01 0.000e+00 # p p > zp > mu+ mu-
5.690e+00  -1.800e+00 2.100e+03 1.803e+03 7.780e-03 1.655e-01 5.000e-01 1.140e-05 1.160e-05 1.818e-01 0.000e+00 # p p > zp > mu+ mu-
3.590e+00  -1.600e+00 2.100e+03 7.180e+02 1.549e-02 1.655e-01 4.999e-01 7.195e-05 7.318e-05 1.818e-01 0.000e+00 # p p > zp > mu+ mu-
2.265e+00  -1.400e+00 2.100e+03 2.861e+02 2.356e-02 1.655e-01 4.995e-01 4.536e-04 4.614e-04 1.818e-01 0.000e+00 # p p > zp > mu+ mu-
1.429e+00  -1.200e+00 2.100e+03 1.144e+02 3.921e-02 1.655e-01 4.971e-01 2.848e-03 2.897e-03 1.818e-01 0.000e+00 # p p > zp > mu+ mu-
9.017e-01  -1.000e+00 2.100e+03 4.695e+01 6.937e-02 1.655e-01 4.824e-01 1.744e-02 1.774e-02 1.818e-01 0.000e+00 # p p > zp > mu+ mu-
5.690e-01  -8.000e-01 2.100e+03 2.219e+01 1.350e-01 1.655e-01 4.064e-01 9.269e-02 9.427e-02 1.818e-01 0.000e+00 # p p > zp > mu+ mu-
3.590e-01  -6.000e-01 2.100e+03 1.762e+01 1.685e-01 1.655e-01 2.037e-01 2.932e-01 2.982e-01 1.818e-01 0.000e+00 # p p > zp > mu+ mu-
2.265e-01  -4.000e-01 2.100e+03 2.908e+01 1.052e-01 1.655e-01 4.914e-02 4.463e-01 4.539e-01 1.818e-01 0.000e+00 # p p > zp > mu+ mu-
1.429e-01  -2.000e-01 2.100e+03 6.700e+01 5.143e-02 1.655e-01 8.491e-03 4.865e-01 4.948e-01 1.818e-01 0.000e+00 # p p > zp > mu+ mu-
9.897e+01  -3.000e+00 2.200e+03 5.716e+05 1.919e-07 1.427e-01 5.000e-01 1.503e-10 1.526e-10 1.514e-01 0.000e+00 # p p > zp > mu+ mu-
6.244e+01  -2.800e+00 2.200e+03 2.275e+05 1.182e-06 1.427e-01 5.000e-01 9.486e-10 9.630e-10 1.514e-01 0.000e+00 # p p > zp > mu+ mu-
3.940e+01  -2.600e+00 2.200e+03 9.059e+04 7.207e-06 1.427e-01 5.000e-01 5.985e-09 6.076e-09 1.514e-01 0.000e+00 # p p > zp > mu+ mu-
2.486e+01  -2.400e+00 2.200e+03 3.606e+04 5.079e-05 1.427e-01 5.000e-01 3.776e-08 3.834e-08 1.514e-01 0.000e+00 # p p > zp > mu+ mu-
1.569e+01  -2.200e+00 2.200e+03 1.436e+04 2.837e-04 1.427e-01 5.000e-01 2.383e-07 2.419e-07 1.514e-01 0.000e+00 # p p > zp > mu+ mu-
9.897e+00  -2.000e+00 2.200e+03 5.716e+03 1.593e-03 1.427e-01 5.000e-01 1.503e-06 1.526e-06 1.514e-01 0.000e+00 # p p > zp > mu+ mu-
6.244e+00  -1.800e+00 2.200e+03 2.275e+03 6.441e-03 1.427e-01 5.000e-01 9.486e-06 9.630e-06 1.514e-01 0.000e+00 # p p > zp > mu+ mu-
3.940e+00  -1.600e+00 2.200e+03 9.060e+02 1.358e-02 1.427e-01 4.999e-01 5.985e-05 6.076e-05 1.514e-01 0.000e+00 # p p > zp > mu+ mu-
2.486e+00  -1.400e+00 2.200e+03 3.609e+02 2.077e-02 1.427e-01 4.996e-01 3.774e-04 3.831e-04 1.514e-01 0.000e+00 # p p > zp > mu+ mu-
1.569e+00  -1.200e+00 2.200e+03 1.443e+02 3.221e-02 1.427e-01 4.976e-01 2.371e-03 2.407e-03 1.514e-01 0.000e+00 # p p > zp > mu+ mu-
9.897e-01  -1.000e+00 2.200e+03 5.889e+01 5.372e-02 1.427e-01 4.853e-01 1.459e-02 1.481e-02 1.514e-01 0.000e+00 # p p > zp > mu+ mu-
6.244e-01  -8.000e-01 2.200e+03 2.711e+01 1.030e-01 1.427e-01 4.196e-01 7.961e-02 8.083e-02 1.514e-01 0.000e+00 # p p > zp > mu+ mu-
3.940e-01  -6.000e-01 2.200e+03 2.000e+01 1.372e-01 1.427e-01 2.264e-01 2.710e-01 2.752e-01 1.514e-01 0.000e+00 # p p > zp > mu+ mu-
2.486e-01  -4.000e-01 2.200e+03 3.110e+01 9.087e-02 1.427e-01 5.798e-02 4.379e-01 4.446e-01 1.514e-01 0.000e+00 # p p > zp > mu+ mu-
1.569e-01  -2.000e-01 2.200e+03 7.049e+01 4.694e-02 1.427e-01 1.018e-02 4.853e-01 4.927e-01 1.514e-01 0.000e+00 # p p > zp > mu+ mu-
1.082e+02  -3.000e+00 2.300e+03 7.138e+05 1.345e-07 1.248e-01 5.000e-01 1.261e-10 1.278e-10 1.319e-01 0.000e+00 # p p > zp > mu+ mu-
6.825e+01  -2.800e+00 2.300e+03 2.842e+05 8.265e-07 1.248e-01 5.000e-01 7.953e-10 8.062e-10 1.319e-01 0.000e+00 # p p > zp > mu+ mu-
4.306e+01  -2.600e+00 2.300e+03 1.131e+05 5.154e-06 1.248e-01 5.000e-01 5.018e-09 5.087e-09 1.319e-01 0.000e+00 # p p > zp > mu+ mu-
2.717e+01  -2.400e+00 2.300e+03 4.504e+04 3.136e-05 1.248e-01 5.000e-01 3.166e-08 3.209e-08 1.319e-01 0.000e+00 # p p > zp > mu+ mu-
1.714e+01  -2.200e+00 2.300e+03 1.793e+04 2.018e-04 1.248e-01 5.000e-01 1.998e-07 2.025e-07 1.319e-01 0.000e+00 # p p > zp > mu+ mu-
1.082e+01  -2.000e+00 2.300e+03 7.138e+03 1.147e-03 1.248e-01 5.000e-01 1.261e-06 1.278e-06 1.319e-01 0.000e+00 # p p > zp > mu+ mu-
6.825e+00  -1.800e+00 2.300e+03 2.842e+03 5.065e-03 1.248e-01 5.000e-01 7.953e-06 8.061e-06 1.319e-01 0.000e+00 # p p > zp > mu+ mu-
4.306e+00  -1.600e+00 2.300e+03 1.131e+03 1.197e-02 1.248e-01 4.999e-01 5.018e-05 5.086e-05 1.319e-01 0.000e+00 # p p > zp > mu+ mu-
2.717e+00  -1.400e+00 2.300e+03 4.507e+02 1.857e-02 1.248e-01 4.997e-01 3.164e-04 3.207e-04 1.319e-01 0.000e+00 # p p > zp > mu+ mu-
1.714e+00  -1.200e+00 2.300e+03 1.800e+02 2.797e-02 1.248e-01 4.980e-01 1.990e-03 2.017e-03 1.319e-01 0.000e+00 # p p > zp > mu+ mu-
1.082e+00  -1.000e+00 2.300e+03 7.320e+01 4.043e-02 1.248e-01 4.876e-01 1.229e-02 1.246e-02 1.319e-01 0.000e+00 # p p > zp > mu+ mu-
6.825e-01  -8.000e-01 2.300e+03 3.298e+01 7.780e-02 1.248e-01 4.309e-01 6.854e-02 6.947e-02 1.319e-01 0.000e+00 # p p > zp > mu+ mu-
4.306e-01  -6.000e-01 2.300e+03 2.276e+01 1.102e-01 1.248e-01 2.485e-01 2.494e-01 2.528e-01 1.319e-01 0.000e+00 # p p > zp > mu+ mu-
2.717e-01  -4.000e-01 2.300e+03 3.327e+01 7.718e-02 1.248e-01 6.769e-02 4.287e-01 4.345e-01 1.319e-01 0.000e+00 # p p > zp > mu+ mu-
1.714e-01  -2.000e-01 2.300e+03 7.405e+01 4.011e-02 1.248e-01 1.211e-02 4.838e-01 4.903e-01 1.319e-01 0.000e+00 # p p > zp > mu+ mu-
1.178e+02  -3.000e+00 2.400e+03 8.831e+05 9.564e-08 1.095e-01 5.000e-01 1.065e-10 1.078e-10 1.162e-01 0.000e+00 # p p > zp > mu+ mu-
7.431e+01  -2.800e+00 2.400e+03 3.516e+05 6.041e-07 1.095e-01 5.000e-01 6.718e-10 6.800e-10 1.162e-01 0.000e+00 # p p > zp > mu+ mu-
4.689e+01  -2.600e+00 2.400e+03 1.400e+05 3.631e-06 1.095e-01 5.000e-01 4.239e-09 4.290e-09 1.162e-01 0.000e+00 # p p > zp > mu+ mu-
2.958e+01  -2.400e+00 2.400e+03 5.572e+04 2.369e-05 1.095e-01 5.000e-01 2.674e-08 2.707e-08 1.162e-01 0.000e+00 # p p > zp > mu+ mu-
1.867e+01  -2.200e+00 2.400e+03 2.218e+04 1.570e-04 1.095e-01 5.000e-01 1.687e-07 1.708e-07 1.162e-01 0.000e+00 # p p > zp > mu+ mu-
1.178e+01  -2.000e+00 2.400e+03 8.831e+03 9.119e-04 1.095e-01 5.000e-01 1.065e-06 1.078e-06 1.162e-01 0.000e+00 # p p > zp > mu+ mu-
7.431e+00  -1.800e+00 2.400e+03 3.516e+03 4.065e-03 1.095e-01 5.000e-01 6.718e-06 6.800e-06 1.162e-01 0.000e+00 # p p > zp > mu+ mu-
4.689e+00  -1.600e+00 2.400e+03 1.400e+03 8.417e-03 1.095e-01 5.000e-01 4.238e-05 4.290e-05 1.162e-01 0.000e+00 # p p > zp > mu+ mu-
2.958e+00  -1.400e+00 2.400e+03 5.575e+02 1.816e-02 1.095e-01 4.997e-01 2.673e-04 2.706e-04 1.162e-01 0.000e+00 # p p > zp > mu+ mu-
1.867e+00  -1.200e+00 2.400e+03 2.226e+02 2.086e-02 1.095e-01 4.983e-01 1.682e-03 1.702e-03 1.162e-01 0.000e+00 # p p > zp > mu+ mu-
1.178e+00  -1.000e+00 2.400e+03 9.020e+01 3.219e-02 1.095e-01 4.895e-01 1.042e-02 1.055e-02 1.162e-01 0.000e+00 # p p > zp > mu+ mu-
7.431e-01  -8.000e-01 2.400e+03 3.992e+01 5.948e-02 1.095e-01 4.404e-01 5.917e-02 5.989e-02 1.162e-01 0.000e+00 # p p > zp > mu+ mu-
4.689e-01  -6.000e-01 2.400e+03 2.595e+01 8.849e-02 1.095e-01 2.696e-01 2.286e-01 2.314e-01 1.162e-01 0.000e+00 # p p > zp > mu+ mu-
2.958e-01  -4.000e-01 2.400e+03 3.561e+01 6.594e-02 1.095e-01 7.824e-02 4.185e-01 4.236e-01 1.162e-01 0.000e+00 # p p > zp > mu+ mu-
1.867e-01  -2.000e-01 2.400e+03 7.767e+01 3.488e-02 1.095e-01 1.428e-02 4.819e-01 4.878e-01 1.162e-01 0.000e+00 # p p > zp > mu+ mu-
1.278e+02  -3.000e+00 2.500e+03 1.083e+06 6.898e-08 9.911e-02 5.000e-01 9.054e-11 9.153e-11 1.023e-01 0.000e+00 # p p > zp > mu+ mu-
8.063e+01  -2.800e+00 2.500e+03 4.312e+05 4.356e-07 9.911e-02 5.000e-01 5.713e-10 5.775e-10 1.023e-01 0.000e+00 # p p > zp > mu+ mu-
5.088e+01  -2.600e+00 2.500e+03 1.717e+05 2.650e-06 9.911e-02 5.000e-01 3.604e-09 3.644e-09 1.023e-01 0.000e+00 # p p > zp > mu+ mu-
3.210e+01  -2.400e+00 2.500e+03 6.834e+04 1.739e-05 9.911e-02 5.000e-01 2.274e-08 2.299e-08 1.023e-01 0.000e+00 # p p > zp > mu+ mu-
2.025e+01  -2.200e+00 2.500e+03 2.721e+04 1.067e-04 9.911e-02 5.000e-01 1.435e-07 1.451e-07 1.023e-01 0.000e+00 # p p > zp > mu+ mu-
1.278e+01  -2.000e+00 2.500e+03 1.083e+04 6.325e-04 9.911e-02 5.000e-01 9.054e-07 9.153e-07 1.023e-01 0.000e+00 # p p > zp > mu+ mu-
8.063e+00  -1.800e+00 2.500e+03 4.312e+03 3.195e-03 9.911e-02 5.000e-01 5.713e-06 5.775e-06 1.023e-01 0.000e+00 # p p > zp > mu+ mu-
5.088e+00  -1.600e+00 2.500e+03 1.717e+03 7.356e-03 9.911e-02 5.000e-01 3.604e-05 3.644e-05 1.023e-01 0.000e+00 # p p > zp > mu+ mu-
3.210e+00  -1.400e+00 2.500e+03 6.837e+02 8.014e-03 9.911e-02 4.998e-01 2.273e-04 2.298e-04 1.023e-01 0.000e+00 # p p > zp > mu+ mu-
2.025e+00  -1.200e+00 2.500e+03 2.728e+02 2.086e-02 9.911e-02 4.986e-01 1.431e-03 1.446e-03 1.023e-01 0.000e+00 # p p > zp > mu+ mu-
1.278e+00  -1.000e+00 2.500e+03 1.103e+02 2.497e-02 9.911e-02 4.910e-01 8.892e-03 8.989e-03 1.023e-01 0.000e+00 # p p > zp > mu+ mu-
8.063e-01  -8.000e-01 2.500e+03 4.808e+01 4.553e-02 9.911e-02 4.484e-01 5.123e-02 5.179e-02 1.023e-01 0.000e+00 # p p > zp > mu+ mu-
5.088e-01  -6.000e-01 2.500e+03 2.963e+01 7.033e-02 9.911e-02 2.897e-01 2.088e-01 2.111e-01 1.023e-01 0.000e+00 # p p > zp > mu+ mu-
3.210e-01  -4.000e-01 2.500e+03 3.814e+01 5.625e-02 9.911e-02 8.959e-02 4.075e-01 4.119e-01 1.023e-01 0.000e+00 # p p > zp > mu+ mu-
2.025e-01  -2.000e-01 2.500e+03 8.136e+01 3.711e-02 9.911e-02 1.672e-02 4.798e-01 4.851e-01 1.023e-01 0.000e+00 # p p > zp > mu+ mu-
1.382e+02  -3.000e+00 2.600e+03 1.318e+06 5.040e-08 8.980e-02 5.000e-01 7.748e-11 7.824e-11 9.240e-02 0.000e+00 # p p > zp > mu+ mu-
8.721e+01  -2.800e+00 2.600e+03 5.246e+05 3.182e-07 8.980e-02 5.000e-01 4.889e-10 4.937e-10 9.240e-02 0.000e+00 # p p > zp > mu+ mu-
5.503e+01  -2.600e+00 2.600e+03 2.088e+05 1.958e-06 8.980e-02 5.000e-01 3.084e-09 3.115e-09 9.240e-02 0.000e+00 # p p > zp > mu+ mu-
3.472e+01  -2.400e+00 2.600e+03 8.314e+04 1.317e-05 8.980e-02 5.000e-01 1.946e-08 1.965e-08 9.240e-02 0.000e+00 # p p > zp > mu+ mu-
2.191e+01  -2.200e+00 2.600e+03 3.310e+04 7.795e-05 8.980e-02 5.000e-01 1.228e-07 1.240e-07 9.240e-02 0.000e+00 # p p > zp > mu+ mu-
1.382e+01  -2.000e+00 2.600e+03 1.318e+04 4.400e-04 8.980e-02 5.000e-01 7.748e-07 7.824e-07 9.240e-02 0.000e+00 # p p > zp > mu+ mu-
8.721e+00  -1.800e+00 2.600e+03 5.246e+03 2.374e-03 8.980e-02 5.000e-01 4.888e-06 4.937e-06 9.240e-02 0.000e+00 # p p > zp > mu+ mu-
5.503e+00  -1.600e+00 2.600e+03 2.089e+03 6.271e-03 8.980e-02 5.000e-01 3.084e-05 3.115e-05 9.240e-02 0.000e+00 # p p > zp > mu+ mu-
3.472e+00  -1.400e+00 2.600e+03 8.317e+02 1.493e-02 8.980e-02 4.998e-01 1.945e-04 1.965e-04 9.240e-02 0.000e+00 # p p > zp > mu+ mu-
2.191e+00  -1.200e+00 2.600e+03 3.318e+02 1.903e-02 8.980e-02 4.988e-01 1.225e-03 1.237e-03 9.240e-02 0.000e+00 # p p > zp > mu+ mu-
1.382e+00  -1.000e+00 2.600e+03 1.338e+02 2.744e-02 8.980e-02 4.923e-01 7.629e-03 7.704e-03 9.240e-02 0.000e+00 # p p > zp > mu+ mu-
8.721e-01  -8.000e-01 2.600e+03 5.762e+01 3.477e-02 8.980e-02 4.552e-01 4.450e-02 4.494e-02 9.240e-02 0.000e+00 # p p > zp > mu+ mu-
5.503e-01  -6.000e-01 2.600e+03 3.385e+01 5.609e-02 8.980e-02 3.085e-01 1.903e-01 1.922e-01 9.240e-02 0.000e+00 # p p > zp > mu+ mu-
3.472e-01  -4.000e-01 2.600e+03 4.089e+01 4.747e-02 8.980e-02 1.017e-01 3.957e-01 3.996e-01 9.240e-02 0.000e+00 # p p > zp > mu+ mu-
2.191e-01  -2.000e-01 2.600e+03 8.514e+01 3.531e-02 8.980e-02 1.944e-02 4.774e-01 4.821e-01 9.240e-02 0.000e+00 # p p > zp > mu+ mu-
1.491e+02  -3.000e+00 2.700e+03 1.591e+06 3.727e-08 8.338e-02 5.000e-01 6.669e-11 6.728e-11 8.426e-02 0.000e+00 # p p > zp > mu+ mu-
9.405e+01  -2.800e+00 2.700e+03 6.335e+05 2.352e-07 8.338e-02 5.000e-01 4.208e-10 4.245e-10 8.426e-02 0.000e+00 # p p > zp > mu+ mu-
5.934e+01  -2.600e+00 2.700e+03 2.522e+05 1.486e-06 8.338e-02 5.000e-01 2.655e-09 2.678e-09 8.426e-02 0.000e+00 # p p > zp > mu+ mu-
3.744e+01  -2.400e+00 2.700e+03 1.004e+05 9.016e-06 8.338e-02 5.000e-01 1.675e-08 1.690e-08 8.426e-02 0.000e+00 # p p > zp > mu+ mu-
2.362e+01  -2.200e+00 2.700e+03 3.997e+04 5.505e-05 8.338e-02 5.000e-01 1.057e-07 1.066e-07 8.426e-02 0.000e+00 # p p > zp > mu+ mu-
1.491e+01  -2.000e+00 2.700e+03 1.591e+04 3.589e-04 8.338e-02 5.000e-01 6.669e-07 6.728e-07 8.426e-02 0.000e+00 # p p > zp > mu+ mu-
9.405e+00  -1.800e+00 2.700e+03 6.335e+03 1.992e-03 8.338e-02 5.000e-01 4.208e-06 4.245e-06 8.426e-02 0.000e+00 # p p > zp > mu+ mu-
5.934e+00  -1.600e+00 2.700e+03 2.522e+03 7.266e-03 8.338e-02 5.000e-01 2.655e-05 2.678e-05 8.426e-02 0.000e+00 # p p > zp > mu+ mu-
3.744e+00  -1.400e+00 2.700e+03 1.004e+03 1.321e-02 8.338e-02 4.998e-01 1.675e-04 1.689e-04 8.426e-02 0.000e+00 # p p > zp > mu+ mu-
2.362e+00  -1.200e+00 2.700e+03 4.006e+02 1.743e-02 8.338e-02 4.989e-01 1.055e-03 1.064e-03 8.426e-02 0.000e+00 # p p > zp > mu+ mu-
1.491e+00  -1.000e+00 2.700e+03 1.613e+02 2.395e-02 8.338e-02 4.934e-01 6.580e-03 6.639e-03 8.426e-02 0.000e+00 # p p > zp > mu+ mu-
9.405e-01  -8.000e-01 2.700e+03 6.872e+01 2.744e-02 8.338e-02 4.610e-01 3.879e-02 3.914e-02 8.426e-02 0.000e+00 # p p > zp > mu+ mu-
5.934e-01  -6.000e-01 2.700e+03 3.870e+01 4.536e-02 8.338e-02 3.259e-01 1.730e-01 1.746e-01 8.426e-02 0.000e+00 # p p > zp > mu+ mu-
3.744e-01  -4.000e-01 2.700e+03 4.389e+01 4.061e-02 8.338e-02 1.144e-01 3.832e-01 3.866e-01 8.426e-02 0.000e+00 # p p > zp > mu+ mu-
2.362e-01  -2.000e-01 2.700e+03 8.901e+01 3.249e-02 8.338e-02 2.245e-02 4.746e-01 4.788e-01 8.426e-02 0.000e+00 # p p > zp > mu+ mu-
1.603e+02  -3.000e+00 2.800e+03 1.909e+06 2.786e-08 7.472e-02 5.000e-01 5.771e-11 5.817e-11 7.690e-02 0.000e+00 # p p > zp > mu+ mu-
1.011e+02  -2.800e+00 2.800e+03 7.599e+05 1.758e-07 7.472e-02 5.000e-01 3.641e-10 3.670e-10 7.690e-02 0.000e+00 # p p > zp > mu+ mu-
6.382e+01  -2.600e+00 2.800e+03 3.025e+05 1.111e-06 7.472e-02 5.000e-01 2.297e-09 2.316e-09 7.690e-02 0.000e+00 # p p > zp > mu+ mu-
4.027e+01  -2.400e+00 2.800e+03 1.204e+05 6.669e-06 7.472e-02 5.000e-01 1.450e-08 1.461e-08 7.690e-02 0.000e+00 # p p > zp > mu+ mu-
2.541e+01  -2.200e+00 2.800e+03 4.794e+04 4.562e-05 7.472e-02 5.000e-01 9.146e-08 9.219e-08 7.690e-02 0.000e+00 # p p > zp > mu+ mu-
1.603e+01  -2.000e+00 2.800e+03 1.909e+04 2.668e-04 7.472e-02 5.000e-01 5.771e-07 5.817e-07 7.690e-02 0.000e+00 # p p > zp > mu+ mu-
1.011e+01  -1.800e+00 2.800e+03 7.599e+03 1.518e-03 7.472e-02 5.000e-01 3.641e-06 3.670e-06 7.690e-02 0.000e+00 # p p > zp > mu+ mu-
6.382e+00  -1.600e+00 2.800e+03 3.025e+03 6.068e-03 7.472e-02 5.000e-01 2.297e-05 2.316e-05 7.690e-02 0.000e+00 # p p > zp > mu+ mu-
4.027e+00  -1.400e+00 2.800e+03 1.205e+03 1.205e-02 7.472e-02 4.999e-01 1.449e-04 1.461e-04 7.690e-02 0.000e+00 # p p > zp > mu+ mu-
2.541e+00  -1.200e+00 2.800e+03 4.803e+02 1.633e-02 7.472e-02 4.991e-01 9.129e-04 9.202e-04 7.690e-02 0.000e+00 # p p > zp > mu+ mu-
1.603e+00  -1.000e+00 2.800e+03 1.931e+02 2.177e-02 7.472e-02 4.943e-01 5.705e-03 5.750e-03 7.690e-02 0.000e+00 # p p > zp > mu+ mu-
1.011e+00  -8.000e-01 2.800e+03 8.155e+01 3.116e-02 7.472e-02 4.659e-01 3.393e-02 3.420e-02 7.690e-02 0.000e+00 # p p > zp > mu+ mu-
6.382e-01  -6.000e-01 2.800e+03 4.423e+01 3.633e-02 7.472e-02 3.420e-01 1.571e-01 1.584e-01 7.690e-02 0.000e+00 # p p > zp > mu+ mu-
4.027e-01  -4.000e-01 2.800e+03 4.716e+01 3.432e-02 7.472e-02 1.277e-01 3.702e-01 3.732e-01 7.690e-02 0.000e+00 # p p > zp > mu+ mu-
2.541e-01  -2.000e-01 2.800e+03 9.300e+01 2.952e-02 7.472e-02 2.578e-02 4.715e-01 4.753e-01 7.690e-02 0.000e+00 # p p > zp > mu+ mu-
1.720e+02  -3.000e+00 2.900e+03 2.275e+06 2.104e-08 6.915e-02 5.000e-01 5.019e-11 5.055e-11 7.136e-02 0.000e+00 # p p > zp > mu+ mu-
1.085e+02  -2.800e+00 2.900e+03 9.056e+05 1.328e-07 6.915e-02 5.000e-01 3.167e-10 3.190e-10 7.136e-02 0.000e+00 # p p > zp > mu+ mu-
6.846e+01  -2.600e+00 2.900e+03 3.605e+05 8.384e-07 6.915e-02 5.000e-01 1.998e-09 2.013e-09 7.136e-02 0.000e+00 # p p > zp > mu+ mu-
4.320e+01  -2.400e+00 2.900e+03 1.435e+05 5.100e-06 6.915e-02 5.000e-01 1.261e-08 1.270e-08 7.136e-02 0.000e+00 # p p > zp > mu+ mu-
2.725e+01  -2.200e+00 2.900e+03 5.714e+04 3.341e-05 6.915e-02 5.000e-01 7.954e-08 8.012e-08 7.136e-02 0.000e+00 # p p > zp > mu+ mu-
1.720e+01  -2.000e+00 2.900e+03 2.275e+04 2.113e-04 6.915e-02 5.000e-01 5.019e-07 5.055e-07 7.136e-02 0.000e+00 # p p > zp > mu+ mu-
1.085e+01  -1.800e+00 2.900e+03 9.056e+03 1.158e-03 6.915e-02 5.000e-01 3.167e-06 3.190e-06 7.136e-02 0.000e+00 # p p > zp > mu+ mu-
6.846e+00  -1.600e+00 2.900e+03 3.605e+03 5.049e-03 6.915e-02 5.000e-01 1.998e-05 2.012e-05 7.136e-02 0.000e+00 # p p > zp > mu+ mu-
4.320e+00  -1.400e+00 2.900e+03 1.436e+03 1.118e-02 6.915e-02 4.999e-01 1.260e-04 1.269e-04 7.136e-02 0.000e+00 # p p > zp > mu+ mu-
2.725e+00  -1.200e+00 2.900e+03 5.723e+02 1.553e-02 6.915e-02 4.992e-01 7.942e-04 7.999e-04 7.136e-02 0.000e+00 # p p > zp > mu+ mu-
1.720e+00  -1.000e+00 2.900e+03 2.298e+02 2.093e-02 6.915e-02 4.950e-01 4.969e-03 5.005e-03 7.136e-02 0.000e+00 # p p > zp > mu+ mu-
1.085e+00  -8.000e-01 2.900e+03 9.633e+01 2.522e-02 6.915e-02 4.701e-01 2.977e-02 2.999e-02 7.136e-02 0.000e+00 # p p > zp > mu+ mu-
6.846e-01  -6.000e-01 2.900e+03 5.054e+01 3.156e-02 6.915e-02 3.567e-01 1.425e-01 1.436e-01 7.136e-02 0.000e+00 # p p > zp > mu+ mu-
4.320e-01  -4.000e-01 2.900e+03 5.074e+01 3.147e-02 6.915e-02 1.414e-01 3.566e-01 3.592e-01 7.136e-02 0.000e+00 # p p > zp > mu+ mu-
2.725e-01  -2.000e-01 2.900e+03 9.710e+01 2.513e-02 6.915e-02 2.942e-02 4.681e-01 4.715e-01 7.136e-02 0.000e+00 # p p > zp > mu+ mu-
1.840e+02  -3.000e+00 3.000e+03 2.695e+06 1.604e-08 6.456e-02 5.000e-01 4.386e-11 4.414e-11 6.662e-02 0.000e+00 # p p > zp > mu+ mu-
1.161e+02  -2.800e+00 3.000e+03 1.073e+06 1.012e-07 6.456e-02 5.000e-01 2.767e-10 2.785e-10 6.662e-02 0.000e+00 # p p > zp > mu+ mu-
7.326e+01  -2.600e+00 3.000e+03 4.271e+05 6.390e-07 6.456e-02 5.000e-01 1.746e-09 1.757e-09 6.662e-02 0.000e+00 # p p > zp > mu+ mu-
4.623e+01  -2.400e+00 3.000e+03 1.700e+05 3.933e-06 6.456e-02 5.000e-01 1.102e-08 1.109e-08 6.662e-02 0.000e+00 # p p > zp > mu+ mu-
2.917e+01  -2.200e+00 3.000e+03 6.770e+04 2.632e-05 6.456e-02 5.000e-01 6.951e-08 6.996e-08 6.662e-02 0.000e+00 # p p > zp > mu+ mu-
1.840e+01  -2.000e+00 3.000e+03 2.695e+04 1.513e-04 6.456e-02 5.000e-01 4.386e-07 4.414e-07 6.662e-02 0.000e+00 # p p > zp > mu+ mu-
1.161e+01  -1.800e+00 3.000e+03 1.073e+04 8.405e-04 6.456e-02 5.000e-01 2.767e-06 2.785e-06 6.662e-02 0.000e+00 # p p > zp > mu+ mu-
7.326e+00  -1.600e+00 3.000e+03 4.271e+03 4.217e-03 6.456e-02 5.000e-01 1.746e-05 1.757e-05 6.662e-02 0.000e+00 # p p > zp > mu+ mu-
4.623e+00  -1.400e+00 3.000e+03 1.701e+03 1.064e-02 6.456e-02 4.999e-01 1.101e-04 1.109e-04 6.662e-02 0.000e+00 # p p > zp > mu+ mu-
2.917e+00  -1.200e+00 3.000e+03 6.779e+02 1.554e-02 6.456e-02 4.993e-01 6.941e-04 6.986e-04 6.662e-02 0.000e+00 # p p > zp > mu+ mu-
1.840e+00  -1.000e+00 3.000e+03 2.719e+02 1.900e-02 6.456e-02 4.956e-01 4.347e-03 4.376e-03 6.662e-02 0.000e+00 # p p > zp > mu+ mu-
1.161e+00  -8.000e-01 3.000e+03 1.133e+02 2.150e-02 6.456e-02 4.737e-01 2.621e-02 2.638e-02 6.662e-02 0.000e+00 # p p > zp > mu+ mu-
7.326e-01  -6.000e-01 3.000e+03 5.770e+01 2.786e-02 6.456e-02 3.701e-01 1.292e-01 1.301e-01 6.662e-02 0.000e+00 # p p > zp > mu+ mu-
4.623e-01  -4.000e-01 3.000e+03 5.465e+01 2.866e-02 6.456e-02 1.556e-01 3.427e-01 3.450e-01 6.662e-02 0.000e+00 # p p > zp > mu+ mu-
2.917e-01  -2.000e-01 3.000e+03 1.013e+02 2.199e-02 6.456e-02 3.340e-02 4.643e-01 4.673e-01 6.662e-02 0.000e+00 # p p > zp > mu+ mu-
1.965e+02  -3.000e+00 3.100e+03 3.175e+06 1.234e-08 6.125e-02 5.000e-01 3.849e-11 3.872e-11 6.291e-02 0.000e+00 # p p > zp > mu+ mu-
1.240e+02  -2.800e+00 3.100e+03 1.264e+06 7.786e-08 6.125e-02 5.000e-01 2.428e-10 2.443e-10 6.291e-02 0.000e+00 # p p > zp > mu+ mu-
7.823e+01  -2.600e+00 3.100e+03 5.032e+05 4.915e-07 6.125e-02 5.000e-01 1.532e-09 1.541e-09 6.291e-02 0.000e+00 # p p > zp > mu+ mu-
4.936e+01  -2.400e+00 3.100e+03 2.003e+05 3.021e-06 6.125e-02 5.000e-01 9.668e-09 9.725e-09 6.291e-02 0.000e+00 # p p > zp > mu+ mu-
3.114e+01  -2.200e+00 3.100e+03 7.976e+04 1.882e-05 6.125e-02 5.000e-01 6.100e-08 6.136e-08 6.291e-02 0.000e+00 # p p > zp > mu+ mu-
1.965e+01  -2.000e+00 3.100e+03 3.175e+04 1.148e-04 6.125e-02 5.000e-01 3.849e-07 3.872e-07 6.291e-02 0.000e+00 # p p > zp > mu+ mu-
1.240e+01  -1.800e+00 3.100e+03 1.264e+04 7.304e-04 6.125e-02 5.000e-01 2.428e-06 2.443e-06 6.291e-02 0.000e+00 # p p > zp > mu+ mu-
7.823e+00  -1.600e+00 3.100e+03 5.032e+03 3.382e-03 6.125e-02 5.000e-01 1.532e-05 1.541e-05 6.291e-02 0.000e+00 # p p > zp > mu+ mu-
4.936e+00  -1.400e+00 3.100e+03 2.004e+03 9.512e-03 6.125e-02 4.999e-01 9.666e-05 9.723e-05 6.291e-02 0.000e+00 # p p > zp > mu+ mu-
3.114e+00  -1.200e+00 3.100e+03 7.985e+02 1.453e-02 6.125e-02 4.994e-01 6.093e-04 6.128e-04 6.291e-02 0.000e+00 # p p > zp > mu+ mu-
1.965e+00  -1.000e+00 3.100e+03 3.200e+02 1.717e-02 6.125e-02 4.962e-01 3.819e-03 3.842e-03 6.291e-02 0.000e+00 # p p > zp > mu+ mu-
1.240e+00  -8.000e-01 3.100e+03 1.326e+02 1.901e-02 6.125e-02 4.767e-01 2.315e-02 2.329e-02 6.291e-02 0.000e+00 # p p > zp > mu+ mu-
7.823e-01  -6.000e-01 3.100e+03 6.582e+01 2.379e-02 6.125e-02 3.823e-01 1.172e-01 1.178e-01 6.291e-02 0.000e+00 # p p > zp > mu+ mu-
4.936e-01  -4.000e-01 3.100e+03 5.895e+01 2.456e-02 6.125e-02 1.699e-01 3.286e-01 3.305e-01 6.291e-02 0.000e+00 # p p > zp > mu+ mu-
3.114e-01  -2.000e-01 3.100e+03 1.057e+02 2.014e-02 6.125e-02 3.772e-02 4.601e-01 4.629e-01 6.291e-02 0.000e+00 # p p > zp > mu+ mu-
2.094e+02  -3.000e+00 3.200e+03 3.721e+06 9.572e-09 5.763e-02 5.000e-01 3.392e-11 3.410e-11 5.992e-02 0.000e+00 # p p > zp > mu+ mu-
1.321e+02  -2.800e+00 3.200e+03 1.481e+06 6.040e-08 5.763e-02 5.000e-01 2.140e-10 2.151e-10 5.992e-02 0.000e+00 # p p > zp > mu+ mu-
8.336e+01  -2.600e+00 3.200e+03 5.898e+05 3.812e-07 5.763e-02 5.000e-01 1.350e-09 1.357e-09 5.992e-02 0.000e+00 # p p > zp > mu+ mu-
5.259e+01  -2.400e+00 3.200e+03 2.348e+05 2.408e-06 5.763e-02 5.000e-01 8.520e-09 8.565e-09 5.992e-02 0.000e+00 # p p > zp > mu+ mu-
3.318e+01  -2.200e+00 3.200e+03 9.348e+04 1.450e-05 5.763e-02 5.000e-01 5.376e-08 5.404e-08 5.992e-02 0.000e+00 # p p > zp > mu+ mu-
2.094e+01  -2.000e+00 3.200e+03 3.721e+04 9.146e-05 5.763e-02 5.000e-01 3.392e-07 3.410e-07 5.992e-02 0.000e+00 # p p > zp > mu+ mu-
1.321e+01  -1.800e+00 3.200e+03 1.482e+04 5.678e-04 5.763e-02 5.000e-01 2.140e-06 2.151e-06 5.992e-02 0.000e+00 # p p > zp > mu+ mu-
8.336e+00  -1.600e+00 3.200e+03 5.898e+03 2.842e-03 5.763e-02 5.000e-01 1.350e-05 1.357e-05 5.992e-02 0.000e+00 # p p > zp > mu+ mu-
5.259e+00  -1.400e+00 3.200e+03 2.348e+03 8.710e-03 5.763e-02 4.999e-01 8.518e-05 8.564e-05 5.992e-02 0.000e+00 # p p > zp > mu+ mu-
3.318e+00  -1.200e+00 3.200e+03 9.358e+02 1.414e-02 5.763e-02 4.995e-01 5.370e-04 5.398e-04 5.992e-02 0.000e+00 # p p > zp > mu+ mu-
2.094e+00  -1.000e+00 3.200e+03 3.747e+02 1.674e-02 5.763e-02 4.966e-01 3.369e-03 3.387e-03 5.992e-02 0.000e+00 # p p > zp > mu+ mu-
1.321e+00  -8.000e-01 3.200e+03 1.545e+02 1.993e-02 5.763e-02 4.794e-01 2.052e-02 2.063e-02 5.992e-02 0.000e+00 # p p > zp > mu+ mu-
8.336e-01  -6.000e-01 3.200e+03 7.498e+01 2.015e-02 5.763e-02 3.933e-01 1.062e-01 1.068e-01 5.992e-02 0.000e+00 # p p > zp > mu+ mu-
5.259e-01  -4.000e-01 3.200e+03 6.366e+01 2.097e-02 5.763e-02 1.844e-01 3.142e-01 3.159e-01 5.992e-02 0.000e+00 # p p > zp > mu+ mu-
3.318e-01  -2.000e-01 3.200e+03 1.103e+02 2.209e-02 5.763e-02 4.238e-02 4.556e-01 4.581e-01 5.992e-02 0.000e+00 # p p > zp > mu+ mu-
2.227e+02  -3.000e+00 3.300e+03 4.340e+06 7.483e-09 5.564e-02 5.000e-01 3.001e-11 3.015e-11 5.759e-02 0.000e+00 # p p > zp > mu+ mu-
1.405e+02  -2.800e+00 3.300e+03 1.728e+06 4.722e-08 5.564e-02 5.000e-01 1.893e-10 1.902e-10 5.759e-02 0.000e+00 # p p > zp > mu+ mu-
8.865e+01  -2.600e+00 3.300e+03 6.879e+05 2.980e-07 5.564e-02 5.000e-01 1.195e-09 1.200e-09 5.759e-02 0.000e+00 # p p > zp > mu+ mu-
5.593e+01  -2.400e+00 3.300e+03 2.739e+05 1.882e-06 5.564e-02 5.000e-01 7.537e-09 7.573e-09 5.759e-02 0.000e+00 # p p > zp > mu+ mu-
3.529e+01  -2.200e+00 3.300e+03 1.090e+05 1.142e-05 5.564e-02 5.000e-01 4.756e-08 4.778e-08 5.759e-02 0.000e+00 # p p > zp > mu+ mu-
2.227e+01  -2.000e+00 3.300e+03 4.340e+04 7.264e-05 5.564e-02 5.000e-01 3.001e-07 3.015e-07 5.759e-02 0.000e+00 # p p > zp > mu+ mu-
1.405e+01  -1.800e+00 3.300e+03 1.728e+04 4.427e-04 5.564e-02 5.000e-01 1.893e-06 1.902e-06 5.759e-02 0.000e+00 # p p > zp > mu+ mu-
8.865e+00  -1.600e+00 3.300e+03 6.879e+03 2.349e-03 5.564e-02 5.000e-01 1.195e-05 1.200e-05 5.759e-02 0.000e+00 # p p > zp > mu+ mu-
5.593e+00  -1.400e+00 3.300e+03 2.739e+03 7.863e-03 5.564e-02 4.999e-01 7.536e-05 7.572e-05 5.759e-02 0.000e+00 # p p > zp > mu+ mu-
3.529e+00  -1.200e+00 3.300e+03 1.091e+03 1.250e-02 5.564e-02 4.995e-01 4.751e-04 4.774e-04 5.759e-02 0.000e+00 # p p > zp > mu+ mu-
2.227e+00  -1.000e+00 3.300e+03 4.366e+02 1.534e-02 5.564e-02 4.970e-01 2.983e-03 2.997e-03 5.759e-02 0.000e+00 # p p > zp > mu+ mu-
1.405e+00  -8.000e-01 3.300e+03 1.794e+02 1.689e-02 5.564e-02 4.817e-01 1.824e-02 1.833e-02 5.759e-02 0.000e+00 # p p > zp > mu+ mu-
8.865e-01  -6.000e-01 3.300e+03 8.529e+01 2.174e-02 5.564e-02 4.033e-01 9.634e-02 9.680e-02 5.759e-02 0.000e+00 # p p > zp > mu+ mu-
5.593e-01  -4.000e-01 3.300e+03 6.884e+01 2.331e-02 5.564e-02 1.989e-01 2.999e-01 3.013e-01 5.759e-02 0.000e+00 # p p > zp > mu+ mu-
3.529e-01  -2.000e-01 3.300e+03 1.150e+02 2.149e-02 5.564e-02 4.739e-02 4.508e-01 4.529e-01 5.759e-02 0.000e+00 # p p > zp > mu+ mu-
2.364e+02  -3.000e+00 3.400e+03 5.039e+06 5.893e-09 5.362e-02 5.000e-01 2.664e-11 2.676e-11 5.619e-02 0.000e+00 # p p > zp > mu+ mu-
1.491e+02  -2.800e+00 3.400e+03 2.006e+06 3.718e-08 5.362e-02 5.000e-01 1.681e-10 1.688e-10 5.619e-02 0.000e+00 # p p > zp > mu+ mu-
9.410e+01  -2.600e+00 3.400e+03 7.986e+05 2.346e-07 5.362e-02 5.000e-01 1.061e-09 1.065e-09 5.619e-02 0.000e+00 # p p > zp > mu+ mu-
5.937e+01  -2.400e+00 3.400e+03 3.179e+05 1.482e-06 5.362e-02 5.000e-01 6.692e-09 6.721e-09 5.619e-02 0.000e+00 # p p > zp > mu+ mu-
3.746e+01  -2.200e+00 3.400e+03 1.266e+05 9.047e-06 5.362e-02 5.000e-01 4.222e-08 4.240e-08 5.619e-02 0.000e+00 # p p > zp > mu+ mu-
2.364e+01  -2.000e+00 3.400e+03 5.039e+04 5.702e-05 5.362e-02 5.000e-01 2.664e-07 2.676e-07 5.619e-02 0.000e+00 # p p > zp > mu+ mu-
1.491e+01  -1.800e+00 3.400e+03 2.006e+04 3.832e-04 5.362e-02 5.000e-01 1.681e-06 1.688e-06 5.619e-02 0.000e+00 # p p > zp > mu+ mu-
9.410e+00  -1.600e+00 3.400e+03 7.986e+03 1.902e-03 5.362e-02 5.000e-01 1.061e-05 1.065e-05 5.619e-02 0.000e+00 # p p > zp > mu+ mu-
5.937e+00  -1.400e+00 3.400e+03 3.180e+03 6.512e-03 5.362e-02 4.999e-01 6.691e-05 6.720e-05 5.619e-02 0.000e+00 # p p > zp > mu+ mu-
3.746e+00  -1.200e+00 3.400e+03 1.267e+03 1.231e-02 5.362e-02 4.996e-01 4.219e-04 4.237e-04 5.619e-02 0.000e+00 # p p > zp > mu+ mu-
2.364e+00  -1.000e+00 3.400e+03 5.066e+02 1.468e-02 5.362e-02 4.973e-01 2.650e-03 2.661e-03 5.619e-02 0.000e+00 # p p > zp > mu+ mu-
1.491e+00  -8.000e-01 3.400e+03 2.074e+02 1.603e-02 5.362e-02 4.837e-01 1.626e-02 1.633e-02 5.619e-02 0.000e+00 # p p > zp > mu+ mu-
9.410e-01  -6.000e-01 3.400e+03 9.687e+01 2.181e-02 5.362e-02 4.122e-01 8.744e-02 8.782e-02 5.619e-02 0.000e+00 # p p > zp > mu+ mu-
5.937e-01  -4.000e-01 3.400e+03 7.451e+01 2.101e-02 5.362e-02 2.134e-01 2.855e-01 2.868e-01 5.619e-02 0.000e+00 # p p > zp > mu+ mu-
3.746e-01  -2.000e-01 3.400e+03 1.200e+02 2.002e-02 5.362e-02 5.276e-02 4.455e-01 4.474e-01 5.619e-02 0.000e+00 # p p > zp > mu+ mu-
2.505e+02  -3.000e+00 3.500e+03 5.825e+06 4.674e-09 5.232e-02 5.000e-01 2.373e-11 2.383e-11 5.466e-02 0.000e+00 # p p > zp > mu+ mu-
1.580e+02  -2.800e+00 3.500e+03 2.319e+06 2.949e-08 5.232e-02 5.000e-01 1.498e-10 1.503e-10 5.466e-02 0.000e+00 # p p > zp > mu+ mu-
9.972e+01  -2.600e+00 3.500e+03 9.232e+05 1.861e-07 5.232e-02 5.000e-01 9.449e-10 9.485e-10 5.466e-02 0.000e+00 # p p > zp > mu+ mu-
6.292e+01  -2.400e+00 3.500e+03 3.675e+05 1.175e-06 5.232e-02 5.000e-01 5.962e-09 5.985e-09 5.466e-02 0.000e+00 # p p > zp > mu+ mu-
3.970e+01  -2.200e+00 3.500e+03 1.463e+05 7.226e-06 5.232e-02 5.000e-01 3.762e-08 3.776e-08 5.466e-02 0.000e+00 # p p > zp > mu+ mu-
2.505e+01  -2.000e+00 3.500e+03 5.825e+04 4.851e-05 5.232e-02 5.000e-01 2.373e-07 2.383e-07 5.466e-02 0.000e+00 # p p > zp > mu+ mu-
1.580e+01  -1.800e+00 3.500e+03 2.319e+04 2.849e-04 5.232e-02 5.000e-01 1.498e-06 1.503e-06 5.466e-02 0.000e+00 # p p > zp > mu+ mu-
9.972e+00  -1.600e+00 3.500e+03 9.232e+03 1.550e-03 5.232e-02 5.000e-01 9.449e-06 9.485e-06 5.466e-02 0.000e+00 # p p > zp > mu+ mu-
6.292e+00  -1.400e+00 3.500e+03 3.676e+03 5.643e-03 5.232e-02 4.999e-01 5.961e-05 5.984e-05 5.466e-02 0.000e+00 # p p > zp > mu+ mu-
3.970e+00  -1.200e+00 3.500e+03 1.464e+03 1.091e-02 5.232e-02 4.996e-01 3.759e-04 3.773e-04 5.466e-02 0.000e+00 # p p > zp > mu+ mu-
2.505e+00  -1.000e+00 3.500e+03 5.853e+02 1.456e-02 5.232e-02 4.976e-01 2.362e-03 2.371e-03 5.466e-02 0.000e+00 # p p > zp > mu+ mu-
1.580e+00  -8.000e-01 3.500e+03 2.389e+02 1.593e-02 5.232e-02 4.854e-01 1.454e-02 1.459e-02 5.466e-02 0.000e+00 # p p > zp > mu+ mu-
9.972e-01  -6.000e-01 3.500e+03 1.098e+02 1.913e-02 5.232e-02 4.203e-01 7.942e-02 7.973e-02 5.466e-02 0.000e+00 # p p > zp > mu+ mu-
6.292e-01  -4.000e-01 3.500e+03 8.074e+01 2.184e-02 5.232e-02 2.276e-01 2.714e-01 2.724e-01 5.466e-02 0.000e+00 # p p > zp > mu+ mu-
3.970e-01  -2.000e-01 3.500e+03 1.251e+02 1.860e-02 5.232e-02 5.847e-02 4.399e-01 4.416e-01 5.466e-02 0.000e+00 # p p > zp > mu+ mu-
2.650e+02  -3.000e+00 3.600e+03 6.706e+06 3.731e-09 5.116e-02 5.000e-01 2.121e-11 2.129e-11 5.297e-02 0.000e+00 # p p > zp > mu+ mu-
1.672e+02  -2.800e+00 3.600e+03 2.670e+06 2.354e-08 5.116e-02 5.000e-01 1.338e-10 1.343e-10 5.297e-02 0.000e+00 # p p > zp > mu+ mu-
1.055e+02  -2.600e+00 3.600e+03 1.063e+06 1.485e-07 5.116e-02 5.000e-01 8.445e-10 8.475e-10 5.297e-02 0.000e+00 # p p > zp > mu+ mu-
6.656e+01  -2.400e+00 3.600e+03 4.231e+05 9.375e-07 5.116e-02 5.000e-01 5.329e-09 5.347e-09 5.297e-02 0.000e+00 # p p > zp > mu+ mu-
4.200e+01  -2.200e+00 3.600e+03 1.684e+05 5.761e-06 5.116e-02 5.000e-01 3.362e-08 3.374e-08 5.297e-02 0.000e+00 # p p > zp > mu+ mu-
2.650e+01  -2.000e+00 3.600e+03 6.706e+04 3.606e-05 5.116e-02 5.000e-01 2.121e-07 2.129e-07 5.297e-02 0.000e+00 # p p > zp > mu+ mu-
1.672e+01  -1.800e+00 3.600e+03 2.670e+04 2.147e-04 5.116e-02 5.000e-01 1.338e-06 1.343e-06 5.297e-02 0.000e+00 # p p > zp > mu+ mu-
1.055e+01  -1.600e+00 3.600e+03 1.063e+04 1.228e-03 5.116e-02 5.000e-01 8.445e-06 8.474e-06 5.297e-02 0.000e+00 # p p > zp > mu+ mu-
6.656e+00  -1.400e+00 3.600e+03 4.232e+03 5.572e-03 5.116e-02 4.999e-01 5.328e-05 5.347e-05 5.297e-02 0.000e+00 # p p > zp > mu+ mu-
4.200e+00  -1.200e+00 3.600e+03 1.686e+03 1.029e-02 5.116e-02 4.997e-01 3.360e-04 3.372e-04 5.297e-02 0.000e+00 # p p > zp > mu+ mu-
2.650e+00  -1.000e+00 3.600e+03 6.735e+02 1.417e-02 5.116e-02 4.979e-01 2.112e-03 2.120e-03 5.297e-02 0.000e+00 # p p > zp > mu+ mu-
1.672e+00  -8.000e-01 3.600e+03 2.741e+02 1.543e-02 5.116e-02 4.869e-01 1.303e-02 1.308e-02 5.297e-02 0.000e+00 # p p > zp > mu+ mu-
1.055e+00  -6.000e-01 3.600e+03 1.243e+02 1.810e-02 5.116e-02 4.275e-01 7.221e-02 7.246e-02 5.297e-02 0.000e+00 # p p > zp > mu+ mu-
6.656e-01  -4.000e-01 3.600e+03 8.756e+01 2.043e-02 5.116e-02 2.416e-01 2.575e-01 2.584e-01 5.297e-02 0.000e+00 # p p > zp > mu+ mu-
4.200e-01  -2.000e-01 3.600e+03 1.305e+02 1.834e-02 5.116e-02 6.454e-02 4.340e-01 4.355e-01 5.297e-02 0.000e+00 # p p > zp > mu+ mu-
2.799e+02  -3.000e+00 3.700e+03 7.691e+06 2.996e-09 5.025e-02 5.000e-01 1.902e-11 1.908e-11 5.049e-02 0.000e+00 # p p > zp > mu+ mu-
1.766e+02  -2.800e+00 3.700e+03 3.062e+06 1.891e-08 5.025e-02 5.000e-01 1.200e-10 1.204e-10 5.049e-02 0.000e+00 # p p > zp > mu+ mu-
1.114e+02  -2.600e+00 3.700e+03 1.219e+06 1.193e-07 5.025e-02 5.000e-01 7.571e-10 7.595e-10 5.049e-02 0.000e+00 # p p > zp > mu+ mu-
7.031e+01  -2.400e+00 3.700e+03 4.852e+05 7.528e-07 5.025e-02 5.000e-01 4.777e-09 4.792e-09 5.049e-02 0.000e+00 # p p > zp > mu+ mu-
4.437e+01  -2.200e+00 3.700e+03 1.932e+05 4.755e-06 5.025e-02 5.000e-01 3.014e-08 3.024e-08 5.049e-02 0.000e+00 # p p > zp > mu+ mu-
2.799e+01  -2.000e+00 3.700e+03 7.691e+04 2.862e-05 5.025e-02 5.000e-01 1.902e-07 1.908e-07 5.049e-02 0.000e+00 # p p > zp > mu+ mu-
1.766e+01  -1.800e+00 3.700e+03 3.062e+04 1.798e-04 5.025e-02 5.000e-01 1.200e-06 1.204e-06 5.049e-02 0.000e+00 # p p > zp > mu+ mu-
1.114e+01  -1.600e+00 3.700e+03 1.219e+04 1.082e-03 5.025e-02 5.000e-01 7.571e-06 7.595e-06 5.049e-02 0.000e+00 # p p > zp > mu+ mu-
7.031e+00  -1.400e+00 3.700e+03 4.853e+03 4.660e-03 5.025e-02 5.000e-01 4.777e-05 4.792e-05 5.049e-02 0.000e+00 # p p > zp > mu+ mu-
4.437e+00  -1.200e+00 3.700e+03 1.933e+03 9.830e-03 5.025e-02 4.997e-01 3.012e-04 3.022e-04 5.049e-02 0.000e+00 # p p > zp > mu+ mu-
2.799e+00  -1.000e+00 3.700e+03 7.720e+02 1.342e-02 5.025e-02 4.981e-01 1.895e-03 1.901e-03 5.049e-02 0.000e+00 # p p > zp > mu+ mu-
1.766e+00  -8.000e-01 3.700e+03 3.135e+02 1.529e-02 5.025e-02 4.882e-01 1.172e-02 1.175e-02 5.049e-02 0.000e+00 # p p > zp > mu+ mu-
1.114e+00  -6.000e-01 3.700e+03 1.404e+02 1.714e-02 5.025e-02 4.341e-01 6.573e-02 6.593e-02 5.049e-02 0.000e+00 # p p > zp > mu+ mu-
7.031e-01  -4.000e-01 3.700e+03 9.504e+01 1.860e-02 5.025e-02 2.553e-01 2.439e-01 2.447e-01 5.049e-02 0.000e+00 # p p > zp > mu+ mu-
4.437e-01  -2.000e-01 3.700e+03 1.362e+02 1.741e-02 5.025e-02 7.094e-02 4.277e-01 4.290e-01 5.049e-02 0.000e+00 # p p > zp > mu+ mu-
2.953e+02  -3.000e+00 3.800e+03 8.788e+06 2.421e-09 4.932e-02 5.000e-01 1.710e-11 1.715e-11 5.045e-02 0.000e+00 # p p > zp > mu+ mu-
1.863e+02  -2.800e+00 3.800e+03 3.498e+06 1.527e-08 4.932e-02 5.000e-01 1.079e-10 1.082e-10 5.045e-02 0.000e+00 # p p > zp > mu+ mu-
1.175e+02  -2.600e+00 3.800e+03 1.393e+06 9.637e-08 4.932e-02 5.000e-01 6.808e-10 6.826e-10 5.045e-02 0.000e+00 # p p > zp > mu+ mu-
7.417e+01  -2.400e+00 3.800e+03 5.545e+05 6.081e-07 4.932e-02 5.000e-01 4.295e-09 4.307e-09 5.045e-02 0.000e+00 # p p > zp > mu+ mu-
4.680e+01  -2.200e+00 3.800e+03 2.207e+05 3.841e-06 4.932e-02 5.000e-01 2.710e-08 2.718e-08 5.045e-02 0.000e+00 # p p > zp > mu+ mu-
2.953e+01  -2.000e+00 3.800e+03 8.788e+04 2.330e-05 4.932e-02 5.000e-01 1.710e-07 1.715e-07 5.045e-02 0.000e+00 # p p > zp > mu+ mu-
1.863e+01  -1.800e+00 3.800e+03 3.498e+04 1.466e-04 4.932e-02 5.000e-01 1.079e-06 1.082e-06 5.045e-02 0.000e+00 # p p > zp > mu+ mu-
1.175e+01  -1.600e+00 3.800e+03 1.393e+04 9.117e-04 4.932e-02 5.000e-01 6.808e-06 6.826e-06 5.045e-02 0.000e+00 # p p > zp > mu+ mu-
7.417e+00  -1.400e+00 3.800e+03 5.545e+03 4.051e-03 4.932e-02 5.000e-01 4.295e-05 4.307e-05 5.045e-02 0.000e+00 # p p > zp > mu+ mu-
4.680e+00  -1.200e+00 3.800e+03 2.209e+03 9.272e-03 4.932e-02 4.997e-01 2.709e-04 2.716e-04 5.045e-02 0.000e+00 # p p > zp > mu+ mu-
2.953e+00  -1.000e+00 3.800e+03 8.818e+02 1.312e-02 4.932e-02 4.983e-01 1.704e-03 1.709e-03 5.045e-02 0.000e+00 # p p > zp > mu+ mu-
1.863e+00  -8.000e-01 3.800e+03 3.574e+02 1.448e-02 4.932e-02 4.894e-01 1.056e-02 1.059e-02 5.045e-02 0.000e+00 # p p > zp > mu+ mu-
1.175e+00  -6.000e-01 3.800e+03 1.583e+02 1.677e-02 4.932e-02 4.399e-01 5.990e-02 6.006e-02 5.045e-02 0.000e+00 # p p > zp > mu+ mu-
7.417e-01  -4.000e-01 3.800e+03 1.032e+02 1.752e-02 4.932e-02 2.686e-01 2.307e-01 2.314e-01 5.045e-02 0.000e+00 # p p > zp > mu+ mu-
4.680e-01  -2.000e-01 3.800e+03 1.421e+02 1.756e-02 4.932e-02 7.767e-02 4.210e-01 4.222e-01 5.045e-02 0.000e+00 # p p > zp > mu+ mu-
3.110e+02  -3.000e+00 3.900e+03 1.001e+07 1.966e-09 4.759e-02 5.000e-01 1.542e-11 1.546e-11 4.936e-02 0.000e+00 # p p > zp > mu+ mu-
1.962e+02  -2.800e+00 3.900e+03 3.984e+06 1.241e-08 4.759e-02 5.000e-01 9.728e-11 9.752e-11 4.936e-02 0.000e+00 # p p > zp > mu+ mu-
1.238e+02  -2.600e+00 3.900e+03 1.586e+06 7.829e-08 4.759e-02 5.000e-01 6.138e-10 6.153e-10 4.936e-02 0.000e+00 # p p > zp > mu+ mu-
7.812e+01  -2.400e+00 3.900e+03 6.314e+05 4.940e-07 4.759e-02 5.000e-01 3.873e-09 3.882e-09 4.936e-02 0.000e+00 # p p > zp > mu+ mu-
4.929e+01  -2.200e+00 3.900e+03 2.513e+05 3.119e-06 4.759e-02 5.000e-01 2.443e-08 2.449e-08 4.936e-02 0.000e+00 # p p > zp > mu+ mu-
3.110e+01  -2.000e+00 3.900e+03 1.001e+05 1.895e-05 4.759e-02 5.000e-01 1.542e-07 1.546e-07 4.936e-02 0.000e+00 # p p > zp > mu+ mu-
1.962e+01  -1.800e+00 3.900e+03 3.984e+04 1.209e-04 4.759e-02 5.000e-01 9.728e-07 9.752e-07 4.936e-02 0.000e+00 # p p > zp > mu+ mu-
1.238e+01  -1.600e+00 3.900e+03 1.586e+04 7.822e-04 4.759e-02 5.000e-01 6.138e-06 6.153e-06 4.936e-02 0.000e+00 # p p > zp > mu+ mu-
7.812e+00  -1.400e+00 3.900e+03 6.314e+03 3.483e-03 4.759e-02 5.000e-01 3.872e-05 3.882e-05 4.936e-02 0.000e+00 # p p > zp > mu+ mu-
4.929e+00  -1.200e+00 3.900e+03 2.515e+03 8.896e-03 4.759e-02 4.998e-01 2.442e-04 2.448e-04 4.936e-02 0.000e+00 # p p > zp > mu+ mu-
3.110e+00  -1.000e+00 3.900e+03 1.004e+03 1.280e-02 4.759e-02 4.985e-01 1.537e-03 1.541e-03 4.936e-02 0.000e+00 # p p > zp > mu+ mu-
1.962e+00  -8.000e-01 3.900e+03 4.061e+02 1.477e-02 4.759e-02 4.904e-01 9.542e-03 9.565e-03 4.936e-02 0.000e+00 # p p > zp > mu+ mu-
1.238e+00  -6.000e-01 3.900e+03 1.781e+02 1.562e-02 4.759e-02 4.452e-01 5.465e-02 5.478e-02 4.936e-02 0.000e+00 # p p > zp > mu+ mu-
7.812e-01  -4.000e-01 3.900e+03 1.122e+02 1.686e-02 4.759e-02 2.814e-01 2.180e-01 2.185e-01 4.936e-02 0.000e+00 # p p > zp > mu+ mu-
4.929e-01  -2.000e-01 3.900e+03 1.483e+02 1.603e-02 4.759e-02 8.473e-02 4.141e-01 4.151e-01 4.936e-02 0.000e+00 # p p > zp > mu+ mu-
3.272e+02  -3.000e+00 4.000e+03 1.136e+07 1.606e-09 4.685e-02 5.000e-01 1.394e-11 1.397e-11 4.928e-02 0.000e+00 # p p > zp > mu+ mu-
2.064e+02  -2.800e+00 4.000e+03 4.521e+06 1.013e-08 4.685e-02 5.000e-01 8.793e-11 8.812e-11 4.928e-02 0.000e+00 # p p > zp > mu+ mu-
1.302e+02  -2.600e+00 4.000e+03 1.800e+06 6.393e-08 4.685e-02 5.000e-01 5.548e-10 5.560e-10 4.928e-02 0.000e+00 # p p > zp > mu+ mu-
8.218e+01  -2.400e+00 4.000e+03 7.166e+05 4.034e-07 4.685e-02 5.000e-01 3.501e-09 3.508e-09 4.928e-02 0.000e+00 # p p > zp > mu+ mu-
5.185e+01  -2.200e+00 4.000e+03 2.853e+05 2.547e-06 4.685e-02 5.000e-01 2.209e-08 2.214e-08 4.928e-02 0.000e+00 # p p > zp > mu+ mu-
3.272e+01  -2.000e+00 4.000e+03 1.136e+05 1.567e-05 4.685e-02 5.000e-01 1.394e-07 1.397e-07 4.928e-02 0.000e+00 # p p > zp > mu+ mu-
2.064e+01  -1.800e+00 4.000e+03 4.521e+04 9.676e-05 4.685e-02 5.000e-01 8.793e-07 8.812e-07 4.928e-02 0.000e+00 # p p > zp > mu+ mu-
1.302e+01  -1.600e+00 4.000e+03 1.800e+04 5.710e-04 4.685e-02 5.000e-01 5.548e-06 5.560e-06 4.928e-02 0.000e+00 # p p > zp > mu+ mu-
8.218e+00  -1.400e+00 4.000e+03 7.166e+03 2.998e-03 4.685e-02 5.000e-01 3.500e-05 3.508e-05 4.928e-02 0.000e+00 # p p > zp > mu+ mu-
5.185e+00  -1.200e+00 4.000e+03 2.854e+03 8.137e-03 4.685e-02 4.998e-01 2.208e-04 2.213e-04 4.928e-02 0.000e+00 # p p > zp > mu+ mu-
3.272e+00  -1.000e+00 4.000e+03 1.139e+03 1.231e-02 4.685e-02 4.986e-01 1.390e-03 1.393e-03 4.928e-02 0.000e+00 # p p > zp > mu+ mu-
2.064e+00  -8.000e-01 4.000e+03 4.601e+02 1.409e-02 4.685e-02 4.913e-01 8.641e-03 8.660e-03 4.928e-02 0.000e+00 # p p > zp > mu+ mu-
1.302e+00  -6.000e-01 4.000e+03 2.000e+02 1.512e-02 4.685e-02 4.499e-01 4.993e-02 5.003e-02 4.928e-02 0.000e+00 # p p > zp > mu+ mu-
8.218e-01  -4.000e-01 4.000e+03 1.220e+02 1.691e-02 4.685e-02 2.938e-01 2.057e-01 2.061e-01 4.928e-02 0.000e+00 # p p > zp > mu+ mu-
5.185e-01  -2.000e-01 4.000e+03 1.549e+02 1.568e-02 4.685e-02 9.208e-02 4.068e-01 4.077e-01 4.928e-02 0.000e+00 # p p > zp > mu+ mu-
3.437e+02  -3.000e+00 4.100e+03 1.285e+07 1.318e-09 4.808e-02 5.000e-01 1.263e-11 1.265e-11 4.957e-02 0.000e+00 # p p > zp > mu+ mu-
2.169e+02  -2.800e+00 4.100e+03 5.115e+06 8.316e-09 4.808e-02 5.000e-01 7.968e-11 7.984e-11 4.957e-02 0.000e+00 # p p > zp > mu+ mu-
1.368e+02  -2.600e+00 4.100e+03 2.036e+06 5.247e-08 4.808e-02 5.000e-01 5.028e-10 5.037e-10 4.957e-02 0.000e+00 # p p > zp > mu+ mu-
8.634e+01  -2.400e+00 4.100e+03 8.107e+05 3.311e-07 4.808e-02 5.000e-01 3.172e-09 3.178e-09 4.957e-02 0.000e+00 # p p > zp > mu+ mu-
5.448e+01  -2.200e+00 4.100e+03 3.228e+05 2.090e-06 4.808e-02 5.000e-01 2.002e-08 2.005e-08 4.957e-02 0.000e+00 # p p > zp > mu+ mu-
3.437e+01  -2.000e+00 4.100e+03 1.285e+05 1.284e-05 4.808e-02 5.000e-01 1.263e-07 1.265e-07 4.957e-02 0.000e+00 # p p > zp > mu+ mu-
2.169e+01  -1.800e+00 4.100e+03 5.115e+04 8.666e-05 4.808e-02 5.000e-01 7.968e-07 7.984e-07 4.957e-02 0.000e+00 # p p > zp > mu+ mu-
1.368e+01  -1.600e+00 4.100e+03 2.036e+04 4.815e-04 4.808e-02 5.000e-01 5.028e-06 5.037e-06 4.957e-02 0.000e+00 # p p > zp > mu+ mu-
8.634e+00  -1.400e+00 4.100e+03 8.108e+03 2.514e-03 4.808e-02 5.000e-01 3.172e-05 3.178e-05 4.957e-02 0.000e+00 # p p > zp > mu+ mu-
5.448e+00  -1.200e+00 4.100e+03 3.229e+03 7.389e-03 4.808e-02 4.998e-01 2.001e-04 2.005e-04 4.957e-02 0.000e+00 # p p > zp > mu+ mu-
3.437e+00  -1.000e+00 4.100e+03 1.288e+03 1.264e-02 4.808e-02 4.987e-01 1.260e-03 1.262e-03 4.957e-02 0.000e+00 # p p > zp > mu+ mu-
2.169e+00  -8.000e-01 4.100e+03 5.197e+02 1.382e-02 4.808e-02 4.921e-01 7.843e-03 7.858e-03 4.957e-02 0.000e+00 # p p > zp > mu+ mu-
1.368e+00  -6.000e-01 4.100e+03 2.242e+02 1.462e-02 4.808e-02 4.542e-01 4.567e-02 4.576e-02 4.957e-02 0.000e+00 # p p > zp > mu+ mu-
8.634e-01  -4.000e-01 4.100e+03 1.326e+02 1.615e-02 4.808e-02 3.056e-01 1.939e-01 1.943e-01 4.957e-02 0.000e+00 # p p > zp > mu+ mu-
5.448e-01  -2.000e-01 4.100e+03 1.618e+02 1.581e-02 4.808e-02 9.972e-02 3.992e-01 4.000e-01 4.957e-02 0.000e+00 # p p > zp > mu+ mu-
3.607e+02  -3.000e+00 4.200e+03 1.449e+07 1.087e-09 4.896e-02 5.000e-01 1.147e-11 1.149e-11 5.069e-02 0.000e+00 # p p > zp > mu+ mu-
2.276e+02  -2.800e+00 4.200e+03 5.770e+06 6.858e-09 4.896e-02 5.000e-01 7.238e-11 7.250e-11 5.069e-02 0.000e+00 # p p > zp > mu+ mu-
1.436e+02  -2.600e+00 4.200e+03 2.297e+06 4.327e-08 4.896e-02 5.000e-01 4.567e-10 4.574e-10 5.069e-02 0.000e+00 # p p > zp > mu+ mu-
9.060e+01  -2.400e+00 4.200e+03 9.145e+05 2.730e-07 4.896e-02 5.000e-01 2.882e-09 2.886e-09 5.069e-02 0.000e+00 # p p > zp > mu+ mu-
5.717e+01  -2.200e+00 4.200e+03 3.641e+05 1.723e-06 4.896e-02 5.000e-01 1.818e-08 1.821e-08 5.069e-02 0.000e+00 # p p > zp > mu+ mu-
3.607e+01  -2.000e+00 4.200e+03 1.449e+05 1.088e-05 4.896e-02 5.000e-01 1.147e-07 1.149e-07 5.069e-02 0.000e+00 # p p > zp > mu+ mu-
2.276e+01  -1.800e+00 4.200e+03 5.770e+04 6.573e-05 4.896e-02 5.000e-01 7.238e-07 7.250e-07 5.069e-02 0.000e+00 # p p > zp > mu+ mu-
1.436e+01  -1.600e+00 4.200e+03 2.297e+04 3.888e-04 4.896e-02 5.000e-01 4.567e-06 4.574e-06 5.069e-02 0.000e+00 # p p > zp > mu+ mu-
9.060e+00  -1.400e+00 4.200e+03 9.146e+03 2.171e-03 4.896e-02 5.000e-01 2.881e-05 2.886e-05 5.069e-02 0.000e+00 # p p > zp > mu+ mu-
5.717e+00  -1.200e+00 4.200e+03 3.642e+03 7.266e-03 4.896e-02 4.998e-01 1.817e-04 1.820e-04 5.069e-02 0.000e+00 # p p > zp > mu+ mu-
3.607e+00  -1.000e+00 4.200e+03 1.453e+03 1.238e-02 4.896e-02 4.989e-01 1.145e-03 1.146e-03 5.069e-02 0.000e+00 # p p > zp > mu+ mu-
2.276e+00  -8.000e-01 4.200e+03 5.854e+02 1.387e-02 4.896e-02 4.928e-01 7.135e-03 7.146e-03 5.069e-02 0.000e+00 # p p > zp > mu+ mu-
1.436e+00  -6.000e-01 4.200e+03 2.508e+02 1.353e-02 4.896e-02 4.581e-01 4.184e-02 4.191e-02 5.069e-02 0.000e+00 # p p > zp > mu+ mu-
9.060e-01  -4.000e-01 4.200e+03 1.443e+02 1.512e-02 4.896e-02 3.169e-01 1.826e-01 1.829e-01 5.069e-02 0.000e+00 # p p > zp > mu+ mu-
5.717e-01  -2.000e-01 4.200e+03 1.691e+02 1.484e-02 4.896e-02 1.076e-01 3.914e-01 3.920e-01 5.069e-02 0.000e+00 # p p > zp > mu+ mu-
3.781e+02  -3.000e+00 4.300e+03 1.630e+07 9.004e-10 4.897e-02 5.000e-01 1.044e-11 1.046e-11 5.086e-02 0.000e+00 # p p > zp > mu+ mu-
2.385e+02  -2.800e+00 4.300e+03 6.491e+06 5.681e-09 4.897e-02 5.000e-01 6.589e-11 6.599e-11 5.086e-02 0.000e+00 # p p > zp > mu+ mu-
1.505e+02  -2.600e+00 4.300e+03 2.584e+06 3.585e-08 4.897e-02 5.000e-01 4.158e-10 4.163e-10 5.086e-02 0.000e+00 # p p > zp > mu+ mu-
9.497e+01  -2.400e+00 4.300e+03 1.029e+06 2.262e-07 4.897e-02 5.000e-01 2.623e-09 2.627e-09 5.086e-02 0.000e+00 # p p > zp > mu+ mu-
5.992e+01  -2.200e+00 4.300e+03 4.095e+05 1.427e-06 4.897e-02 5.000e-01 1.655e-08 1.658e-08 5.086e-02 0.000e+00 # p p > zp > mu+ mu-
3.781e+01  -2.000e+00 4.300e+03 1.630e+05 9.012e-06 4.897e-02 5.000e-01 1.044e-07 1.046e-07 5.086e-02 0.000e+00 # p p > zp > mu+ mu-
2.385e+01  -1.800e+00 4.300e+03 6.491e+04 5.471e-05 4.897e-02 5.000e-01 6.589e-07 6.599e-07 5.086e-02 0.000e+00 # p p > zp > mu+ mu-
1.505e+01  -1.600e+00 4.300e+03 2.584e+04 3.470e-04 4.897e-02 5.000e-01 4.158e-06 4.163e-06 5.086e-02 0.000e+00 # p p > zp > mu+ mu-
9.497e+00  -1.400e+00 4.300e+03 1.029e+04 1.810e-03 4.897e-02 5.000e-01 2.623e-05 2.627e-05 5.086e-02 0.000e+00 # p p > zp > mu+ mu-
5.992e+00  -1.200e+00 4.300e+03 4.097e+03 6.666e-03 4.897e-02 4.998e-01 1.655e-04 1.657e-04 5.086e-02 0.000e+00 # p p > zp > mu+ mu-
3.781e+00  -1.000e+00 4.300e+03 1.634e+03 1.177e-02 4.897e-02 4.990e-01 1.042e-03 1.044e-03 5.086e-02 0.000e+00 # p p > zp > mu+ mu-
2.385e+00  -8.000e-01 4.300e+03 6.576e+02 1.406e-02 4.897e-02 4.935e-01 6.503e-03 6.513e-03 5.086e-02 0.000e+00 # p p > zp > mu+ mu-
1.505e+00  -6.000e-01 4.300e+03 2.799e+02 1.416e-02 4.897e-02 4.615e-01 3.838e-02 3.843e-02 5.086e-02 0.000e+00 # p p > zp > mu+ mu-
9.497e-01  -4.000e-01 4.300e+03 1.570e+02 1.455e-02 4.897e-02 3.277e-01 1.719e-01 1.722e-01 5.086e-02 0.000e+00 # p p > zp > mu+ mu-
5.992e-01  -2.000e-01 4.300e+03 1.769e+02 1.472e-02 4.897e-02 1.158e-01 3.833e-01 3.838e-01 5.086e-02 0.000e+00 # p p > zp > mu+ mu-
3.959e+02  -3.000e+00 4.400e+03 1.829e+07 7.492e-10 4.895e-02 5.000e-01 9.528e-12 9.539e-12 5.203e-02 0.000e+00 # p p > zp > mu+ mu-
2.498e+02  -2.800e+00 4.400e+03 7.281e+06 4.727e-09 4.895e-02 5.000e-01 6.012e-11 6.019e-11 5.203e-02 0.000e+00 # p p > zp > mu+ mu-
1.576e+02  -2.600e+00 4.400e+03 2.899e+06 2.982e-08 4.895e-02 5.000e-01 3.793e-10 3.798e-10 5.203e-02 0.000e+00 # p p > zp > mu+ mu-
9.944e+01  -2.400e+00 4.400e+03 1.154e+06 1.882e-07 4.895e-02 5.000e-01 2.393e-09 2.396e-09 5.203e-02 0.000e+00 # p p > zp > mu+ mu-
6.274e+01  -2.200e+00 4.400e+03 4.594e+05 1.187e-06 4.895e-02 5.000e-01 1.510e-08 1.512e-08 5.203e-02 0.000e+00 # p p > zp > mu+ mu-
3.959e+01  -2.000e+00 4.400e+03 1.829e+05 7.497e-06 4.895e-02 5.000e-01 9.528e-08 9.539e-08 5.203e-02 0.000e+00 # p p > zp > mu+ mu-
2.498e+01  -1.800e+00 4.400e+03 7.281e+04 4.540e-05 4.895e-02 5.000e-01 6.012e-07 6.019e-07 5.203e-02 0.000e+00 # p p > zp > mu+ mu-
1.576e+01  -1.600e+00 4.400e+03 2.899e+04 2.844e-04 4.895e-02 5.000e-01 3.793e-06 3.798e-06 5.203e-02 0.000e+00 # p p > zp > mu+ mu-
9.944e+00  -1.400e+00 4.400e+03 1.154e+04 1.632e-03 4.895e-02 5.000e-01 2.393e-05 2.396e-05 5.203e-02 0.000e+00 # p p > zp > mu+ mu-
6.274e+00  -1.200e+00 4.400e+03 4.596e+03 6.092e-03 4.895e-02 4.998e-01 1.510e-04 1.511e-04 5.203e-02 0.000e+00 # p p > zp > mu+ mu-
3.959e+00  -1.000e+00 4.400e+03 1.832e+03 1.192e-02 4.895e-02 4.990e-01 9.510e-04 9.521e-04 5.203e-02 0.000e+00 # p p > zp > mu+ mu-
2.498e+00  -8.000e-01 4.400e+03 7.369e+02 1.292e-02 4.895e-02 4.940e-01 5.940e-03 5.947e-03 5.203e-02 0.000e+00 # p p > zp > mu+ mu-
1.576e+00  -6.000e-01 4.400e+03 3.119e+02 1.358e-02 4.895e-02 4.647e-01 3.525e-02 3.529e-02 5.203e-02 0.000e+00 # p p > zp > mu+ mu-
9.944e-01  -4.000e-01 4.400e+03 1.708e+02 1.449e-02 4.895e-02 3.379e-01 1.617e-01 1.619e-01 5.203e-02 0.000e+00 # p p > zp > mu+ mu-
6.274e-01  -2.000e-01 4.400e+03 1.850e+02 1.425e-02 4.895e-02 1.242e-01 3.750e-01 3.754e-01 5.203e-02 0.000e+00 # p p > zp > mu+ mu-
4.141e+02  -3.000e+00 4.500e+03 2.047e+07 6.259e-10 4.925e-02 5.000e-01 8.711e-12 8.719e-12 5.314e-02 0.000e+00 # p p > zp > mu+ mu-
2.613e+02  -2.800e+00 4.500e+03 8.147e+06 3.949e-09 4.925e-02 5.000e-01 5.496e-11 5.502e-11 5.314e-02 0.000e+00 # p p > zp > mu+ mu-
1.648e+02  -2.600e+00 4.500e+03 3.243e+06 2.492e-08 4.925e-02 5.000e-01 3.468e-10 3.471e-10 5.314e-02 0.000e+00 # p p > zp > mu+ mu-
1.040e+02  -2.400e+00 4.500e+03 1.291e+06 1.572e-07 4.925e-02 5.000e-01 2.188e-09 2.190e-09 5.314e-02 0.000e+00 # p p > zp > mu+ mu-
6.562e+01  -2.200e+00 4.500e+03 5.141e+05 9.921e-07 4.925e-02 5.000e-01 1.381e-08 1.382e-08 5.314e-02 0.000e+00 # p p > zp > mu+ mu-
4.141e+01  -2.000e+00 4.500e+03 2.047e+05 6.263e-06 4.925e-02 5.000e-01 8.711e-08 8.719e-08 5.314e-02 0.000e+00 # p p > zp > mu+ mu-
2.613e+01  -1.800e+00 4.500e+03 8.147e+04 3.800e-05 4.925e-02 5.000e-01 5.496e-07 5.501e-07 5.314e-02 0.000e+00 # p p > zp > mu+ mu-
1.648e+01  -1.600e+00 4.500e+03 3.244e+04 2.376e-04 4.925e-02 5.000e-01 3.468e-06 3.471e-06 5.314e-02 0.000e+00 # p p > zp > mu+ mu-
1.040e+01  -1.400e+00 4.500e+03 1.291e+04 1.382e-03 4.925e-02 5.000e-01 2.188e-05 2.190e-05 5.314e-02 0.000e+00 # p p > zp > mu+ mu-
6.562e+00  -1.200e+00 4.500e+03 5.142e+03 5.620e-03 4.925e-02 4.999e-01 1.380e-04 1.382e-04 5.314e-02 0.000e+00 # p p > zp > mu+ mu-
4.141e+00  -1.000e+00 4.500e+03 2.050e+03 1.165e-02 4.925e-02 4.991e-01 8.695e-04 8.704e-04 5.314e-02 0.000e+00 # p p > zp > mu+ mu-
2.613e+00  -8.000e-01 4.500e+03 8.237e+02 1.305e-02 4.925e-02 4.946e-01 5.436e-03 5.442e-03 5.314e-02 0.000e+00 # p p > zp > mu+ mu-
1.648e+00  -6.000e-01 4.500e+03 3.469e+02 1.392e-02 4.925e-02 4.675e-01 3.242e-02 3.246e-02 5.314e-02 0.000e+00 # p p > zp > mu+ mu-
1.040e+00  -4.000e-01 4.500e+03 1.858e+02 1.377e-02 4.925e-02 3.476e-01 1.521e-01 1.522e-01 5.314e-02 0.000e+00 # p p > zp > mu+ mu-
6.562e-01  -2.000e-01 4.500e+03 1.937e+02 1.356e-02 4.925e-02 1.327e-01 3.665e-01 3.668e-01 5.314e-02 0.000e+00 # p p > zp > mu+ mu-
4.327e+02  -3.000e+00 4.600e+03 2.284e+07 5.250e-10 4.987e-02 5.000e-01 7.979e-12 7.985e-12 5.233e-02 0.000e+00 # p p > zp > mu+ mu-
2.730e+02  -2.800e+00 4.600e+03 9.094e+06 3.312e-09 4.987e-02 5.000e-01 5.034e-11 5.038e-11 5.233e-02 0.000e+00 # p p > zp > mu+ mu-
1.722e+02  -2.600e+00 4.600e+03 3.620e+06 2.090e-08 4.987e-02 5.000e-01 3.177e-10 3.179e-10 5.233e-02 0.000e+00 # p p > zp > mu+ mu-
1.087e+02  -2.400e+00 4.600e+03 1.441e+06 1.319e-07 4.987e-02 5.000e-01 2.004e-09 2.006e-09 5.233e-02 0.000e+00 # p p > zp > mu+ mu-
6.857e+01  -2.200e+00 4.600e+03 5.738e+05 8.321e-07 4.987e-02 5.000e-01 1.265e-08 1.266e-08 5.233e-02 0.000e+00 # p p > zp > mu+ mu-
4.327e+01  -2.000e+00 4.600e+03 2.284e+05 5.252e-06 4.987e-02 5.000e-01 7.979e-08 7.985e-08 5.233e-02 0.000e+00 # p p > zp > mu+ mu-
2.730e+01  -1.800e+00 4.600e+03 9.094e+04 3.228e-05 4.987e-02 5.000e-01 5.034e-07 5.038e-07 5.233e-02 0.000e+00 # p p > zp > mu+ mu-
1.722e+01  -1.600e+00 4.600e+03 3.620e+04 1.980e-04 4.987e-02 5.000e-01 3.177e-06 3.179e-06 5.233e-02 0.000e+00 # p p > zp > mu+ mu-
1.087e+01  -1.400e+00 4.600e+03 1.441e+04 1.173e-03 4.987e-02 5.000e-01 2.004e-05 2.006e-05 5.233e-02 0.000e+00 # p p > zp > mu+ mu-
6.857e+00  -1.200e+00 4.600e+03 5.739e+03 4.737e-03 4.987e-02 4.999e-01 1.264e-04 1.265e-04 5.233e-02 0.000e+00 # p p > zp > mu+ mu-
4.327e+00  -1.000e+00 4.600e+03 2.288e+03 1.116e-02 4.987e-02 4.992e-01 7.966e-04 7.973e-04 5.233e-02 0.000e+00 # p p > zp > mu+ mu-
2.730e+00  -8.000e-01 4.600e+03 9.185e+02 1.313e-02 4.987e-02 4.950e-01 4.984e-03 4.988e-03 5.233e-02 0.000e+00 # p p > zp > mu+ mu-
1.722e+00  -6.000e-01 4.600e+03 3.851e+02 1.331e-02 4.987e-02 4.701e-01 2.986e-02 2.989e-02 5.233e-02 0.000e+00 # p p > zp > mu+ mu-
1.087e+00  -4.000e-01 4.600e+03 2.020e+02 1.398e-02 4.987e-02 3.567e-01 1.430e-01 1.431e-01 5.233e-02 0.000e+00 # p p > zp > mu+ mu-
6.857e-01  -2.000e-01 4.600e+03 2.028e+02 1.399e-02 4.987e-02 1.415e-01 3.578e-01 3.581e-01 5.233e-02 0.000e+00 # p p > zp > mu+ mu-
4.517e+02  -3.000e+00 4.700e+03 2.544e+07 4.420e-10 4.994e-02 5.000e-01 7.323e-12 7.327e-12 5.323e-02 0.000e+00 # p p > zp > mu+ mu-
2.850e+02  -2.800e+00 4.700e+03 1.013e+07 2.789e-09 4.994e-02 5.000e-01 4.620e-11 4.623e-11 5.323e-02 0.000e+00 # p p > zp > mu+ mu-
1.798e+02  -2.600e+00 4.700e+03 4.031e+06 1.760e-08 4.994e-02 5.000e-01 2.915e-10 2.917e-10 5.323e-02 0.000e+00 # p p > zp > mu+ mu-
1.135e+02  -2.400e+00 4.700e+03 1.605e+06 1.110e-07 4.994e-02 5.000e-01 1.839e-09 1.841e-09 5.323e-02 0.000e+00 # p p > zp > mu+ mu-
7.159e+01  -2.200e+00 4.700e+03 6.389e+05 7.005e-07 4.994e-02 5.000e-01 1.161e-08 1.161e-08 5.323e-02 0.000e+00 # p p > zp > mu+ mu-
4.517e+01  -2.000e+00 4.700e+03 2.544e+05 4.421e-06 4.994e-02 5.000e-01 7.323e-08 7.327e-08 5.323e-02 0.000e+00 # p p > zp > mu+ mu-
2.850e+01  -1.800e+00 4.700e+03 1.013e+05 2.715e-05 4.994e-02 5.000e-01 4.620e-07 4.623e-07 5.323e-02 0.000e+00 # p p > zp > mu+ mu-
1.798e+01  -1.600e+00 4.700e+03 4.031e+04 1.817e-04 4.994e-02 5.000e-01 2.915e-06 2.917e-06 5.323e-02 0.000e+00 # p p > zp > mu+ mu-
1.135e+01  -1.400e+00 4.700e+03 1.605e+04 9.616e-04 4.994e-02 5.000e-01 1.839e-05 1.840e-05 5.323e-02 0.000e+00 # p p > zp > mu+ mu-
7.159e+00  -1.200e+00 4.700e+03 6.391e+03 4.362e-03 4.994e-02 4.999e-01 1.160e-04 1.161e-04 5.323e-02 0.000e+00 # p p > zp > mu+ mu-
4.517e+00  -1.000e+00 4.700e+03 2.547e+03 1.061e-02 4.994e-02 4.993e-01 7.312e-04 7.316e-04 5.323e-02 0.000e+00 # p p > zp > mu+ mu-
2.850e+00  -8.000e-01 4.700e+03 1.022e+03 1.290e-02 4.994e-02 4.954e-01 4.578e-03 4.581e-03 5.323e-02 0.000e+00 # p p > zp > mu+ mu-
1.798e+00  -6.000e-01 4.700e+03 4.267e+02 1.327e-02 4.994e-02 4.724e-01 2.754e-02 2.756e-02 5.323e-02 0.000e+00 # p p > zp > mu+ mu-
1.135e+00  -4.000e-01 4.700e+03 2.196e+02 1.352e-02 4.994e-02 3.653e-01 1.344e-01 1.345e-01 5.323e-02 0.000e+00 # p p > zp > mu+ mu-
7.159e-01  -2.000e-01 4.700e+03 2.125e+02 1.369e-02 4.994e-02 1.503e-01 3.490e-01 3.492e-01 5.323e-02 0.000e+00 # p p > zp > mu+ mu-
4.711e+02  -3.000e+00 4.800e+03 2.826e+07 3.735e-10 5.012e-02 5.000e-01 6.732e-12 6.735e-12 5.451e-02 0.000e+00 # p p > zp > mu+ mu-
2.973e+02  -2.800e+00 4.800e+03 1.125e+07 2.356e-09 5.012e-02 5.000e-01 4.248e-11 4.250e-11 5.451e-02 0.000e+00 # p p > zp > mu+ mu-
1.876e+02  -2.600e+00 4.800e+03 4.479e+06 1.487e-08 5.012e-02 5.000e-01 2.680e-10 2.681e-10 5.451e-02 0.000e+00 # p p > zp > mu+ mu-
1.183e+02  -2.400e+00 4.800e+03 1.783e+06 9.381e-08 5.012e-02 5.000e-01 1.691e-09 1.692e-09 5.451e-02 0.000e+00 # p p > zp > mu+ mu-
7.467e+01  -2.200e+00 4.800e+03 7.098e+05 5.919e-07 5.012e-02 5.000e-01 1.067e-08 1.067e-08 5.451e-02 0.000e+00 # p p > zp > mu+ mu-
4.711e+01  -2.000e+00 4.800e+03 2.826e+05 3.735e-06 5.012e-02 5.000e-01 6.732e-08 6.735e-08 5.451e-02 0.000e+00 # p p > zp > mu+ mu-
2.973e+01  -1.800e+00 4.800e+03 1.125e+05 2.293e-05 5.012e-02 5.000e-01 4.248e-07 4.250e-07 5.451e-02 0.000e+00 # p p > zp > mu+ mu-
1.876e+01  -1.600e+00 4.800e+03 4.479e+04 1.552e-04 5.012e-02 5.000e-01 2.680e-06 2.681e-06 5.451e-02 0.000e+00 # p p > zp > mu+ mu-
1.183e+01  -1.400e+00 4.800e+03 1.783e+04 8.161e-04 5.012e-02 5.000e-01 1.691e-05 1.692e-05 5.451e-02 0.000e+00 # p p > zp > mu+ mu-
7.467e+00  -1.200e+00 4.800e+03 7.100e+03 3.906e-03 5.012e-02 4.999e-01 1.067e-04 1.067e-04 5.451e-02 0.000e+00 # p p > zp > mu+ mu-
4.711e+00  -1.000e+00 4.800e+03 2.830e+03 1.001e-02 5.012e-02 4.993e-01 6.723e-04 6.726e-04 5.451e-02 0.000e+00 # p p > zp > mu+ mu-
2.973e+00  -8.000e-01 4.800e+03 1.135e+03 1.243e-02 5.012e-02 4.958e-01 4.212e-03 4.214e-03 5.451e-02 0.000e+00 # p p > zp > mu+ mu-
1.876e+00  -6.000e-01 4.800e+03 4.719e+02 1.270e-02 5.012e-02 4.745e-01 2.544e-02 2.545e-02 5.451e-02 0.000e+00 # p p > zp > mu+ mu-
1.183e+00  -4.000e-01 4.800e+03 2.387e+02 1.355e-02 5.012e-02 3.734e-01 1.263e-01 1.264e-01 5.451e-02 0.000e+00 # p p > zp > mu+ mu-
7.467e-01  -2.000e-01 4.800e+03 2.228e+02 1.365e-02 5.012e-02 1.593e-01 3.400e-01 3.402e-01 5.451e-02 0.000e+00 # p p > zp > mu+ mu-
4.909e+02  -3.000e+00 4.900e+03 3.133e+07 3.167e-10 5.102e-02 5.000e-01 6.200e-12 6.202e-12 5.368e-02 0.000e+00 # p p > zp > mu+ mu-
3.098e+02  -2.800e+00 4.900e+03 1.247e+07 1.998e-09 5.102e-02 5.000e-01 3.912e-11 3.913e-11 5.368e-02 0.000e+00 # p p > zp > mu+ mu-
1.954e+02  -2.600e+00 4.900e+03 4.965e+06 1.261e-08 5.102e-02 5.000e-01 2.468e-10 2.469e-10 5.368e-02 0.000e+00 # p p > zp > mu+ mu-
1.233e+02  -2.400e+00 4.900e+03 1.977e+06 7.955e-08 5.102e-02 5.000e-01 1.557e-09 1.558e-09 5.368e-02 0.000e+00 # p p > zp > mu+ mu-
7.781e+01  -2.200e+00 4.900e+03 7.869e+05 5.019e-07 5.102e-02 5.000e-01 9.827e-09 9.830e-09 5.368e-02 0.000e+00 # p p > zp > mu+ mu-
4.909e+01  -2.000e+00 4.900e+03 3.133e+05 3.167e-06 5.102e-02 5.000e-01 6.200e-08 6.202e-08 5.368e-02 0.000e+00 # p p > zp > mu+ mu-
3.098e+01  -1.800e+00 4.900e+03 1.247e+05 1.999e-05 5.102e-02 5.000e-01 3.912e-07 3.913e-07 5.368e-02 0.000e+00 # p p > zp > mu+ mu-
1.954e+01  -1.600e+00 4.900e+03 4.965e+04 1.211e-04 5.102e-02 5.000e-01 2.468e-06 2.469e-06 5.368e-02 0.000e+00 # p p > zp > mu+ mu-
1.233e+01  -1.400e+00 4.900e+03 1.977e+04 7.459e-04 5.102e-02 5.000e-01 1.557e-05 1.558e-05 5.368e-02 0.000e+00 # p p > zp > mu+ mu-
7.781e+00  -1.200e+00 4.900e+03 7.871e+03 3.391e-03 5.102e-02 4.999e-01 9.825e-05 9.828e-05 5.368e-02 0.000e+00 # p p > zp > mu+ mu-
4.909e+00  -1.000e+00 4.900e+03 3.137e+03 9.436e-03 5.102e-02 4.994e-01 6.193e-04 6.195e-04 5.368e-02 0.000e+00 # p p > zp > mu+ mu-
3.098e+00  -8.000e-01 4.900e+03 1.257e+03 1.213e-02 5.102e-02 4.961e-01 3.882e-03 3.883e-03 5.368e-02 0.000e+00 # p p > zp > mu+ mu-
1.954e+00  -6.000e-01 4.900e+03 5.211e+02 1.249e-02 5.102e-02 4.764e-01 2.352e-02 2.353e-02 5.368e-02 0.000e+00 # p p > zp > mu+ mu-
1.233e+00  -4.000e-01 4.900e+03 2.594e+02 1.311e-02 5.102e-02 3.811e-01 1.187e-01 1.187e-01 5.368e-02 0.000e+00 # p p > zp > mu+ mu-
7.781e-01  -2.000e-01 4.900e+03 2.336e+02 1.306e-02 5.102e-02 1.684e-01 3.310e-01 3.311e-01 5.368e-02 0.000e+00 # p p > zp > mu+ mu-
5.112e+02  -3.000e+00 5.000e+03 3.466e+07 2.694e-10 5.174e-02 5.000e-01 5.720e-12 5.721e-12 5.418e-02 0.000e+00 # p p > zp > mu+ mu-
3.225e+02  -2.800e+00 5.000e+03 1.380e+07 1.700e-09 5.174e-02 5.000e-01 3.609e-11 3.610e-11 5.418e-02 0.000e+00 # p p > zp > mu+ mu-
2.035e+02  -2.600e+00 5.000e+03 5.493e+06 1.073e-08 5.174e-02 5.000e-01 2.277e-10 2.277e-10 5.418e-02 0.000e+00 # p p > zp > mu+ mu-
1.284e+02  -2.400e+00 5.000e+03 2.187e+06 6.768e-08 5.174e-02 5.000e-01 1.437e-09 1.437e-09 5.418e-02 0.000e+00 # p p > zp > mu+ mu-
8.102e+01  -2.200e+00 5.000e+03 8.706e+05 4.270e-07 5.174e-02 5.000e-01 9.065e-09 9.067e-09 5.418e-02 0.000e+00 # p p > zp > mu+ mu-
5.112e+01  -2.000e+00 5.000e+03 3.466e+05 2.694e-06 5.174e-02 5.000e-01 5.720e-08 5.721e-08 5.418e-02 0.000e+00 # p p > zp > mu+ mu-
3.225e+01  -1.800e+00 5.000e+03 1.380e+05 1.700e-05 5.174e-02 5.000e-01 3.609e-07 3.610e-07 5.418e-02 0.000e+00 # p p > zp > mu+ mu-
2.035e+01  -1.600e+00 5.000e+03 5.493e+04 1.027e-04 5.174e-02 5.000e-01 2.277e-06 2.277e-06 5.418e-02 0.000e+00 # p p > zp > mu+ mu-
1.284e+01  -1.400e+00 5.000e+03 2.187e+04 6.751e-04 5.174e-02 5.000e-01 1.437e-05 1.437e-05 5.418e-02 0.000e+00 # p p > zp > mu+ mu-
8.102e+00  -1.200e+00 5.000e+03 8.707e+03 3.165e-03 5.174e-02 4.999e-01 9.064e-05 9.065e-05 5.418e-02 0.000e+00 # p p > zp > mu+ mu-
5.112e+00  -1.000e+00 5.000e+03 3.470e+03 9.432e-03 5.174e-02 4.994e-01 5.713e-04 5.714e-04 5.418e-02 0.000e+00 # p p > zp > mu+ mu-
3.225e+00  -8.000e-01 5.000e+03 1.390e+03 1.212e-02 5.174e-02 4.964e-01 3.583e-03 3.584e-03 5.418e-02 0.000e+00 # p p > zp > mu+ mu-
2.035e+00  -6.000e-01 5.000e+03 5.743e+02 1.255e-02 5.174e-02 4.782e-01 2.178e-02 2.178e-02 5.418e-02 0.000e+00 # p p > zp > mu+ mu-
1.284e+00  -4.000e-01 5.000e+03 2.816e+02 1.277e-02 5.174e-02 3.882e-01 1.116e-01 1.116e-01 5.418e-02 0.000e+00 # p p > zp > mu+ mu-
8.102e-01  -2.000e-01 5.000e+03 2.452e+02 1.285e-02 5.174e-02 1.775e-01 3.219e-01 3.219e-01 5.418e-02 0.000e+00 # p p > zp > mu+ mu-
5.318e+02  -3.000e+00 5.100e+03 3.826e+07 2.299e-10 5.309e-02 5.000e-01 5.285e-12 5.285e-12 5.707e-02 0.000e+00 # p p > zp > mu+ mu-
3.356e+02  -2.800e+00 5.100e+03 1.523e+07 1.451e-09 5.309e-02 5.000e-01 3.335e-11 3.335e-11 5.707e-02 0.000e+00 # p p > zp > mu+ mu-
2.117e+02  -2.600e+00 5.100e+03 6.065e+06 9.154e-09 5.309e-02 5.000e-01 2.104e-10 2.104e-10 5.707e-02 0.000e+00 # p p > zp > mu+ mu-
1.336e+02  -2.400e+00 5.100e+03 2.414e+06 5.776e-08 5.309e-02 5.000e-01 1.328e-09 1.328e-09 5.707e-02 0.000e+00 # p p > zp > mu+ mu-
8.429e+01  -2.200e+00 5.100e+03 9.612e+05 3.644e-07 5.309e-02 5.000e-01 8.376e-09 8.376e-09 5.707e-02 0.000e+00 # p p > zp > mu+ mu-
5.318e+01  -2.000e+00 5.100e+03 3.826e+05 2.300e-06 5.309e-02 5.000e-01 5.285e-08 5.285e-08 5.707e-02 0.000e+00 # p p > zp > mu+ mu-
3.356e+01  -1.800e+00 5.100e+03 1.523e+05 1.451e-05 5.309e-02 5.000e-01 3.335e-07 3.335e-07 5.707e-02 0.000e+00 # p p > zp > mu+ mu-
2.117e+01  -1.600e+00 5.100e+03 6.065e+04 8.792e-05 5.309e-02 5.000e-01 2.104e-06 2.104e-06 5.707e-02 0.000e+00 # p p > zp > mu+ mu-
1.336e+01  -1.400e+00 5.100e+03 2.414e+04 5.467e-04 5.309e-02 5.000e-01 1.327e-05 1.328e-05 5.707e-02 0.000e+00 # p p > zp > mu+ mu-
8.429e+00  -1.200e+00 5.100e+03 9.613e+03 2.851e-03 5.309e-02 4.999e-01 8.375e-05 8.375e-05 5.707e-02 0.000e+00 # p p > zp > mu+ mu-
5.318e+00  -1.000e+00 5.100e+03 3.831e+03 8.950e-03 5.309e-02 4.995e-01 5.279e-04 5.279e-04 5.707e-02 0.000e+00 # p p > zp > mu+ mu-
3.356e+00  -8.000e-01 5.100e+03 1.534e+03 7.173e-03 5.309e-02 4.967e-01 3.312e-03 3.313e-03 5.707e-02 0.000e+00 # p p > zp > mu+ mu-
2.117e+00  -6.000e-01 5.100e+03 6.320e+02 1.232e-02 5.309e-02 4.798e-01 2.019e-02 2.019e-02 5.707e-02 0.000e+00 # p p > zp > mu+ mu-
1.336e+00  -4.000e-01 5.100e+03 3.056e+02 1.227e-02 5.309e-02 3.950e-01 1.049e-01 1.049e-01 5.707e-02 0.000e+00 # p p > zp > mu+ mu-
8.429e-01  -2.000e-01 5.100e+03 2.574e+02 1.276e-02 5.309e-02 1.867e-01 3.128e-01 3.128e-01 5.707e-02 0.000e+00 # p p > zp > mu+ mu-
5.529e+02  -3.000e+00 5.200e+03 4.217e+07 1.969e-10 4.895e-02 5.000e-01 4.891e-12 4.890e-12 5.673e-02 0.000e+00 # p p > zp > mu+ mu-
3.489e+02  -2.800e+00 5.200e+03 1.679e+07 1.242e-09 4.895e-02 5.000e-01 3.086e-11 3.085e-11 5.673e-02 0.000e+00 # p p > zp > mu+ mu-
2.201e+02  -2.600e+00 5.200e+03 6.683e+06 7.837e-09 4.895e-02 5.000e-01 1.947e-10 1.947e-10 5.673e-02 0.000e+00 # p p > zp > mu+ mu-
1.389e+02  -2.400e+00 5.200e+03 2.661e+06 4.945e-08 4.895e-02 5.000e-01 1.228e-09 1.228e-09 5.673e-02 0.000e+00 # p p > zp > mu+ mu-
8.763e+01  -2.200e+00 5.200e+03 1.059e+06 3.120e-07 4.895e-02 5.000e-01 7.751e-09 7.750e-09 5.673e-02 0.000e+00 # p p > zp > mu+ mu-
5.529e+01  -2.000e+00 5.200e+03 4.217e+05 1.969e-06 4.895e-02 5.000e-01 4.891e-08 4.890e-08 5.673e-02 0.000e+00 # p p > zp > mu+ mu-
3.489e+01  -1.800e+00 5.200e+03 1.679e+05 1.242e-05 4.895e-02 5.000e-01 3.086e-07 3.085e-07 5.673e-02 0.000e+00 # p p > zp > mu+ mu-
2.201e+01  -1.600e+00 5.200e+03 6.683e+04 7.552e-05 4.895e-02 5.000e-01 1.947e-06 1.947e-06 5.673e-02 0.000e+00 # p p > zp > mu+ mu-
1.389e+01  -1.400e+00 5.200e+03 2.661e+04 4.591e-04 4.895e-02 5.000e-01 1.228e-05 1.228e-05 5.673e-02 0.000e+00 # p p > zp > mu+ mu-
8.763e+00  -1.200e+00 5.200e+03 1.059e+04 2.647e-03 4.895e-02 4.999e-01 7.750e-05 7.749e-05 5.673e-02 0.000e+00 # p p > zp > mu+ mu-
5.529e+00  -1.000e+00 5.200e+03 4.221e+03 8.065e-03 4.895e-02 4.995e-01 4.886e-04 4.885e-04 5.673e-02 0.000e+00 # p p > zp > mu+ mu-
3.489e+00  -8.000e-01 5.200e+03 1.689e+03 7.323e-03 4.895e-02 4.969e-01 3.067e-03 3.066e-03 5.673e-02 0.000e+00 # p p > zp > mu+ mu-
2.201e+00  -6.000e-01 5.200e+03 6.944e+02 1.227e-02 4.895e-02 4.812e-01 1.874e-02 1.874e-02 5.673e-02 0.000e+00 # p p > zp > mu+ mu-
1.389e+00  -4.000e-01 5.200e+03 3.315e+02 1.310e-02 4.895e-02 4.013e-01 9.859e-02 9.857e-02 5.673e-02 0.000e+00 # p p > zp > mu+ mu-
8.763e-01  -2.000e-01 5.200e+03 2.704e+02 1.265e-02 4.895e-02 1.959e-01 3.036e-01 3.036e-01 5.673e-02 0.000e+00 # p p > zp > mu+ mu-
5.744e+02  -3.000e+00 5.300e+03 4.638e+07 1.690e-10 5.287e-02 5.000e-01 4.532e-12 4.531e-12 5.839e-02 0.000e+00 # p p > zp > mu+ mu-
3.624e+02  -2.800e+00 5.300e+03 1.846e+07 1.067e-09 5.287e-02 5.000e-01 2.860e-11 2.859e-11 5.839e-02 0.000e+00 # p p > zp > mu+ mu-
2.287e+02  -2.600e+00 5.300e+03 7.351e+06 6.730e-09 5.287e-02 5.000e-01 1.804e-10 1.804e-10 5.839e-02 0.000e+00 # p p > zp > mu+ mu-
1.443e+02  -2.400e+00 5.300e+03 2.926e+06 4.246e-08 5.287e-02 5.000e-01 1.138e-09 1.138e-09 5.839e-02 0.000e+00 # p p > zp > mu+ mu-
9.103e+01  -2.200e+00 5.300e+03 1.165e+06 2.679e-07 5.287e-02 5.000e-01 7.183e-09 7.182e-09 5.839e-02 0.000e+00 # p p > zp > mu+ mu-
5.744e+01  -2.000e+00 5.300e+03 4.638e+05 1.690e-06 5.287e-02 5.000e-01 4.532e-08 4.531e-08 5.839e-02 0.000e+00 # p p > zp > mu+ mu-
3.624e+01  -1.800e+00 5.300e+03 1.846e+05 1.067e-05 5.287e-02 5.000e-01 2.860e-07 2.859e-07 5.839e-02 0.000e+00 # p p > zp > mu+ mu-
2.287e+01  -1.600e+00 5.300e+03 7.351e+04 6.539e-05 5.287e-02 5.000e-01 1.804e-06 1.804e-06 5.839e-02 0.000e+00 # p p > zp > mu+ mu-
1.443e+01  -1.400e+00 5.300e+03 2.926e+04 4.280e-04 5.287e-02 5.000e-01 1.138e-05 1.138e-05 5.839e-02 0.000e+00 # p p > zp > mu+ mu-
9.103e+00  -1.200e+00 5.300e+03 1.165e+04 2.050e-03 5.287e-02 4.999e-01 7.182e-05 7.181e-05 5.839e-02 0.000e+00 # p p > zp > mu+ mu-
5.744e+00  -1.000e+00 5.300e+03 4.642e+03 7.085e-03 5.287e-02 4.995e-01 4.528e-04 4.527e-04 5.839e-02 0.000e+00 # p p > zp > mu+ mu-
3.624e+00  -8.000e-01 5.300e+03 1.857e+03 1.137e-02 5.287e-02 4.972e-01 2.843e-03 2.843e-03 5.839e-02 0.000e+00 # p p > zp > mu+ mu-
2.287e+00  -6.000e-01 5.300e+03 7.616e+02 1.244e-02 5.287e-02 4.826e-01 1.741e-02 1.741e-02 5.839e-02 0.000e+00 # p p > zp > mu+ mu-
1.443e+00  -4.000e-01 5.300e+03 3.594e+02 1.256e-02 5.287e-02 4.071e-01 9.271e-02 9.268e-02 5.839e-02 0.000e+00 # p p > zp > mu+ mu-
9.103e-01  -2.000e-01 5.300e+03 2.841e+02 1.341e-02 5.287e-02 2.050e-01 2.945e-01 2.945e-01 5.839e-02 0.000e+00 # p p > zp > mu+ mu-
5.963e+02  -3.000e+00 5.400e+03 5.092e+07 1.456e-10 5.306e-02 5.000e-01 4.206e-12 4.205e-12 5.849e-02 0.000e+00 # p p > zp > mu+ mu-
3.762e+02  -2.800e+00 5.400e+03 2.027e+07 9.184e-10 5.306e-02 5.000e-01 2.654e-11 2.653e-11 5.849e-02 0.000e+00 # p p > zp > mu+ mu-
2.374e+02  -2.600e+00 5.400e+03 8.071e+06 5.795e-09 5.306e-02 5.000e-01 1.675e-10 1.674e-10 5.849e-02 0.000e+00 # p p > zp > mu+ mu-
1.498e+02  -2.400e+00 5.400e+03 3.213e+06 3.656e-08 5.306e-02 5.000e-01 1.057e-09 1.056e-09 5.849e-02 0.000e+00 # p p > zp > mu+ mu-
9.450e+01  -2.200e+00 5.400e+03 1.279e+06 2.307e-07 5.306e-02 5.000e-01 6.667e-09 6.664e-09 5.849e-02 0.000e+00 # p p > zp > mu+ mu-
5.962e+01  -2.000e+00 5.400e+03 5.092e+05 1.456e-06 5.306e-02 5.000e-01 4.206e-08 4.205e-08 5.849e-02 0.000e+00 # p p > zp > mu+ mu-
3.762e+01  -1.800e+00 5.400e+03 2.027e+05 9.183e-06 5.306e-02 5.000e-01 2.654e-07 2.653e-07 5.849e-02 0.000e+00 # p p > zp > mu+ mu-
2.374e+01  -1.600e+00 5.400e+03 8.071e+04 5.628e-05 5.306e-02 5.000e-01 1.675e-06 1.674e-06 5.849e-02 0.000e+00 # p p > zp > mu+ mu-
1.498e+01  -1.400e+00 5.400e+03 3.213e+04 3.728e-04 5.306e-02 5.000e-01 1.057e-05 1.056e-05 5.849e-02 0.000e+00 # p p > zp > mu+ mu-
9.450e+00  -1.200e+00 5.400e+03 1.279e+04 1.787e-03 5.306e-02 4.999e-01 6.666e-05 6.663e-05 5.849e-02 0.000e+00 # p p > zp > mu+ mu-
5.962e+00  -1.000e+00 5.400e+03 5.097e+03 6.641e-03 5.306e-02 4.996e-01 4.203e-04 4.201e-04 5.849e-02 0.000e+00 # p p > zp > mu+ mu-
3.762e+00  -8.000e-01 5.400e+03 2.038e+03 1.154e-02 5.306e-02 4.974e-01 2.640e-03 2.639e-03 5.849e-02 0.000e+00 # p p > zp > mu+ mu-
2.374e+00  -6.000e-01 5.400e+03 8.342e+02 1.234e-02 5.306e-02 4.838e-01 1.620e-02 1.620e-02 5.849e-02 0.000e+00 # p p > zp > mu+ mu-
1.498e+00  -4.000e-01 5.400e+03 3.893e+02 1.263e-02 5.306e-02 4.127e-01 8.720e-02 8.717e-02 5.849e-02 0.000e+00 # p p > zp > mu+ mu-
9.450e-01  -2.000e-01 5.400e+03 2.987e+02 1.358e-02 5.306e-02 2.141e-01 2.855e-01 2.854e-01 5.849e-02 0.000e+00 # p p > zp > mu+ mu-
6.185e+02  -3.000e+00 5.500e+03 5.582e+07 1.257e-10 5.415e-02 5.000e-01 3.909e-12 3.907e-12 5.903e-02 0.000e+00 # p p > zp > mu+ mu-
3.903e+02  -2.800e+00 5.500e+03 2.222e+07 7.930e-10 5.415e-02 5.000e-01 2.467e-11 2.465e-11 5.903e-02 0.000e+00 # p p > zp > mu+ mu-
2.462e+02  -2.600e+00 5.500e+03 8.846e+06 5.004e-09 5.415e-02 5.000e-01 1.556e-10 1.556e-10 5.903e-02 0.000e+00 # p p > zp > mu+ mu-
1.554e+02  -2.400e+00 5.500e+03 3.522e+06 3.157e-08 5.415e-02 5.000e-01 9.819e-10 9.815e-10 5.903e-02 0.000e+00 # p p > zp > mu+ mu-
9.803e+01  -2.200e+00 5.500e+03 1.402e+06 1.992e-07 5.415e-02 5.000e-01 6.196e-09 6.193e-09 5.903e-02 0.000e+00 # p p > zp > mu+ mu-
6.185e+01  -2.000e+00 5.500e+03 5.582e+05 1.257e-06 5.415e-02 5.000e-01 3.909e-08 3.907e-08 5.903e-02 0.000e+00 # p p > zp > mu+ mu-
3.903e+01  -1.800e+00 5.500e+03 2.222e+05 7.929e-06 5.415e-02 5.000e-01 2.467e-07 2.465e-07 5.903e-02 0.000e+00 # p p > zp > mu+ mu-
2.462e+01  -1.600e+00 5.500e+03 8.846e+04 4.984e-05 5.415e-02 5.000e-01 1.556e-06 1.556e-06 5.903e-02 0.000e+00 # p p > zp > mu+ mu-
1.554e+01  -1.400e+00 5.500e+03 3.522e+04 3.139e-04 5.415e-02 5.000e-01 9.819e-06 9.815e-06 5.903e-02 0.000e+00 # p p > zp > mu+ mu-
9.803e+00  -1.200e+00 5.500e+03 1.402e+04 1.680e-03 5.415e-02 4.999e-01 6.195e-05 6.192e-05 5.903e-02 0.000e+00 # p p > zp > mu+ mu-
6.185e+00  -1.000e+00 5.500e+03 5.586e+03 6.189e-03 5.415e-02 4.996e-01 3.906e-04 3.904e-04 5.903e-02 0.000e+00 # p p > zp > mu+ mu-
3.903e+00  -8.000e-01 5.500e+03 2.233e+03 1.090e-02 5.415e-02 4.975e-01 2.454e-03 2.453e-03 5.903e-02 0.000e+00 # p p > zp > mu+ mu-
2.462e+00  -6.000e-01 5.500e+03 9.122e+02 1.233e-02 5.415e-02 4.849e-01 1.509e-02 1.509e-02 5.903e-02 0.000e+00 # p p > zp > mu+ mu-
1.554e+00  -4.000e-01 5.500e+03 4.214e+02 1.295e-02 5.415e-02 4.178e-01 8.206e-02 8.202e-02 5.903e-02 0.000e+00 # p p > zp > mu+ mu-
9.803e-01  -2.000e-01 5.500e+03 3.142e+02 1.263e-02 5.415e-02 2.231e-01 2.765e-01 2.763e-01 5.903e-02 0.000e+00 # p p > zp > mu+ mu-
6.412e+02  -3.000e+00 5.600e+03 6.108e+07 1.088e-10 5.423e-02 5.000e-01 3.638e-12 3.636e-12 6.000e-02 0.000e+00 # p p > zp > mu+ mu-
4.046e+02  -2.800e+00 5.600e+03 2.432e+07 6.866e-10 5.423e-02 5.000e-01 2.295e-11 2.294e-11 6.000e-02 0.000e+00 # p p > zp > mu+ mu-
2.553e+02  -2.600e+00 5.600e+03 9.680e+06 4.332e-09 5.423e-02 5.000e-01 1.448e-10 1.447e-10 6.000e-02 0.000e+00 # p p > zp > mu+ mu-
1.611e+02  -2.400e+00 5.600e+03 3.854e+06 2.733e-08 5.423e-02 5.000e-01 9.137e-10 9.132e-10 6.000e-02 0.000e+00 # p p > zp > mu+ mu-
1.016e+02  -2.200e+00 5.600e+03 1.534e+06 1.725e-07 5.423e-02 5.000e-01 5.765e-09 5.762e-09 6.000e-02 0.000e+00 # p p > zp > mu+ mu-
6.412e+01  -2.000e+00 5.600e+03 6.108e+05 1.088e-06 5.423e-02 5.000e-01 3.638e-08 3.636e-08 6.000e-02 0.000e+00 # p p > zp > mu+ mu-
4.046e+01  -1.800e+00 5.600e+03 2.432e+05 6.865e-06 5.423e-02 5.000e-01 2.295e-07 2.294e-07 6.000e-02 0.000e+00 # p p > zp > mu+ mu-
2.553e+01  -1.600e+00 5.600e+03 9.680e+04 4.325e-05 5.423e-02 5.000e-01 1.448e-06 1.447e-06 6.000e-02 0.000e+00 # p p > zp > mu+ mu-
1.611e+01  -1.400e+00 5.600e+03 3.854e+04 2.596e-04 5.423e-02 5.000e-01 9.137e-06 9.132e-06 6.000e-02 0.000e+00 # p p > zp > mu+ mu-
1.016e+01  -1.200e+00 5.600e+03 1.534e+04 1.469e-03 5.423e-02 4.999e-01 5.765e-05 5.761e-05 6.000e-02 0.000e+00 # p p > zp > mu+ mu-
6.412e+00  -1.000e+00 5.600e+03 6.112e+03 5.716e-03 5.423e-02 4.996e-01 3.635e-04 3.633e-04 6.000e-02 0.000e+00 # p p > zp > mu+ mu-
4.046e+00  -8.000e-01 5.600e+03 2.443e+03 1.058e-02 5.423e-02 4.977e-01 2.285e-03 2.283e-03 6.000e-02 0.000e+00 # p p > zp > mu+ mu-
2.553e+00  -6.000e-01 5.600e+03 9.961e+02 1.247e-02 5.423e-02 4.859e-01 1.407e-02 1.407e-02 6.000e-02 0.000e+00 # p p > zp > mu+ mu-
1.611e+00  -4.000e-01 5.600e+03 4.559e+02 1.205e-02 5.423e-02 4.227e-01 7.724e-02 7.720e-02 6.000e-02 0.000e+00 # p p > zp > mu+ mu-
1.016e+00  -2.000e-01 5.600e+03 3.306e+02 1.280e-02 5.423e-02 2.320e-01 2.676e-01 2.674e-01 6.000e-02 0.000e+00 # p p > zp > mu+ mu-
6.643e+02  -3.000e+00 5.700e+03 6.673e+07 9.445e-11 5.752e-02 5.000e-01 3.389e-12 3.387e-12 6.124e-02 0.000e+00 # p p > zp > mu+ mu-
4.192e+02  -2.800e+00 5.700e+03 2.657e+07 5.959e-10 5.752e-02 5.000e-01 2.139e-11 2.137e-11 6.124e-02 0.000e+00 # p p > zp > mu+ mu-
2.645e+02  -2.600e+00 5.700e+03 1.058e+07 3.760e-09 5.752e-02 5.000e-01 1.349e-10 1.348e-10 6.124e-02 0.000e+00 # p p > zp > mu+ mu-
1.669e+02  -2.400e+00 5.700e+03 4.210e+06 2.372e-08 5.752e-02 5.000e-01 8.514e-10 8.508e-10 6.124e-02 0.000e+00 # p p > zp > mu+ mu-
1.053e+02  -2.200e+00 5.700e+03 1.676e+06 1.497e-07 5.752e-02 5.000e-01 5.372e-09 5.368e-09 6.124e-02 0.000e+00 # p p > zp > mu+ mu-
6.643e+01  -2.000e+00 5.700e+03 6.673e+05 9.445e-07 5.752e-02 5.000e-01 3.389e-08 3.387e-08 6.124e-02 0.000e+00 # p p > zp > mu+ mu-
4.192e+01  -1.800e+00 5.700e+03 2.657e+05 5.958e-06 5.752e-02 5.000e-01 2.139e-07 2.137e-07 6.124e-02 0.000e+00 # p p > zp > mu+ mu-
2.645e+01  -1.600e+00 5.700e+03 1.058e+05 3.755e-05 5.752e-02 5.000e-01 1.349e-06 1.348e-06 6.124e-02 0.000e+00 # p p > zp > mu+ mu-
1.669e+01  -1.400e+00 5.700e+03 4.210e+04 2.249e-04 5.752e-02 5.000e-01 8.514e-06 8.508e-06 6.124e-02 0.000e+00 # p p > zp > mu+ mu-
1.053e+01  -1.200e+00 5.700e+03 1.676e+04 1.323e-03 5.752e-02 4.999e-01 5.371e-05 5.368e-05 6.124e-02 0.000e+00 # p p > zp > mu+ mu-
6.643e+00  -1.000e+00 5.700e+03 6.678e+03 5.280e-03 5.752e-02 4.997e-01 3.387e-04 3.385e-04 6.124e-02 0.000e+00 # p p > zp > mu+ mu-
4.192e+00  -8.000e-01 5.700e+03 2.668e+03 1.022e-02 5.752e-02 4.979e-01 2.129e-03 2.128e-03 6.124e-02 0.000e+00 # p p > zp > mu+ mu-
2.645e+00  -6.000e-01 5.700e+03 1.086e+03 1.242e-02 5.752e-02 4.868e-01 1.314e-02 1.313e-02 6.124e-02 0.000e+00 # p p > zp > mu+ mu-
1.669e+00  -4.000e-01 5.700e+03 4.928e+02 1.252e-02 5.752e-02 4.272e-01 7.274e-02 7.269e-02 6.124e-02 0.000e+00 # p p > zp > mu+ mu-
1.053e+00  -2.000e-01 5.700e+03 3.480e+02 1.165e-02 5.752e-02 2.409e-01 2.588e-01 2.586e-01 6.124e-02 0.000e+00 # p p > zp > mu+ mu-
6.879e+02  -3.000e+00 5.800e+03 7.279e+07 8.218e-11 5.845e-02 5.000e-01 3.162e-12 3.160e-12 6.191e-02 0.000e+00 # p p > zp > mu+ mu-
4.340e+02  -2.800e+00 5.800e+03 2.898e+07 5.185e-10 5.845e-02 5.000e-01 1.995e-11 1.994e-11 6.191e-02 0.000e+00 # p p > zp > mu+ mu-
2.738e+02  -2.600e+00 5.800e+03 1.154e+07 3.272e-09 5.845e-02 5.000e-01 1.259e-10 1.258e-10 6.191e-02 0.000e+00 # p p > zp > mu+ mu-
1.728e+02  -2.400e+00 5.800e+03 4.593e+06 2.064e-08 5.845e-02 5.000e-01 7.942e-10 7.936e-10 6.191e-02 0.000e+00 # p p > zp > mu+ mu-
1.090e+02  -2.200e+00 5.800e+03 1.828e+06 1.302e-07 5.845e-02 5.000e-01 5.011e-09 5.007e-09 6.191e-02 0.000e+00 # p p > zp > mu+ mu-
6.879e+01  -2.000e+00 5.800e+03 7.279e+05 8.218e-07 5.845e-02 5.000e-01 3.162e-08 3.160e-08 6.191e-02 0.000e+00 # p p > zp > mu+ mu-
4.340e+01  -1.800e+00 5.800e+03 2.898e+05 5.184e-06 5.845e-02 5.000e-01 1.995e-07 1.994e-07 6.191e-02 0.000e+00 # p p > zp > mu+ mu-
2.738e+01  -1.600e+00 5.800e+03 1.154e+05 3.268e-05 5.845e-02 5.000e-01 1.259e-06 1.258e-06 6.191e-02 0.000e+00 # p p > zp > mu+ mu-
1.728e+01  -1.400e+00 5.800e+03 4.593e+04 1.965e-04 5.845e-02 5.000e-01 7.942e-06 7.936e-06 6.191e-02 0.000e+00 # p p > zp > mu+ mu-
1.090e+01  -1.200e+00 5.800e+03 1.829e+04 1.146e-03 5.845e-02 4.999e-01 5.011e-05 5.007e-05 6.191e-02 0.000e+00 # p p > zp > mu+ mu-
6.879e+00  -1.000e+00 5.800e+03 7.284e+03 5.071e-03 5.845e-02 4.997e-01 3.160e-04 3.158e-04 6.191e-02 0.000e+00 # p p > zp > mu+ mu-
4.340e+00  -8.000e-01 5.800e+03 2.910e+03 1.018e-02 5.845e-02 4.980e-01 1.987e-03 1.986e-03 6.191e-02 0.000e+00 # p p > zp > mu+ mu-
2.738e+00  -6.000e-01 5.800e+03 1.183e+03 1.159e-02 5.845e-02 4.877e-01 1.228e-02 1.227e-02 6.191e-02 0.000e+00 # p p > zp > mu+ mu-
1.728e+00  -4.000e-01 5.800e+03 5.323e+02 1.252e-02 5.845e-02 4.314e-01 6.852e-02 6.847e-02 6.191e-02 0.000e+00 # p p > zp > mu+ mu-
1.090e+00  -2.000e-01 5.800e+03 3.664e+02 1.270e-02 5.845e-02 2.496e-01 2.501e-01 2.499e-01 6.191e-02 0.000e+00 # p p > zp > mu+ mu-
7.118e+02  -3.000e+00 5.900e+03 7.929e+07 7.168e-11 5.700e-02 5.000e-01 2.953e-12 2.951e-12 6.349e-02 0.000e+00 # p p > zp > mu+ mu-
4.491e+02  -2.800e+00 5.900e+03 3.157e+07 4.522e-10 5.700e-02 5.000e-01 1.863e-11 1.862e-11 6.349e-02 0.000e+00 # p p > zp > mu+ mu-
2.834e+02  -2.600e+00 5.900e+03 1.257e+07 2.854e-09 5.700e-02 5.000e-01 1.176e-10 1.175e-10 6.349e-02 0.000e+00 # p p > zp > mu+ mu-
1.788e+02  -2.400e+00 5.900e+03 5.003e+06 1.800e-08 5.700e-02 5.000e-01 7.418e-10 7.412e-10 6.349e-02 0.000e+00 # p p > zp > mu+ mu-
1.128e+02  -2.200e+00 5.900e+03 1.992e+06 1.136e-07 5.700e-02 5.000e-01 4.681e-09 4.677e-09 6.349e-02 0.000e+00 # p p > zp > mu+ mu-
7.118e+01  -2.000e+00 5.900e+03 7.929e+05 7.167e-07 5.700e-02 5.000e-01 2.953e-08 2.951e-08 6.349e-02 0.000e+00 # p p > zp > mu+ mu-
4.491e+01  -1.800e+00 5.900e+03 3.157e+05 4.522e-06 5.700e-02 5.000e-01 1.863e-07 1.862e-07 6.349e-02 0.000e+00 # p p > zp > mu+ mu-
2.834e+01  -1.600e+00 5.900e+03 1.257e+05 2.850e-05 5.700e-02 5.000e-01 1.176e-06 1.175e-06 6.349e-02 0.000e+00 # p p > zp > mu+ mu-
1.788e+01  -1.400e+00 5.900e+03 5.003e+04 1.722e-04 5.700e-02 5.000e-01 7.418e-06 7.412e-06 6.349e-02 0.000e+00 # p p > zp > mu+ mu-
1.128e+01  -1.200e+00 5.900e+03 1.992e+04 1.028e-03 5.700e-02 5.000e-01 4.680e-05 4.676e-05 6.349e-02 0.000e+00 # p p > zp > mu+ mu-
7.118e+00  -1.000e+00 5.900e+03 7.934e+03 4.359e-03 5.700e-02 4.997e-01 2.951e-04 2.949e-04 6.349e-02 0.000e+00 # p p > zp > mu+ mu-
4.491e+00  -8.000e-01 5.900e+03 3.168e+03 1.004e-02 5.700e-02 4.981e-01 1.856e-03 1.855e-03 6.349e-02 0.000e+00 # p p > zp > mu+ mu-
2.834e+00  -6.000e-01 5.900e+03 1.286e+03 1.203e-02 5.700e-02 4.885e-01 1.149e-02 1.148e-02 6.349e-02 0.000e+00 # p p > zp > mu+ mu-
1.788e+00  -4.000e-01 5.900e+03 5.746e+02 1.269e-02 5.700e-02 4.353e-01 6.459e-02 6.453e-02 6.349e-02 0.000e+00 # p p > zp > mu+ mu-
1.128e+00  -2.000e-01 5.900e+03 3.858e+02 1.267e-02 5.700e-02 2.581e-01 2.416e-01 2.414e-01 6.349e-02 0.000e+00 # p p > zp > mu+ mu-


==> anc/benRun_mum_0.74.out <==
# x=7.400e-01 beam_energy=6.500e+03 model=Zprime_MUM_UFO number_of_events=1
#  gmu       lg10(gsb)  MZ'/GeV   wzp/GeV   sig/fb    siglim0/fb br_mumu   br_tt     br_bb    siglim0.1/fb  br_tautau  process
-2.284e-02  -3.000e+00 2.000e+02 2.784e-03 1.251e+00 4.938e+00 4.970e-01 0.000e+00 0.000e+00 1.172e+01 0.000e+00 # p p > zp > mu+ mu-
-1.441e-02  -2.800e+00 2.000e+02 1.144e-03 3.047e+00 4.938e+00 4.817e-01 0.000e+00 0.000e+00 1.172e+01 0.000e+00 # p p > zp > mu+ mu-
-9.093e-03  -2.600e+00 2.000e+02 5.439e-04 6.409e+00 4.938e+00 4.032e-01 0.000e+00 0.000e+00 1.172e+01 0.000e+00 # p p > zp > mu+ mu-
-5.737e-03  -2.400e+00 2.000e+02 4.391e-04 7.939e+00 4.938e+00 1.988e-01 0.000e+00 0.000e+00 1.172e+01 0.000e+00 # p p > zp > mu+ mu-
-3.620e-03  -2.200e+00 2.000e+02 7.338e-04 4.750e+00 4.938e+00 4.737e-02 0.000e+00 0.000e+00 1.172e+01 0.000e+00 # p p > zp > mu+ mu-
-2.284e-03  -2.000e+00 2.000e+02 1.696e-03 2.054e+00 4.938e+00 8.157e-03 0.000e+00 0.000e+00 1.172e+01 0.000e+00 # p p > zp > mu+ mu-
-1.441e-03  -1.800e+00 2.000e+02 4.202e-03 8.291e-01 4.938e+00 1.311e-03 0.000e+00 0.000e+00 1.172e+01 0.000e+00 # p p > zp > mu+ mu-
-9.093e-04  -1.600e+00 2.000e+02 1.053e-02 3.308e-01 4.938e+00 2.082e-04 0.000e+00 0.000e+00 1.172e+01 0.000e+00 # p p > zp > mu+ mu-
-5.737e-04  -1.400e+00 2.000e+02 2.645e-02 1.318e-01 4.938e+00 3.301e-05 0.000e+00 0.000e+00 1.172e+01 0.000e+00 # p p > zp > mu+ mu-
-3.620e-04  -1.200e+00 2.000e+02 6.643e-02 5.245e-02 4.938e+00 5.232e-06 0.000e+00 0.000e+00 1.172e+01 0.000e+00 # p p > zp > mu+ mu-
-5.139e-02  -3.000e+00 3.000e+02 2.105e-02 2.997e-01 4.489e+00 4.993e-01 0.000e+00 0.000e+00 7.399e+00 0.000e+00 # p p > zp > mu+ mu-
-3.242e-02  -2.800e+00 3.000e+02 8.442e-03 7.471e-01 4.489e+00 4.955e-01 0.000e+00 0.000e+00 7.399e+00 0.000e+00 # p p > zp > mu+ mu-
-2.046e-02  -2.600e+00 3.000e+02 3.520e-03 1.791e+00 4.489e+00 4.731e-01 0.000e+00 0.000e+00 7.399e+00 0.000e+00 # p p > zp > mu+ mu-
-1.291e-02  -2.400e+00 3.000e+02 1.802e-03 3.499e+00 4.489e+00 3.679e-01 0.000e+00 0.000e+00 7.399e+00 0.000e+00 # p p > zp > mu+ mu-
-8.145e-03  -2.200e+00 3.000e+02 1.724e-03 3.658e+00 4.489e+00 1.531e-01 0.000e+00 0.000e+00 7.399e+00 0.000e+00 # p p > zp > mu+ mu-
-5.139e-03  -2.000e+00 3.000e+02 3.214e-03 1.962e+00 4.489e+00 3.269e-02 0.000e+00 0.000e+00 7.399e+00 0.000e+00 # p p > zp > mu+ mu-
-3.242e-03  -1.800e+00 3.000e+02 7.630e-03 8.266e-01 4.489e+00 5.483e-03 0.000e+00 0.000e+00 7.399e+00 0.000e+00 # p p > zp > mu+ mu-
-2.046e-03  -1.600e+00 3.000e+02 1.899e-02 3.322e-01 4.489e+00 8.770e-04 0.000e+00 0.000e+00 7.399e+00 0.000e+00 # p p > zp > mu+ mu-
-1.291e-03  -1.400e+00 3.000e+02 4.763e-02 1.324e-01 4.489e+00 1.392e-04 0.000e+00 0.000e+00 7.399e+00 0.000e+00 # p p > zp > mu+ mu-
-8.145e-04  -1.200e+00 3.000e+02 1.196e-01 5.272e-02 4.489e+00 2.207e-05 0.000e+00 0.000e+00 7.399e+00 0.000e+00 # p p > zp > mu+ mu-
-9.136e-02  -3.000e+00 4.000e+02 8.860e-02 1.003e-01 4.015e+00 4.998e-01 4.843e-07 0.000e+00 7.731e+00 0.000e+00 # p p > zp > mu+ mu-
-5.764e-02  -2.800e+00 4.000e+02 3.536e-02 2.511e-01 4.015e+00 4.985e-01 3.048e-06 0.000e+00 7.731e+00 0.000e+00 # p p > zp > mu+ mu-
-3.637e-02  -2.600e+00 4.000e+02 1.431e-02 6.206e-01 4.015e+00 4.905e-01 1.892e-05 0.000e+00 7.731e+00 0.000e+00 # p p > zp > mu+ mu-
-2.295e-02  -2.400e+00 4.000e+02 6.272e-03 1.416e+00 4.015e+00 4.454e-01 1.084e-04 0.000e+00 7.731e+00 0.000e+00 # p p > zp > mu+ mu-
-1.448e-02  -2.200e+00 4.000e+02 3.945e-03 2.251e+00 4.015e+00 2.820e-01 4.330e-04 0.000e+00 7.731e+00 0.000e+00 # p p > zp > mu+ mu-
-9.136e-03  -2.000e+00 4.000e+02 5.207e-03 1.705e+00 4.015e+00 8.504e-02 8.241e-04 0.000e+00 7.731e+00 0.000e+00 # p p > zp > mu+ mu-
-5.764e-03  -1.800e+00 4.000e+02 1.121e-02 7.924e-01 4.015e+00 1.573e-02 9.618e-04 0.000e+00 7.731e+00 0.000e+00 # p p > zp > mu+ mu-
-3.637e-03  -1.600e+00 4.000e+02 2.740e-02 3.241e-01 4.015e+00 2.561e-03 9.879e-04 0.000e+00 7.731e+00 0.000e+00 # p p > zp > mu+ mu-
-2.295e-03  -1.400e+00 4.000e+02 6.854e-02 1.296e-01 4.015e+00 4.076e-04 9.922e-04 0.000e+00 7.731e+00 0.000e+00 # p p > zp > mu+ mu-
-1.448e-03  -1.200e+00 4.000e+02 1.720e-01 5.160e-02 4.015e+00 6.465e-05 9.929e-04 0.000e+00 7.731e+00 0.000e+00 # p p > zp > mu+ mu-
-1.427e-01  -3.000e+00 5.000e+02 2.703e-01 4.100e-02 2.074e+00 4.999e-01 3.052e-07 0.000e+00 3.873e+00 0.000e+00 # p p > zp > mu+ mu-
-9.007e-02  -2.800e+00 5.000e+02 1.077e-01 1.030e-01 2.074e+00 4.993e-01 1.924e-06 0.000e+00 3.873e+00 0.000e+00 # p p > zp > mu+ mu-
-5.683e-02  -2.600e+00 5.000e+02 4.319e-02 2.567e-01 2.074e+00 4.959e-01 1.205e-05 0.000e+00 3.873e+00 0.000e+00 # p p > zp > mu+ mu-
-3.586e-02  -2.400e+00 5.000e+02 1.794e-02 6.178e-01 2.074e+00 4.753e-01 7.290e-05 0.000e+00 3.873e+00 0.000e+00 # p p > zp > mu+ mu-
-2.262e-02  -2.200e+00 5.000e+02 9.015e-03 1.229e+00 2.074e+00 3.765e-01 3.644e-04 0.000e+00 3.873e+00 0.000e+00 # p p > zp > mu+ mu-
-1.427e-02  -2.000e+00 5.000e+02 8.295e-03 1.336e+00 2.074e+00 1.629e-01 9.946e-04 0.000e+00 3.873e+00 0.000e+00 # p p > zp > mu+ mu-
-9.007e-03  -1.800e+00 5.000e+02 1.512e-02 7.327e-01 2.074e+00 3.557e-02 1.370e-03 0.000e+00 3.873e+00 0.000e+00 # p p > zp > mu+ mu-
-5.683e-03  -1.600e+00 5.000e+02 3.572e-02 3.103e-01 2.074e+00 5.996e-03 1.458e-03 0.000e+00 3.873e+00 0.000e+00 # p p > zp > mu+ mu-
-3.586e-03  -1.400e+00 5.000e+02 8.881e-02 1.249e-01 2.074e+00 9.600e-04 1.472e-03 0.000e+00 3.873e+00 0.000e+00 # p p > zp > mu+ mu-
-2.262e-03  -1.200e+00 5.000e+02 2.227e-01 4.976e-02 2.074e+00 1.524e-04 1.475e-03 0.000e+00 3.873e+00 0.000e+00 # p p > zp > mu+ mu-
-2.056e-01  -3.000e+00 6.000e+02 6.725e-01 1.899e-02 1.681e+00 4.999e-01 1.730e-07 0.000e+00 2.117e+00 0.000e+00 # p p > zp > mu+ mu-
-1.297e-01  -2.800e+00 6.000e+02 2.679e-01 4.772e-02 1.681e+00 4.997e-01 1.091e-06 0.000e+00 2.117e+00 0.000e+00 # p p > zp > mu+ mu-
-8.183e-02  -2.600e+00 6.000e+02 1.070e-01 1.194e-01 1.681e+00 4.980e-01 6.861e-06 0.000e+00 2.117e+00 0.000e+00 # p p > zp > mu+ mu-
-5.163e-02  -2.400e+00 6.000e+02 4.351e-02 2.934e-01 1.681e+00 4.875e-01 4.238e-05 0.000e+00 2.117e+00 0.000e+00 # p p > zp > mu+ mu-
-3.258e-02  -2.200e+00 6.000e+02 1.961e-02 6.507e-01 1.681e+00 4.306e-01 2.362e-04 0.000e+00 2.117e+00 0.000e+00 # p p > zp > mu+ mu-
-2.056e-02  -2.000e+00 6.000e+02 1.356e-02 9.409e-01 1.681e+00 2.479e-01 8.580e-04 0.000e+00 2.117e+00 0.000e+00 # p p > zp > mu+ mu-
-1.297e-02  -1.800e+00 6.000e+02 1.985e-02 6.429e-01 1.681e+00 6.743e-02 1.472e-03 0.000e+00 2.117e+00 0.000e+00 # p p > zp > mu+ mu-
-8.183e-03  -1.600e+00 6.000e+02 4.421e-02 2.888e-01 1.681e+00 1.205e-02 1.661e-03 0.000e+00 2.117e+00 0.000e+00 # p p > zp > mu+ mu-
-5.163e-03  -1.400e+00 6.000e+02 1.088e-01 1.174e-01 1.681e+00 1.950e-03 1.695e-03 0.000e+00 2.117e+00 0.000e+00 # p p > zp > mu+ mu-
-3.258e-03  -1.200e+00 6.000e+02 2.724e-01 4.693e-02 1.681e+00 3.101e-04 1.701e-03 0.000e+00 2.117e+00 0.000e+00 # p p > zp > mu+ mu-
-2.798e-01  -3.000e+00 7.000e+02 1.454e+00 9.672e-03 5.816e-01 5.000e-01 1.016e-07 0.000e+00 9.473e-01 0.000e+00 # p p > zp > mu+ mu-
-1.765e-01  -2.800e+00 7.000e+02 5.788e-01 2.440e-02 5.816e-01 4.998e-01 6.411e-07 0.000e+00 9.473e-01 0.000e+00 # p p > zp > mu+ mu-
-1.114e-01  -2.600e+00 7.000e+02 2.309e-01 6.114e-02 5.816e-01 4.989e-01 4.037e-06 0.000e+00 9.473e-01 0.000e+00 # p p > zp > mu+ mu-
-7.028e-02  -2.400e+00 7.000e+02 9.299e-02 1.514e-01 5.816e-01 4.931e-01 2.518e-05 0.000e+00 9.473e-01 0.000e+00 # p p > zp > mu+ mu-
-4.434e-02  -2.200e+00 7.000e+02 3.972e-02 3.541e-01 5.816e-01 4.596e-01 1.481e-04 0.000e+00 9.473e-01 0.000e+00 # p p > zp > mu+ mu-
-2.798e-02  -2.000e+00 7.000e+02 2.260e-02 6.220e-01 5.816e-01 3.215e-01 6.536e-04 0.000e+00 9.473e-01 0.000e+00 # p p > zp > mu+ mu-
-1.765e-02  -1.800e+00 7.000e+02 2.605e-02 5.397e-01 5.816e-01 1.111e-01 1.425e-03 0.000e+00 9.473e-01 0.000e+00 # p p > zp > mu+ mu-
-1.114e-02  -1.600e+00 7.000e+02 5.320e-02 2.645e-01 5.816e-01 2.165e-02 1.752e-03 0.000e+00 9.473e-01 0.000e+00 # p p > zp > mu+ mu-
-7.028e-03  -1.400e+00 7.000e+02 1.288e-01 1.094e-01 5.816e-01 3.561e-03 1.818e-03 0.000e+00 9.473e-01 0.000e+00 # p p > zp > mu+ mu-
-4.434e-03  -1.200e+00 7.000e+02 3.215e-01 4.396e-02 5.816e-01 5.678e-04 1.829e-03 0.000e+00 9.473e-01 0.000e+00 # p p > zp > mu+ mu-
-3.654e-01  -3.000e+00 8.000e+02 2.834e+00 5.286e-03 9.238e-01 5.000e-01 6.269e-08 0.000e+00 1.396e+00 0.000e+00 # p p > zp > mu+ mu-
-2.306e-01  -2.800e+00 8.000e+02 1.128e+00 1.331e-02 9.238e-01 4.999e-01 3.955e-07 0.000e+00 1.396e+00 0.000e+00 # p p > zp > mu+ mu-
-1.455e-01  -2.600e+00 8.000e+02 4.497e-01 3.353e-02 9.238e-01 4.993e-01 2.493e-06 0.000e+00 1.396e+00 0.000e+00 # p p > zp > mu+ mu-
-9.179e-02  -2.400e+00 8.000e+02 1.803e-01 8.336e-02 9.238e-01 4.959e-01 1.562e-05 0.000e+00 1.396e+00 0.000e+00 # p p > zp > mu+ mu-
-5.792e-02  -2.200e+00 8.000e+02 7.488e-02 2.003e-01 9.238e-01 4.753e-01 9.446e-05 0.000e+00 1.396e+00 0.000e+00 # p p > zp > mu+ mu-
-3.654e-02  -2.000e+00 8.000e+02 3.762e-02 3.981e-01 9.238e-01 3.766e-01 4.722e-04 0.000e+00 1.396e+00 0.000e+00 # p p > zp > mu+ mu-
-2.306e-02  -1.800e+00 8.000e+02 3.461e-02 4.328e-01 9.238e-01 1.630e-01 1.290e-03 0.000e+00 1.396e+00 0.000e+00 # p p > zp > mu+ mu-
-1.455e-02  -1.600e+00 8.000e+02 6.308e-02 2.377e-01 9.238e-01 3.560e-02 1.777e-03 0.000e+00 1.396e+00 0.000e+00 # p p > zp > mu+ mu-
-9.179e-03  -1.400e+00 8.000e+02 1.490e-01 1.008e-01 9.238e-01 6.002e-03 1.890e-03 0.000e+00 1.396e+00 0.000e+00 # p p > zp > mu+ mu-
-5.792e-03  -1.200e+00 8.000e+02 3.704e-01 4.067e-02 9.238e-01 9.610e-04 1.910e-03 0.000e+00 1.396e+00 0.000e+00 # p p > zp > mu+ mu-
-4.625e-01  -3.000e+00 9.000e+02 5.107e+00 3.041e-03 1.016e+00 5.000e-01 4.047e-08 0.000e+00 1.341e+00 0.000e+00 # p p > zp > mu+ mu-
-2.918e-01  -2.800e+00 9.000e+02 2.033e+00 7.652e-03 1.016e+00 4.999e-01 2.553e-07 0.000e+00 1.341e+00 0.000e+00 # p p > zp > mu+ mu-
-1.841e-01  -2.600e+00 9.000e+02 8.100e-01 1.925e-02 1.016e+00 4.996e-01 1.610e-06 0.000e+00 1.341e+00 0.000e+00 # p p > zp > mu+ mu-
-1.162e-01  -2.400e+00 9.000e+02 3.239e-01 4.794e-02 1.016e+00 4.974e-01 1.011e-05 0.000e+00 1.341e+00 0.000e+00 # p p > zp > mu+ mu-
-7.330e-02  -2.200e+00 9.000e+02 1.325e-01 1.168e-01 1.016e+00 4.842e-01 6.211e-05 0.000e+00 1.341e+00 0.000e+00 # p p > zp > mu+ mu-
-4.625e-02  -2.000e+00 9.000e+02 6.156e-02 2.509e-01 1.016e+00 4.147e-01 3.357e-04 0.000e+00 1.341e+00 0.000e+00 # p p > zp > mu+ mu-
-2.918e-02  -1.800e+00 9.000e+02 4.670e-02 3.307e-01 1.016e+00 2.177e-01 1.112e-03 0.000e+00 1.341e+00 0.000e+00 # p p > zp > mu+ mu-
-1.841e-02  -1.600e+00 9.000e+02 7.433e-02 2.079e-01 1.016e+00 5.445e-02 1.754e-03 0.000e+00 1.341e+00 0.000e+00 # p p > zp > mu+ mu-
-1.162e-02  -1.400e+00 9.000e+02 1.696e-01 9.129e-02 1.016e+00 9.499e-03 1.931e-03 0.000e+00 1.341e+00 0.000e+00 # p p > zp > mu+ mu-
-7.330e-03  -1.200e+00 9.000e+02 4.192e-01 3.708e-02 1.016e+00 1.530e-03 1.963e-03 0.000e+00 1.341e+00 0.000e+00 # p p > zp > mu+ mu-
-5.710e-01  -3.000e+00 1.000e+03 8.648e+00 1.838e-03 4.974e-01 5.000e-01 2.717e-08 0.000e+00 8.215e-01 0.000e+00 # p p > zp > mu+ mu-
-3.603e-01  -2.800e+00 1.000e+03 3.443e+00 4.587e-03 4.974e-01 5.000e-01 1.714e-07 0.000e+00 8.215e-01 0.000e+00 # p p > zp > mu+ mu-
-2.273e-01  -2.600e+00 1.000e+03 1.371e+00 1.157e-02 4.974e-01 4.997e-01 1.081e-06 0.000e+00 8.215e-01 0.000e+00 # p p > zp > mu+ mu-
-1.434e-01  -2.400e+00 1.000e+03 5.475e-01 2.881e-02 4.974e-01 4.983e-01 6.802e-06 0.000e+00 8.215e-01 0.000e+00 # p p > zp > mu+ mu-
-9.050e-02  -2.200e+00 1.000e+03 2.219e-01 7.092e-02 4.974e-01 4.895e-01 4.216e-05 0.000e+00 8.215e-01 0.000e+00 # p p > zp > mu+ mu-
-5.710e-02  -2.000e+00 1.000e+03 9.819e-02 1.601e-01 4.974e-01 4.404e-01 2.393e-04 0.000e+00 8.215e-01 0.000e+00 # p p > zp > mu+ mu-
-3.603e-02  -1.800e+00 1.000e+03 6.383e-02 2.462e-01 4.974e-01 2.697e-01 9.248e-04 0.000e+00 8.215e-01 0.000e+00 # p p > zp > mu+ mu-
-2.273e-02  -1.600e+00 1.000e+03 8.756e-02 1.795e-01 4.974e-01 7.827e-02 1.693e-03 0.000e+00 8.215e-01 0.000e+00 # p p > zp > mu+ mu-
-1.434e-02  -1.400e+00 1.000e+03 1.910e-01 8.238e-02 4.974e-01 1.429e-02 1.950e-03 0.000e+00 8.215e-01 0.000e+00 # p p > zp > mu+ mu-
-9.050e-03  -1.200e+00 1.000e+03 4.681e-01 3.368e-02 4.974e-01 2.320e-03 1.998e-03 0.000e+00 8.215e-01 0.000e+00 # p p > zp > mu+ mu-
-6.909e-01  -3.000e+00 1.100e+03 1.393e+01 1.142e-03 5.131e-01 5.000e-01 1.887e-08 0.000e+00 8.918e-01 0.000e+00 # p p > zp > mu+ mu-
-4.359e-01  -2.800e+00 1.100e+03 5.545e+00 2.835e-03 5.131e-01 5.000e-01 1.191e-07 0.000e+00 8.918e-01 0.000e+00 # p p > zp > mu+ mu-
-2.751e-01  -2.600e+00 1.100e+03 2.208e+00 7.119e-03 5.131e-01 4.998e-01 7.511e-07 0.000e+00 8.918e-01 0.000e+00 # p p > zp > mu+ mu-
-1.735e-01  -2.400e+00 1.100e+03 8.808e-01 1.785e-02 5.131e-01 4.988e-01 4.730e-06 0.000e+00 8.918e-01 0.000e+00 # p p > zp > mu+ mu-
-1.095e-01  -2.200e+00 1.100e+03 3.550e-01 4.428e-02 5.131e-01 4.928e-01 2.948e-05 0.000e+00 8.918e-01 0.000e+00 # p p > zp > mu+ mu-
-6.909e-02  -2.000e+00 1.100e+03 1.522e-01 1.033e-01 5.131e-01 4.576e-01 1.727e-04 0.000e+00 8.918e-01 0.000e+00 # p p > zp > mu+ mu-
-4.359e-02  -1.800e+00 1.100e+03 8.787e-02 1.789e-01 5.131e-01 3.155e-01 7.514e-04 0.000e+00 8.918e-01 0.000e+00 # p p > zp > mu+ mu-
-2.751e-02  -1.600e+00 1.100e+03 1.035e-01 1.519e-01 5.131e-01 1.066e-01 1.602e-03 0.000e+00 8.918e-01 0.000e+00 # p p > zp > mu+ mu-
-1.735e-02  -1.400e+00 1.100e+03 2.134e-01 7.368e-02 5.131e-01 2.059e-02 1.953e-03 0.000e+00 8.918e-01 0.000e+00 # p p > zp > mu+ mu-
-1.095e-02  -1.200e+00 1.100e+03 5.174e-01 3.038e-02 5.131e-01 3.381e-03 2.023e-03 0.000e+00 8.918e-01 0.000e+00 # p p > zp > mu+ mu-
-8.222e-01  -3.000e+00 1.200e+03 2.152e+01 7.447e-04 7.373e-01 5.000e-01 1.349e-08 0.000e+00 1.073e+00 0.000e+00 # p p > zp > mu+ mu-
-5.188e-01  -2.800e+00 1.200e+03 8.567e+00 1.820e-03 7.373e-01 5.000e-01 8.514e-08 0.000e+00 1.073e+00 0.000e+00 # p p > zp > mu+ mu-
-3.273e-01  -2.600e+00 1.200e+03 3.411e+00 4.544e-03 7.373e-01 4.999e-01 5.371e-07 0.000e+00 1.073e+00 0.000e+00 # p p > zp > mu+ mu-
-2.065e-01  -2.400e+00 1.200e+03 1.360e+00 1.140e-02 7.373e-01 4.992e-01 3.384e-06 0.000e+00 1.073e+00 0.000e+00 # p p > zp > mu+ mu-
-1.303e-01  -2.200e+00 1.200e+03 5.462e-01 2.838e-02 7.373e-01 4.949e-01 2.117e-05 0.000e+00 1.073e+00 0.000e+00 # p p > zp > mu+ mu-
-8.222e-02  -2.000e+00 1.200e+03 2.293e-01 6.763e-02 7.373e-01 4.692e-01 1.266e-04 0.000e+00 1.073e+00 0.000e+00 # p p > zp > mu+ mu-
-5.188e-02  -1.800e+00 1.200e+03 1.211e-01 1.280e-01 7.373e-01 3.537e-01 6.023e-04 0.000e+00 1.073e+00 0.000e+00 # p p > zp > mu+ mu-
-3.273e-02  -1.600e+00 1.200e+03 1.231e-01 1.259e-01 7.373e-01 1.385e-01 1.488e-03 0.000e+00 1.073e+00 0.000e+00 # p p > zp > mu+ mu-
-2.065e-02  -1.400e+00 1.200e+03 2.372e-01 6.538e-02 7.373e-01 2.862e-02 1.940e-03 0.000e+00 1.073e+00 0.000e+00 # p p > zp > mu+ mu-
-1.303e-02  -1.200e+00 1.200e+03 5.671e-01 2.734e-02 7.373e-01 4.766e-03 2.039e-03 0.000e+00 1.073e+00 0.000e+00 # p p > zp > mu+ mu-
-9.650e-01  -3.000e+00 1.300e+03 3.211e+01 4.901e-04 6.941e-01 5.000e-01 9.893e-09 0.000e+00 9.511e-01 0.000e+00 # p p > zp > mu+ mu-
-6.089e-01  -2.800e+00 1.300e+03 1.278e+01 1.198e-03 6.941e-01 5.000e-01 6.242e-08 0.000e+00 9.511e-01 0.000e+00 # p p > zp > mu+ mu-
-3.842e-01  -2.600e+00 1.300e+03 5.090e+00 2.989e-03 6.941e-01 4.999e-01 3.938e-07 0.000e+00 9.511e-01 0.000e+00 # p p > zp > mu+ mu-
-2.424e-01  -2.400e+00 1.300e+03 2.028e+00 7.461e-03 6.941e-01 4.994e-01 2.482e-06 0.000e+00 9.511e-01 0.000e+00 # p p > zp > mu+ mu-
-1.529e-01  -2.200e+00 1.300e+03 8.127e-01 1.862e-02 6.941e-01 4.963e-01 1.556e-05 0.000e+00 9.511e-01 0.000e+00 # p p > zp > mu+ mu-
-9.650e-02  -2.000e+00 1.300e+03 3.364e-01 4.496e-02 6.941e-01 4.772e-01 9.443e-05 0.000e+00 9.511e-01 0.000e+00 # p p > zp > mu+ mu-
-6.089e-02  -1.800e+00 1.300e+03 1.663e-01 9.094e-02 6.941e-01 3.844e-01 4.799e-04 0.000e+00 9.511e-01 0.000e+00 # p p > zp > mu+ mu-
-3.842e-02  -1.600e+00 1.300e+03 1.475e-01 1.025e-01 6.941e-01 1.725e-01 1.359e-03 0.000e+00 9.511e-01 0.000e+00 # p p > zp > mu+ mu-
-2.424e-02  -1.400e+00 1.300e+03 2.629e-01 5.754e-02 6.941e-01 3.854e-02 1.915e-03 0.000e+00 9.511e-01 0.000e+00 # p p > zp > mu+ mu-
-1.529e-02  -1.200e+00 1.300e+03 6.175e-01 2.450e-02 6.941e-01 6.531e-03 2.048e-03 0.000e+00 9.511e-01 0.000e+00 # p p > zp > mu+ mu-
-1.119e+00  -3.000e+00 1.400e+03 4.651e+01 3.424e-04 5.248e-01 5.000e-01 7.411e-09 0.000e+00 7.183e-01 0.000e+00 # p p > zp > mu+ mu-
-7.061e-01  -2.800e+00 1.400e+03 1.852e+01 8.136e-04 5.248e-01 5.000e-01 4.676e-08 0.000e+00 7.183e-01 0.000e+00 # p p > zp > mu+ mu-
-4.455e-01  -2.600e+00 1.400e+03 7.373e+00 2.007e-03 5.248e-01 4.999e-01 2.950e-07 0.000e+00 7.183e-01 0.000e+00 # p p > zp > mu+ mu-
-2.811e-01  -2.400e+00 1.400e+03 2.937e+00 5.028e-03 5.248e-01 4.996e-01 1.860e-06 0.000e+00 7.183e-01 0.000e+00 # p p > zp > mu+ mu-
-1.774e-01  -2.200e+00 1.400e+03 1.175e+00 1.256e-02 5.248e-01 4.972e-01 1.168e-05 0.000e+00 7.183e-01 0.000e+00 # p p > zp > mu+ mu-
-1.119e-01  -2.000e+00 1.400e+03 4.816e-01 3.065e-02 5.248e-01 4.829e-01 7.157e-05 0.000e+00 7.183e-01 0.000e+00 # p p > zp > mu+ mu-
-7.061e-02  -1.800e+00 1.400e+03 2.266e-01 6.515e-02 5.248e-01 4.085e-01 3.821e-04 0.000e+00 7.183e-01 0.000e+00 # p p > zp > mu+ mu-
-4.455e-02  -1.600e+00 1.400e+03 1.779e-01 8.302e-02 5.248e-01 2.072e-01 1.223e-03 0.000e+00 7.183e-01 0.000e+00 # p p > zp > mu+ mu-
-2.811e-02  -1.400e+00 1.400e+03 2.909e-01 5.075e-02 5.248e-01 5.043e-02 1.878e-03 0.000e+00 7.183e-01 0.000e+00 # p p > zp > mu+ mu-
-1.774e-02  -1.200e+00 1.400e+03 6.688e-01 2.208e-02 5.248e-01 8.735e-03 2.052e-03 0.000e+00 7.183e-01 0.000e+00 # p p > zp > mu+ mu-
-1.285e+00  -3.000e+00 1.500e+03 6.567e+01 2.480e-04 3.745e-01 5.000e-01 5.658e-09 0.000e+00 5.224e-01 0.000e+00 # p p > zp > mu+ mu-
-8.106e-01  -2.800e+00 1.500e+03 2.614e+01 5.636e-04 3.745e-01 5.000e-01 3.570e-08 0.000e+00 5.224e-01 0.000e+00 # p p > zp > mu+ mu-
-5.115e-01  -2.600e+00 1.500e+03 1.041e+01 1.374e-03 3.745e-01 4.999e-01 2.252e-07 0.000e+00 5.224e-01 0.000e+00 # p p > zp > mu+ mu-
-3.227e-01  -2.400e+00 1.500e+03 4.146e+00 3.416e-03 3.745e-01 4.997e-01 1.420e-06 0.000e+00 5.224e-01 0.000e+00 # p p > zp > mu+ mu-
-2.036e-01  -2.200e+00 1.500e+03 1.657e+00 8.543e-03 3.745e-01 4.979e-01 8.930e-06 0.000e+00 5.224e-01 0.000e+00 # p p > zp > mu+ mu-
-1.285e-01  -2.000e+00 1.500e+03 6.744e-01 2.095e-02 3.745e-01 4.869e-01 5.510e-05 0.000e+00 5.224e-01 0.000e+00 # p p > zp > mu+ mu-
-8.106e-02  -1.800e+00 1.500e+03 3.059e-01 4.616e-02 3.745e-01 4.273e-01 3.051e-04 0.000e+00 5.224e-01 0.000e+00 # p p > zp > mu+ mu-
-5.115e-02  -1.600e+00 1.500e+03 2.158e-01 6.544e-02 3.745e-01 2.412e-01 1.087e-03 0.000e+00 5.224e-01 0.000e+00 # p p > zp > mu+ mu-
-3.227e-02  -1.400e+00 1.500e+03 3.220e-01 4.386e-02 3.745e-01 6.434e-02 1.829e-03 0.000e+00 5.224e-01 0.000e+00 # p p > zp > mu+ mu-
-2.036e-02  -1.200e+00 1.500e+03 7.212e-01 1.959e-02 3.745e-01 1.144e-02 2.051e-03 0.000e+00 5.224e-01 0.000e+00 # p p > zp > mu+ mu-
-1.462e+00  -3.000e+00 1.600e+03 9.068e+01 1.845e-04 3.161e-01 5.000e-01 4.393e-09 0.000e+00 4.623e-01 0.000e+00 # p p > zp > mu+ mu-
-9.223e-01  -2.800e+00 1.600e+03 3.610e+01 3.983e-04 3.161e-01 5.000e-01 2.772e-08 0.000e+00 4.623e-01 0.000e+00 # p p > zp > mu+ mu-
-5.819e-01  -2.600e+00 1.600e+03 1.437e+01 9.585e-04 3.161e-01 5.000e-01 1.749e-07 0.000e+00 4.623e-01 0.000e+00 # p p > zp > mu+ mu-
-3.672e-01  -2.400e+00 1.600e+03 5.725e+00 2.434e-03 3.161e-01 4.997e-01 1.103e-06 0.000e+00 4.623e-01 0.000e+00 # p p > zp > mu+ mu-
-2.317e-01  -2.200e+00 1.600e+03 2.285e+00 5.949e-03 3.161e-01 4.984e-01 6.939e-06 0.000e+00 4.623e-01 0.000e+00 # p p > zp > mu+ mu-
-1.462e-01  -2.000e+00 1.600e+03 9.257e-01 1.467e-02 3.161e-01 4.898e-01 4.303e-05 0.000e+00 4.623e-01 0.000e+00 # p p > zp > mu+ mu-
-9.223e-02  -1.800e+00 1.600e+03 4.085e-01 3.322e-02 3.161e-01 4.419e-01 2.449e-04 0.000e+00 4.623e-01 0.000e+00 # p p > zp > mu+ mu-
-5.819e-02  -1.600e+00 1.600e+03 2.630e-01 5.149e-02 3.161e-01 2.733e-01 9.558e-04 0.000e+00 4.623e-01 0.000e+00 # p p > zp > mu+ mu-
-3.672e-02  -1.400e+00 1.600e+03 3.567e-01 3.796e-02 3.161e-01 8.020e-02 1.770e-03 0.000e+00 4.623e-01 0.000e+00 # p p > zp > mu+ mu-
-2.317e-02  -1.200e+00 1.600e+03 7.751e-01 1.752e-02 3.161e-01 1.469e-02 2.046e-03 0.000e+00 4.623e-01 0.000e+00 # p p > zp > mu+ mu-
-1.650e+00  -3.000e+00 1.700e+03 1.228e+02 1.409e-04 3.045e-01 5.000e-01 3.461e-09 0.000e+00 3.698e-01 0.000e+00 # p p > zp > mu+ mu-
-1.041e+00  -2.800e+00 1.700e+03 4.888e+01 2.930e-04 3.045e-01 5.000e-01 2.184e-08 0.000e+00 3.698e-01 0.000e+00 # p p > zp > mu+ mu-
-6.569e-01  -2.600e+00 1.700e+03 1.946e+01 6.830e-04 3.045e-01 5.000e-01 1.378e-07 0.000e+00 3.698e-01 0.000e+00 # p p > zp > mu+ mu-
-4.145e-01  -2.400e+00 1.700e+03 7.751e+00 1.679e-03 3.045e-01 4.998e-01 8.690e-07 0.000e+00 3.698e-01 0.000e+00 # p p > zp > mu+ mu-
-2.615e-01  -2.200e+00 1.700e+03 3.092e+00 4.184e-03 3.045e-01 4.987e-01 5.471e-06 0.000e+00 3.698e-01 0.000e+00 # p p > zp > mu+ mu-
-1.650e-01  -2.000e+00 1.700e+03 1.248e+00 1.035e-02 3.045e-01 4.920e-01 3.405e-05 0.000e+00 3.698e-01 0.000e+00 # p p > zp > mu+ mu-
-1.041e-01  -1.800e+00 1.700e+03 5.393e-01 2.395e-02 3.045e-01 4.532e-01 1.979e-04 0.000e+00 3.698e-01 0.000e+00 # p p > zp > mu+ mu-
-6.569e-02  -1.600e+00 1.700e+03 3.214e-01 4.017e-02 3.045e-01 3.028e-01 8.343e-04 0.000e+00 3.698e-01 0.000e+00 # p p > zp > mu+ mu-
-4.145e-02  -1.400e+00 1.700e+03 3.959e-01 3.262e-02 3.045e-01 9.785e-02 1.701e-03 0.000e+00 3.698e-01 0.000e+00 # p p > zp > mu+ mu-
-2.615e-02  -1.200e+00 1.700e+03 8.307e-01 1.555e-02 3.045e-01 1.857e-02 2.037e-03 0.000e+00 3.698e-01 0.000e+00 # p p > zp > mu+ mu-
-1.850e+00  -3.000e+00 1.800e+03 1.634e+02 1.094e-04 2.806e-01 5.000e-01 2.763e-09 0.000e+00 3.182e-01 0.000e+00 # p p > zp > mu+ mu-
-1.167e+00  -2.800e+00 1.800e+03 6.506e+01 2.219e-04 2.806e-01 5.000e-01 1.743e-08 0.000e+00 3.182e-01 0.000e+00 # p p > zp > mu+ mu-
-7.365e-01  -2.600e+00 1.800e+03 2.590e+01 5.001e-04 2.806e-01 5.000e-01 1.100e-07 0.000e+00 3.182e-01 0.000e+00 # p p > zp > mu+ mu-
-4.647e-01  -2.400e+00 1.800e+03 1.031e+01 1.209e-03 2.806e-01 4.998e-01 6.938e-07 0.000e+00 3.182e-01 0.000e+00 # p p > zp > mu+ mu-
-2.932e-01  -2.200e+00 1.800e+03 4.113e+00 2.984e-03 2.806e-01 4.990e-01 4.370e-06 0.000e+00 3.182e-01 0.000e+00 # p p > zp > mu+ mu-
-1.850e-01  -2.000e+00 1.800e+03 1.655e+00 7.387e-03 2.806e-01 4.936e-01 2.727e-05 0.000e+00 3.182e-01 0.000e+00 # p p > zp > mu+ mu-
-1.167e-01  -1.800e+00 1.800e+03 7.040e-01 1.735e-02 2.806e-01 4.620e-01 1.611e-04 0.000e+00 3.182e-01 0.000e+00 # p p > zp > mu+ mu-
-7.365e-02  -1.600e+00 1.800e+03 3.933e-01 3.104e-02 2.806e-01 3.293e-01 7.244e-04 0.000e+00 3.182e-01 0.000e+00 # p p > zp > mu+ mu-
-4.647e-02  -1.400e+00 1.800e+03 4.404e-01 2.773e-02 2.806e-01 1.170e-01 1.625e-03 0.000e+00 3.182e-01 0.000e+00 # p p > zp > mu+ mu-
-2.932e-02  -1.200e+00 1.800e+03 8.884e-01 1.376e-02 2.806e-01 2.310e-02 2.023e-03 0.000e+00 3.182e-01 0.000e+00 # p p > zp > mu+ mu-
-2.061e+00  -3.000e+00 1.900e+03 2.141e+02 8.868e-05 2.419e-01 5.000e-01 2.232e-09 0.000e+00 2.686e-01 0.000e+00 # p p > zp > mu+ mu-
-1.301e+00  -2.800e+00 1.900e+03 8.525e+01 1.694e-04 2.419e-01 5.000e-01 1.408e-08 0.000e+00 2.686e-01 0.000e+00 # p p > zp > mu+ mu-
-8.206e-01  -2.600e+00 1.900e+03 3.394e+01 3.634e-04 2.419e-01 5.000e-01 8.886e-08 0.000e+00 2.686e-01 0.000e+00 # p p > zp > mu+ mu-
-5.178e-01  -2.400e+00 1.900e+03 1.351e+01 8.774e-04 2.419e-01 4.999e-01 5.605e-07 0.000e+00 2.686e-01 0.000e+00 # p p > zp > mu+ mu-
-3.267e-01  -2.200e+00 1.900e+03 5.388e+00 2.162e-03 2.419e-01 4.992e-01 3.532e-06 0.000e+00 2.686e-01 0.000e+00 # p p > zp > mu+ mu-
-2.061e-01  -2.000e+00 1.900e+03 2.164e+00 5.347e-03 2.419e-01 4.948e-01 2.209e-05 0.000e+00 2.686e-01 0.000e+00 # p p > zp > mu+ mu-
-1.301e-01  -1.800e+00 1.900e+03 9.090e-01 1.268e-02 2.419e-01 4.689e-01 1.321e-04 0.000e+00 2.686e-01 0.000e+00 # p p > zp > mu+ mu-
-8.206e-02  -1.600e+00 1.900e+03 4.812e-01 2.392e-02 2.419e-01 3.526e-01 6.267e-04 0.000e+00 2.686e-01 0.000e+00 # p p > zp > mu+ mu-
-5.178e-02  -1.400e+00 1.900e+03 4.914e-01 2.343e-02 2.419e-01 1.375e-01 1.542e-03 0.000e+00 2.686e-01 0.000e+00 # p p > zp > mu+ mu-
-3.267e-02  -1.200e+00 1.900e+03 9.486e-01 1.215e-02 2.419e-01 2.835e-02 2.006e-03 0.000e+00 2.686e-01 0.000e+00 # p p > zp > mu+ mu-
-2.284e+00  -3.000e+00 2.000e+03 2.767e+02 7.491e-05 1.995e-01 5.000e-01 1.822e-09 0.000e+00 2.259e-01 0.000e+00 # p p > zp > mu+ mu-
-1.441e+00  -2.800e+00 2.000e+03 1.102e+02 1.354e-04 1.995e-01 5.000e-01 1.150e-08 0.000e+00 2.259e-01 0.000e+00 # p p > zp > mu+ mu-
-9.093e-01  -2.600e+00 2.000e+03 4.386e+01 2.759e-04 1.995e-01 5.000e-01 7.255e-08 0.000e+00 2.259e-01 0.000e+00 # p p > zp > mu+ mu-
-5.737e-01  -2.400e+00 2.000e+03 1.746e+01 6.382e-04 1.995e-01 4.999e-01 4.577e-07 0.000e+00 2.259e-01 0.000e+00 # p p > zp > mu+ mu-
-3.620e-01  -2.200e+00 2.000e+03 6.961e+00 1.561e-03 1.995e-01 4.993e-01 2.885e-06 0.000e+00 2.259e-01 0.000e+00 # p p > zp > mu+ mu-
-2.284e-01  -2.000e+00 2.000e+03 2.791e+00 3.867e-03 1.995e-01 4.958e-01 1.807e-05 0.000e+00 2.259e-01 0.000e+00 # p p > zp > mu+ mu-
-1.441e-01  -1.800e+00 2.000e+03 1.161e+00 9.284e-03 1.995e-01 4.744e-01 1.091e-04 0.000e+00 2.259e-01 0.000e+00 # p p > zp > mu+ mu-
-9.093e-02  -1.600e+00 2.000e+03 5.879e-01 1.832e-02 1.995e-01 3.730e-01 5.412e-04 0.000e+00 2.259e-01 0.000e+00 # p p > zp > mu+ mu-
-5.737e-02  -1.400e+00 2.000e+03 5.497e-01 1.961e-02 1.995e-01 1.588e-01 1.454e-03 0.000e+00 2.259e-01 0.000e+00 # p p > zp > mu+ mu-
-3.620e-02  -1.200e+00 2.000e+03 1.012e+00 1.065e-02 1.995e-01 3.435e-02 1.984e-03 0.000e+00 2.259e-01 0.000e+00 # p p > zp > mu+ mu-
-2.518e+00  -3.000e+00 2.100e+03 3.532e+02 6.544e-05 1.655e-01 5.000e-01 1.503e-09 0.000e+00 1.818e-01 0.000e+00 # p p > zp > mu+ mu-
-1.589e+00  -2.800e+00 2.100e+03 1.406e+02 1.080e-04 1.655e-01 5.000e-01 9.480e-09 0.000e+00 1.818e-01 0.000e+00 # p p > zp > mu+ mu-
-1.002e+00  -2.600e+00 2.100e+03 5.598e+01 2.092e-04 1.655e-01 5.000e-01 5.981e-08 0.000e+00 1.818e-01 0.000e+00 # p p > zp > mu+ mu-
-6.325e-01  -2.400e+00 2.100e+03 2.229e+01 4.694e-04 1.655e-01 4.999e-01 3.774e-07 0.000e+00 1.818e-01 0.000e+00 # p p > zp > mu+ mu-
-3.991e-01  -2.200e+00 2.100e+03 8.882e+00 1.157e-03 1.655e-01 4.994e-01 2.379e-06 0.000e+00 1.818e-01 0.000e+00 # p p > zp > mu+ mu-
-2.518e-01  -2.000e+00 2.100e+03 3.557e+00 2.846e-03 1.655e-01 4.965e-01 1.492e-05 0.000e+00 1.818e-01 0.000e+00 # p p > zp > mu+ mu-
-1.589e-01  -1.800e+00 2.100e+03 1.469e+00 6.874e-03 1.655e-01 4.787e-01 9.077e-05 0.000e+00 1.818e-01 0.000e+00 # p p > zp > mu+ mu-
-1.002e-01  -1.600e+00 2.100e+03 7.166e-01 1.408e-02 1.655e-01 3.906e-01 4.672e-04 0.000e+00 1.818e-01 0.000e+00 # p p > zp > mu+ mu-
-6.325e-02  -1.400e+00 2.100e+03 6.169e-01 1.636e-02 1.655e-01 1.806e-01 1.363e-03 0.000e+00 1.818e-01 0.000e+00 # p p > zp > mu+ mu-
-3.991e-02  -1.200e+00 2.100e+03 1.078e+00 9.361e-03 1.655e-01 4.113e-02 1.959e-03 0.000e+00 1.818e-01 0.000e+00 # p p > zp > mu+ mu-
-2.764e+00  -3.000e+00 2.200e+03 4.457e+02 5.722e-05 1.427e-01 5.000e-01 1.250e-09 0.000e+00 1.514e-01 0.000e+00 # p p > zp > mu+ mu-
-1.744e+00  -2.800e+00 2.200e+03 1.774e+02 8.896e-05 1.427e-01 5.000e-01 7.885e-09 0.000e+00 1.514e-01 0.000e+00 # p p > zp > mu+ mu-
-1.100e+00  -2.600e+00 2.200e+03 7.064e+01 1.627e-04 1.427e-01 5.000e-01 4.975e-08 0.000e+00 1.514e-01 0.000e+00 # p p > zp > mu+ mu-
-6.942e-01  -2.400e+00 2.200e+03 2.813e+01 3.516e-04 1.427e-01 4.999e-01 3.139e-07 0.000e+00 1.514e-01 0.000e+00 # p p > zp > mu+ mu-
-4.380e-01  -2.200e+00 2.200e+03 1.121e+01 8.490e-04 1.427e-01 4.995e-01 1.979e-06 0.000e+00 1.514e-01 0.000e+00 # p p > zp > mu+ mu-
-2.764e-01  -2.000e+00 2.200e+03 4.483e+00 2.102e-03 1.427e-01 4.971e-01 1.242e-05 0.000e+00 1.514e-01 0.000e+00 # p p > zp > mu+ mu-
-1.744e-01  -1.800e+00 2.200e+03 1.840e+00 5.102e-03 1.427e-01 4.822e-01 7.604e-05 0.000e+00 1.514e-01 0.000e+00 # p p > zp > mu+ mu-
-1.100e-01  -1.600e+00 2.200e+03 8.708e-01 1.077e-02 1.427e-01 4.056e-01 4.036e-04 0.000e+00 1.514e-01 0.000e+00 # p p > zp > mu+ mu-
-6.942e-02  -1.400e+00 2.200e+03 6.941e-01 1.351e-02 1.427e-01 2.026e-01 1.272e-03 0.000e+00 1.514e-01 0.000e+00 # p p > zp > mu+ mu-
-4.380e-02  -1.200e+00 2.200e+03 1.149e+00 8.164e-03 1.427e-01 4.871e-02 1.930e-03 0.000e+00 1.514e-01 0.000e+00 # p p > zp > mu+ mu-
-3.021e+00  -3.000e+00 2.300e+03 5.566e+02 5.215e-05 1.248e-01 5.000e-01 1.048e-09 0.000e+00 1.319e-01 0.000e+00 # p p > zp > mu+ mu-
-1.906e+00  -2.800e+00 2.300e+03 2.216e+02 7.551e-05 1.248e-01 5.000e-01 6.611e-09 0.000e+00 1.319e-01 0.000e+00 # p p > zp > mu+ mu-
-1.202e+00  -2.600e+00 2.300e+03 8.822e+01 1.349e-04 1.248e-01 5.000e-01 4.171e-08 0.000e+00 1.319e-01 0.000e+00 # p p > zp > mu+ mu-
-7.587e-01  -2.400e+00 2.300e+03 3.512e+01 2.670e-04 1.248e-01 4.999e-01 2.632e-07 0.000e+00 1.319e-01 0.000e+00 # p p > zp > mu+ mu-
-4.787e-01  -2.200e+00 2.300e+03 1.399e+01 6.317e-04 1.248e-01 4.996e-01 1.659e-06 0.000e+00 1.319e-01 0.000e+00 # p p > zp > mu+ mu-
-3.021e-01  -2.000e+00 2.300e+03 5.593e+00 1.558e-03 1.248e-01 4.976e-01 1.043e-05 0.000e+00 1.319e-01 0.000e+00 # p p > zp > mu+ mu-
-1.906e-01  -1.800e+00 2.300e+03 2.284e+00 3.798e-03 1.248e-01 4.850e-01 6.413e-05 0.000e+00 1.319e-01 0.000e+00 # p p > zp > mu+ mu-
-1.202e-01  -1.600e+00 2.300e+03 1.054e+00 8.233e-03 1.248e-01 4.185e-01 3.491e-04 0.000e+00 1.319e-01 0.000e+00 # p p > zp > mu+ mu-
-7.587e-02  -1.400e+00 2.300e+03 7.830e-01 1.107e-02 1.248e-01 2.243e-01 1.181e-03 0.000e+00 1.319e-01 0.000e+00 # p p > zp > mu+ mu-
-4.787e-02  -1.200e+00 2.300e+03 1.224e+00 7.088e-03 1.248e-01 5.709e-02 1.896e-03 0.000e+00 1.319e-01 0.000e+00 # p p > zp > mu+ mu-
-3.289e+00  -3.000e+00 2.400e+03 6.886e+02 4.627e-05 1.095e-01 5.000e-01 8.850e-10 0.000e+00 1.162e-01 0.000e+00 # p p > zp > mu+ mu-
-2.075e+00  -2.800e+00 2.400e+03 2.741e+02 6.706e-05 1.095e-01 5.000e-01 5.584e-09 0.000e+00 1.162e-01 0.000e+00 # p p > zp > mu+ mu-
-1.309e+00  -2.600e+00 2.400e+03 1.091e+02 1.141e-04 1.095e-01 5.000e-01 3.523e-08 0.000e+00 1.162e-01 0.000e+00 # p p > zp > mu+ mu-
-8.261e-01  -2.400e+00 2.400e+03 4.345e+01 2.137e-04 1.095e-01 4.999e-01 2.223e-07 0.000e+00 1.162e-01 0.000e+00 # p p > zp > mu+ mu-
-5.213e-01  -2.200e+00 2.400e+03 1.731e+01 4.741e-04 1.095e-01 4.997e-01 1.402e-06 0.000e+00 1.162e-01 0.000e+00 # p p > zp > mu+ mu-
-3.289e-01  -2.000e+00 2.400e+03 6.915e+00 1.170e-03 1.095e-01 4.979e-01 8.814e-06 0.000e+00 1.162e-01 0.000e+00 # p p > zp > mu+ mu-
-2.075e-01  -1.800e+00 2.400e+03 2.813e+00 2.870e-03 1.095e-01 4.873e-01 5.442e-05 0.000e+00 1.162e-01 0.000e+00 # p p > zp > mu+ mu-
-1.309e-01  -1.600e+00 2.400e+03 1.271e+00 6.350e-03 1.095e-01 4.294e-01 3.026e-04 0.000e+00 1.162e-01 0.000e+00 # p p > zp > mu+ mu-
-8.261e-02  -1.400e+00 2.400e+03 8.852e-01 9.117e-03 1.095e-01 2.454e-01 1.091e-03 0.000e+00 1.162e-01 0.000e+00 # p p > zp > mu+ mu-
-5.213e-02  -1.200e+00 2.400e+03 1.305e+00 6.183e-03 1.095e-01 6.627e-02 1.859e-03 0.000e+00 1.162e-01 0.000e+00 # p p > zp > mu+ mu-
-3.569e+00  -3.000e+00 2.500e+03 8.445e+02 4.187e-05 9.911e-02 5.000e-01 7.526e-10 0.000e+00 1.023e-01 0.000e+00 # p p > zp > mu+ mu-
-2.252e+00  -2.800e+00 2.500e+03 3.362e+02 5.959e-05 9.911e-02 5.000e-01 4.748e-09 0.000e+00 1.023e-01 0.000e+00 # p p > zp > mu+ mu-
-1.421e+00  -2.600e+00 2.500e+03 1.339e+02 8.861e-05 9.911e-02 5.000e-01 2.996e-08 0.000e+00 1.023e-01 0.000e+00 # p p > zp > mu+ mu-
-8.964e-01  -2.400e+00 2.500e+03 5.329e+01 1.551e-04 9.911e-02 5.000e-01 1.890e-07 0.000e+00 1.023e-01 0.000e+00 # p p > zp > mu+ mu-
-5.656e-01  -2.200e+00 2.500e+03 2.123e+01 3.657e-04 9.911e-02 4.997e-01 1.192e-06 0.000e+00 1.023e-01 0.000e+00 # p p > zp > mu+ mu-
-3.569e-01  -2.000e+00 2.500e+03 8.475e+00 8.848e-04 9.911e-02 4.983e-01 7.500e-06 0.000e+00 1.023e-01 0.000e+00 # p p > zp > mu+ mu-
-2.252e-01  -1.800e+00 2.500e+03 3.437e+00 2.178e-03 9.911e-02 4.892e-01 4.646e-05 0.000e+00 1.023e-01 0.000e+00 # p p > zp > mu+ mu-
-1.421e-01  -1.600e+00 2.500e+03 1.525e+00 4.900e-03 9.911e-02 4.387e-01 2.629e-04 0.000e+00 1.023e-01 0.000e+00 # p p > zp > mu+ mu-
-8.964e-02  -1.400e+00 2.500e+03 1.002e+00 7.460e-03 9.911e-02 2.658e-01 1.005e-03 0.000e+00 1.023e-01 0.000e+00 # p p > zp > mu+ mu-
-5.656e-02  -1.200e+00 2.500e+03 1.392e+00 5.371e-03 9.911e-02 7.622e-02 1.818e-03 0.000e+00 1.023e-01 0.000e+00 # p p > zp > mu+ mu-
-3.860e+00  -3.000e+00 2.600e+03 1.028e+03 3.911e-05 8.980e-02 5.000e-01 6.440e-10 0.000e+00 9.240e-02 0.000e+00 # p p > zp > mu+ mu-
-2.435e+00  -2.800e+00 2.600e+03 4.091e+02 5.388e-05 8.980e-02 5.000e-01 4.063e-09 0.000e+00 9.240e-02 0.000e+00 # p p > zp > mu+ mu-
-1.537e+00  -2.600e+00 2.600e+03 1.629e+02 7.919e-05 8.980e-02 5.000e-01 2.564e-08 0.000e+00 9.240e-02 0.000e+00 # p p > zp > mu+ mu-
-9.696e-01  -2.400e+00 2.600e+03 6.484e+01 1.216e-04 8.980e-02 5.000e-01 1.618e-07 0.000e+00 9.240e-02 0.000e+00 # p p > zp > mu+ mu-
-6.117e-01  -2.200e+00 2.600e+03 2.582e+01 2.792e-04 8.980e-02 4.998e-01 1.020e-06 0.000e+00 9.240e-02 0.000e+00 # p p > zp > mu+ mu-
-3.860e-01  -2.000e+00 2.600e+03 1.031e+01 6.734e-04 8.980e-02 4.985e-01 6.421e-06 0.000e+00 9.240e-02 0.000e+00 # p p > zp > mu+ mu-
-2.435e-01  -1.800e+00 2.600e+03 4.168e+00 1.656e-03 8.980e-02 4.907e-01 3.988e-05 0.000e+00 9.240e-02 0.000e+00 # p p > zp > mu+ mu-
-1.537e-01  -1.600e+00 2.600e+03 1.823e+00 3.772e-03 8.980e-02 4.467e-01 2.290e-04 0.000e+00 9.240e-02 0.000e+00 # p p > zp > mu+ mu-
-9.696e-02  -1.400e+00 2.600e+03 1.137e+00 6.043e-03 8.980e-02 2.852e-01 9.226e-04 0.000e+00 9.240e-02 0.000e+00 # p p > zp > mu+ mu-
-6.117e-02  -1.200e+00 2.600e+03 1.485e+00 4.628e-03 8.980e-02 8.691e-02 1.774e-03 0.000e+00 9.240e-02 0.000e+00 # p p > zp > mu+ mu-
-4.163e+00  -3.000e+00 2.700e+03 1.241e+03 3.377e-05 8.338e-02 5.000e-01 5.543e-10 0.000e+00 8.426e-02 0.000e+00 # p p > zp > mu+ mu-
-2.626e+00  -2.800e+00 2.700e+03 4.940e+02 4.964e-05 8.338e-02 5.000e-01 3.497e-09 0.000e+00 8.426e-02 0.000e+00 # p p > zp > mu+ mu-
-1.657e+00  -2.600e+00 2.700e+03 1.967e+02 6.898e-05 8.338e-02 5.000e-01 2.207e-08 0.000e+00 8.426e-02 0.000e+00 # p p > zp > mu+ mu-
-1.046e+00  -2.400e+00 2.700e+03 7.830e+01 9.828e-05 8.338e-02 5.000e-01 1.392e-07 0.000e+00 8.426e-02 0.000e+00 # p p > zp > mu+ mu-
-6.597e-01  -2.200e+00 2.700e+03 3.118e+01 2.151e-04 8.338e-02 4.998e-01 8.782e-07 0.000e+00 8.426e-02 0.000e+00 # p p > zp > mu+ mu-
-4.162e-01  -2.000e+00 2.700e+03 1.244e+01 5.195e-04 8.338e-02 4.987e-01 5.529e-06 0.000e+00 8.426e-02 0.000e+00 # p p > zp > mu+ mu-
-2.626e-01  -1.800e+00 2.700e+03 5.021e+00 1.267e-03 8.338e-02 4.920e-01 3.441e-05 0.000e+00 8.426e-02 0.000e+00 # p p > zp > mu+ mu-
-1.657e-01  -1.600e+00 2.700e+03 2.169e+00 2.920e-03 8.338e-02 4.534e-01 2.001e-04 0.000e+00 8.426e-02 0.000e+00 # p p > zp > mu+ mu-
-1.046e-01  -1.400e+00 2.700e+03 1.290e+00 4.902e-03 8.338e-02 3.034e-01 8.449e-04 0.000e+00 8.426e-02 0.000e+00 # p p > zp > mu+ mu-
-6.597e-02  -1.200e+00 2.700e+03 1.586e+00 3.990e-03 8.338e-02 9.827e-02 1.727e-03 0.000e+00 8.426e-02 0.000e+00 # p p > zp > mu+ mu-
-4.477e+00  -3.000e+00 2.800e+03 1.488e+03 2.594e-05 7.472e-02 5.000e-01 4.797e-10 0.000e+00 7.690e-02 0.000e+00 # p p > zp > mu+ mu-
-2.825e+00  -2.800e+00 2.800e+03 5.925e+02 4.584e-05 7.472e-02 5.000e-01 3.027e-09 0.000e+00 7.690e-02 0.000e+00 # p p > zp > mu+ mu-
-1.782e+00  -2.600e+00 2.800e+03 2.359e+02 6.575e-05 7.472e-02 5.000e-01 1.910e-08 0.000e+00 7.690e-02 0.000e+00 # p p > zp > mu+ mu-
-1.124e+00  -2.400e+00 2.800e+03 9.392e+01 8.798e-05 7.472e-02 5.000e-01 1.205e-07 0.000e+00 7.690e-02 0.000e+00 # p p > zp > mu+ mu-
-7.095e-01  -2.200e+00 2.800e+03 3.740e+01 1.654e-04 7.472e-02 4.998e-01 7.600e-07 0.000e+00 7.690e-02 0.000e+00 # p p > zp > mu+ mu-
-4.477e-01  -2.000e+00 2.800e+03 1.492e+01 3.947e-04 7.472e-02 4.989e-01 4.786e-06 0.000e+00 7.690e-02 0.000e+00 # p p > zp > mu+ mu-
-2.825e-01  -1.800e+00 2.800e+03 6.009e+00 9.649e-04 7.472e-02 4.931e-01 2.985e-05 0.000e+00 7.690e-02 0.000e+00 # p p > zp > mu+ mu-
-1.782e-01  -1.600e+00 2.800e+03 2.568e+00 2.245e-03 7.472e-02 4.592e-01 1.754e-04 0.000e+00 7.690e-02 0.000e+00 # p p > zp > mu+ mu-
-1.124e-01  -1.400e+00 2.800e+03 1.465e+00 3.930e-03 7.472e-02 3.205e-01 7.722e-04 0.000e+00 7.690e-02 0.000e+00 # p p > zp > mu+ mu-
-7.095e-02  -1.200e+00 2.800e+03 1.695e+00 3.397e-03 7.472e-02 1.103e-01 1.676e-03 0.000e+00 7.690e-02 0.000e+00 # p p > zp > mu+ mu-
-4.802e+00  -3.000e+00 2.900e+03 1.774e+03 2.276e-05 6.915e-02 5.000e-01 4.172e-10 0.000e+00 7.136e-02 0.000e+00 # p p > zp > mu+ mu-
-3.030e+00  -2.800e+00 2.900e+03 7.062e+02 3.150e-05 6.915e-02 5.000e-01 2.632e-09 0.000e+00 7.136e-02 0.000e+00 # p p > zp > mu+ mu-
-1.912e+00  -2.600e+00 2.900e+03 2.811e+02 5.475e-05 6.915e-02 5.000e-01 1.661e-08 0.000e+00 7.136e-02 0.000e+00 # p p > zp > mu+ mu-
-1.206e+00  -2.400e+00 2.900e+03 1.119e+02 7.528e-05 6.915e-02 5.000e-01 1.048e-07 0.000e+00 7.136e-02 0.000e+00 # p p > zp > mu+ mu-
-7.611e-01  -2.200e+00 2.900e+03 4.457e+01 1.299e-04 6.915e-02 4.998e-01 6.610e-07 0.000e+00 7.136e-02 0.000e+00 # p p > zp > mu+ mu-
-4.802e-01  -2.000e+00 2.900e+03 1.777e+01 3.050e-04 6.915e-02 4.990e-01 4.164e-06 0.000e+00 7.136e-02 0.000e+00 # p p > zp > mu+ mu-
-3.030e-01  -1.800e+00 2.900e+03 7.148e+00 7.422e-04 6.915e-02 4.940e-01 2.600e-05 0.000e+00 7.136e-02 0.000e+00 # p p > zp > mu+ mu-
-1.912e-01  -1.600e+00 2.900e+03 3.028e+00 1.745e-03 6.915e-02 4.642e-01 1.542e-04 0.000e+00 7.136e-02 0.000e+00 # p p > zp > mu+ mu-
-1.206e-01  -1.400e+00 2.900e+03 1.664e+00 3.163e-03 6.915e-02 3.363e-01 7.047e-04 0.000e+00 7.136e-02 0.000e+00 # p p > zp > mu+ mu-
-7.611e-02  -1.200e+00 2.900e+03 1.815e+00 2.902e-03 6.915e-02 1.228e-01 1.624e-03 0.000e+00 7.136e-02 0.000e+00 # p p > zp > mu+ mu-
-5.139e+00  -3.000e+00 3.000e+03 2.101e+03 1.493e-05 6.456e-02 5.000e-01 3.645e-10 0.000e+00 6.662e-02 0.000e+00 # p p > zp > mu+ mu-
-3.242e+00  -2.800e+00 3.000e+03 8.366e+02 2.946e-05 6.456e-02 5.000e-01 2.300e-09 0.000e+00 6.662e-02 0.000e+00 # p p > zp > mu+ mu-
-2.046e+00  -2.600e+00 3.000e+03 3.331e+02 5.276e-05 6.456e-02 5.000e-01 1.451e-08 0.000e+00 6.662e-02 0.000e+00 # p p > zp > mu+ mu-
-1.291e+00  -2.400e+00 3.000e+03 1.326e+02 7.334e-05 6.456e-02 5.000e-01 9.156e-08 0.000e+00 6.662e-02 0.000e+00 # p p > zp > mu+ mu-
-8.145e-01  -2.200e+00 3.000e+03 5.280e+01 1.030e-04 6.456e-02 4.999e-01 5.776e-07 0.000e+00 6.662e-02 0.000e+00 # p p > zp > mu+ mu-
-5.139e-01  -2.000e+00 3.000e+03 2.105e+01 2.396e-04 6.456e-02 4.992e-01 3.639e-06 0.000e+00 6.662e-02 0.000e+00 # p p > zp > mu+ mu-
-3.242e-01  -1.800e+00 3.000e+03 8.456e+00 5.742e-04 6.456e-02 4.947e-01 2.276e-05 0.000e+00 6.662e-02 0.000e+00 # p p > zp > mu+ mu-
-2.046e-01  -1.600e+00 3.000e+03 3.555e+00 1.352e-03 6.456e-02 4.684e-01 1.360e-04 0.000e+00 6.662e-02 0.000e+00 # p p > zp > mu+ mu-
-1.291e-01  -1.400e+00 3.000e+03 1.890e+00 2.540e-03 6.456e-02 3.508e-01 6.425e-04 0.000e+00 6.662e-02 0.000e+00 # p p > zp > mu+ mu-
-8.145e-02  -1.200e+00 3.000e+03 1.944e+00 2.469e-03 6.456e-02 1.358e-01 1.569e-03 0.000e+00 6.662e-02 0.000e+00 # p p > zp > mu+ mu-
-5.487e+00  -3.000e+00 3.100e+03 2.476e+03 1.794e-05 6.125e-02 5.000e-01 3.199e-10 0.000e+00 6.291e-02 0.000e+00 # p p > zp > mu+ mu-
-3.462e+00  -2.800e+00 3.100e+03 9.857e+02 3.780e-05 6.125e-02 5.000e-01 2.019e-09 0.000e+00 6.291e-02 0.000e+00 # p p > zp > mu+ mu-
-2.184e+00  -2.600e+00 3.100e+03 3.924e+02 3.347e-05 6.125e-02 5.000e-01 1.274e-08 0.000e+00 6.291e-02 0.000e+00 # p p > zp > mu+ mu-
-1.378e+00  -2.400e+00 3.100e+03 1.562e+02 6.573e-05 6.125e-02 5.000e-01 8.036e-08 0.000e+00 6.291e-02 0.000e+00 # p p > zp > mu+ mu-
-8.697e-01  -2.200e+00 3.100e+03 6.221e+01 9.466e-05 6.125e-02 4.999e-01 5.069e-07 0.000e+00 6.291e-02 0.000e+00 # p p > zp > mu+ mu-
-5.487e-01  -2.000e+00 3.100e+03 2.480e+01 1.852e-04 6.125e-02 4.993e-01 3.195e-06 0.000e+00 6.291e-02 0.000e+00 # p p > zp > mu+ mu-
-3.462e-01  -1.800e+00 3.100e+03 9.949e+00 4.446e-04 6.125e-02 4.954e-01 2.000e-05 0.000e+00 6.291e-02 0.000e+00 # p p > zp > mu+ mu-
-2.184e-01  -1.600e+00 3.100e+03 4.156e+00 1.051e-03 6.125e-02 4.721e-01 1.203e-04 0.000e+00 6.291e-02 0.000e+00 # p p > zp > mu+ mu-
-1.378e-01  -1.400e+00 3.100e+03 2.145e+00 2.030e-03 6.125e-02 3.642e-01 5.853e-04 0.000e+00 6.291e-02 0.000e+00 # p p > zp > mu+ mu-
-8.697e-02  -1.200e+00 3.100e+03 2.086e+00 2.087e-03 6.125e-02 1.491e-01 1.512e-03 0.000e+00 6.291e-02 0.000e+00 # p p > zp > mu+ mu-
-5.847e+00  -3.000e+00 3.200e+03 2.902e+03 1.981e-05 5.763e-02 5.000e-01 2.819e-10 0.000e+00 5.992e-02 0.000e+00 # p p > zp > mu+ mu-
-3.689e+00  -2.800e+00 3.200e+03 1.155e+03 3.570e-05 5.763e-02 5.000e-01 1.779e-09 0.000e+00 5.992e-02 0.000e+00 # p p > zp > mu+ mu-
-2.328e+00  -2.600e+00 3.200e+03 4.599e+02 3.198e-05 5.763e-02 5.000e-01 1.122e-08 0.000e+00 5.992e-02 0.000e+00 # p p > zp > mu+ mu-
-1.469e+00  -2.400e+00 3.200e+03 1.831e+02 5.593e-05 5.763e-02 5.000e-01 7.082e-08 0.000e+00 5.992e-02 0.000e+00 # p p > zp > mu+ mu-
-9.267e-01  -2.200e+00 3.200e+03 7.291e+01 9.112e-05 5.763e-02 4.999e-01 4.467e-07 0.000e+00 5.992e-02 0.000e+00 # p p > zp > mu+ mu-
-5.847e-01  -2.000e+00 3.200e+03 2.906e+01 1.538e-04 5.763e-02 4.993e-01 2.816e-06 0.000e+00 5.992e-02 0.000e+00 # p p > zp > mu+ mu-
-3.689e-01  -1.800e+00 3.200e+03 1.165e+01 3.464e-04 5.763e-02 4.959e-01 1.764e-05 0.000e+00 5.992e-02 0.000e+00 # p p > zp > mu+ mu-
-2.328e-01  -1.600e+00 3.200e+03 4.839e+00 8.177e-04 5.763e-02 4.753e-01 1.067e-04 0.000e+00 5.992e-02 0.000e+00 # p p > zp > mu+ mu-
-1.469e-01  -1.400e+00 3.200e+03 2.432e+00 1.619e-03 5.763e-02 3.763e-01 5.331e-04 0.000e+00 5.992e-02 0.000e+00 # p p > zp > mu+ mu-
-9.267e-02  -1.200e+00 3.200e+03 2.240e+00 1.757e-03 5.763e-02 1.627e-01 1.454e-03 0.000e+00 5.992e-02 0.000e+00 # p p > zp > mu+ mu-
-6.218e+00  -3.000e+00 3.300e+03 3.384e+03 1.798e-05 5.564e-02 5.000e-01 2.494e-10 0.000e+00 5.759e-02 0.000e+00 # p p > zp > mu+ mu-
-3.923e+00  -2.800e+00 3.300e+03 1.347e+03 3.399e-05 5.564e-02 5.000e-01 1.574e-09 0.000e+00 5.759e-02 0.000e+00 # p p > zp > mu+ mu-
-2.475e+00  -2.600e+00 3.300e+03 5.364e+02 2.939e-05 5.564e-02 5.000e-01 9.929e-09 0.000e+00 5.759e-02 0.000e+00 # p p > zp > mu+ mu-
-1.562e+00  -2.400e+00 3.300e+03 2.136e+02 4.016e-05 5.564e-02 5.000e-01 6.265e-08 0.000e+00 5.759e-02 0.000e+00 # p p > zp > mu+ mu-
-9.855e-01  -2.200e+00 3.300e+03 8.503e+01 7.954e-05 5.564e-02 4.999e-01 3.952e-07 0.000e+00 5.759e-02 0.000e+00 # p p > zp > mu+ mu-
-6.218e-01  -2.000e+00 3.300e+03 3.388e+01 1.116e-04 5.564e-02 4.994e-01 2.491e-06 0.000e+00 5.759e-02 0.000e+00 # p p > zp > mu+ mu-
-3.923e-01  -1.800e+00 3.300e+03 1.357e+01 2.727e-04 5.564e-02 4.964e-01 1.562e-05 0.000e+00 5.759e-02 0.000e+00 # p p > zp > mu+ mu-
-2.475e-01  -1.600e+00 3.300e+03 5.611e+00 6.395e-04 5.564e-02 4.780e-01 9.492e-05 0.000e+00 5.759e-02 0.000e+00 # p p > zp > mu+ mu-
-1.562e-01  -1.400e+00 3.300e+03 2.756e+00 1.293e-03 5.564e-02 3.874e-01 4.855e-04 0.000e+00 5.759e-02 0.000e+00 # p p > zp > mu+ mu-
-9.855e-02  -1.200e+00 3.300e+03 2.409e+00 1.479e-03 5.564e-02 1.765e-01 1.395e-03 0.000e+00 5.759e-02 0.000e+00 # p p > zp > mu+ mu-
-6.601e+00  -3.000e+00 3.400e+03 3.929e+03 1.554e-05 5.362e-02 5.000e-01 2.214e-10 0.000e+00 5.619e-02 0.000e+00 # p p > zp > mu+ mu-
-4.165e+00  -2.800e+00 3.400e+03 1.564e+03 3.047e-05 5.362e-02 5.000e-01 1.397e-09 0.000e+00 5.619e-02 0.000e+00 # p p > zp > mu+ mu-
-2.628e+00  -2.600e+00 3.400e+03 6.228e+02 2.782e-05 5.362e-02 5.000e-01 8.816e-09 0.000e+00 5.619e-02 0.000e+00 # p p > zp > mu+ mu-
-1.658e+00  -2.400e+00 3.400e+03 2.479e+02 3.637e-05 5.362e-02 5.000e-01 5.562e-08 0.000e+00 5.619e-02 0.000e+00 # p p > zp > mu+ mu-
-1.046e+00  -2.200e+00 3.400e+03 9.872e+01 5.401e-05 5.362e-02 4.999e-01 3.509e-07 0.000e+00 5.619e-02 0.000e+00 # p p > zp > mu+ mu-
-6.601e-01  -2.000e+00 3.400e+03 3.933e+01 1.054e-04 5.362e-02 4.995e-01 2.212e-06 0.000e+00 5.619e-02 0.000e+00 # p p > zp > mu+ mu-
-4.165e-01  -1.800e+00 3.400e+03 1.574e+01 2.139e-04 5.362e-02 4.968e-01 1.388e-05 0.000e+00 5.619e-02 0.000e+00 # p p > zp > mu+ mu-
-2.628e-01  -1.600e+00 3.400e+03 6.482e+00 5.032e-04 5.362e-02 4.804e-01 8.470e-05 0.000e+00 5.619e-02 0.000e+00 # p p > zp > mu+ mu-
-1.658e-01  -1.400e+00 3.400e+03 3.118e+00 1.034e-03 5.362e-02 3.975e-01 4.422e-04 0.000e+00 5.619e-02 0.000e+00 # p p > zp > mu+ mu-
-1.046e-01  -1.200e+00 3.400e+03 2.593e+00 1.241e-03 5.362e-02 1.903e-01 1.336e-03 0.000e+00 5.619e-02 0.000e+00 # p p > zp > mu+ mu-
-6.995e+00  -3.000e+00 3.500e+03 4.542e+03 1.313e-05 5.232e-02 5.000e-01 1.973e-10 0.000e+00 5.466e-02 0.000e+00 # p p > zp > mu+ mu-
-4.413e+00  -2.800e+00 3.500e+03 1.808e+03 2.896e-05 5.232e-02 5.000e-01 1.245e-09 0.000e+00 5.466e-02 0.000e+00 # p p > zp > mu+ mu-
-2.785e+00  -2.600e+00 3.500e+03 7.199e+02 3.884e-05 5.232e-02 5.000e-01 7.854e-09 0.000e+00 5.466e-02 0.000e+00 # p p > zp > mu+ mu-
-1.757e+00  -2.400e+00 3.500e+03 2.866e+02 3.400e-05 5.232e-02 5.000e-01 4.956e-08 0.000e+00 5.466e-02 0.000e+00 # p p > zp > mu+ mu-
-1.109e+00  -2.200e+00 3.500e+03 1.141e+02 4.662e-05 5.232e-02 4.999e-01 3.126e-07 0.000e+00 5.466e-02 0.000e+00 # p p > zp > mu+ mu-
-6.995e-01  -2.000e+00 3.500e+03 4.546e+01 8.584e-05 5.232e-02 4.995e-01 1.971e-06 0.000e+00 5.466e-02 0.000e+00 # p p > zp > mu+ mu-
-4.413e-01  -1.800e+00 3.500e+03 1.819e+01 1.687e-04 5.232e-02 4.971e-01 1.238e-05 0.000e+00 5.466e-02 0.000e+00 # p p > zp > mu+ mu-
-2.785e-01  -1.600e+00 3.500e+03 7.461e+00 3.960e-04 5.232e-02 4.824e-01 7.578e-05 0.000e+00 5.466e-02 0.000e+00 # p p > zp > mu+ mu-
-1.757e-01  -1.400e+00 3.500e+03 3.524e+00 8.243e-04 5.232e-02 4.066e-01 4.030e-04 0.000e+00 5.466e-02 0.000e+00 # p p > zp > mu+ mu-
-1.109e-01  -1.200e+00 3.500e+03 2.794e+00 1.037e-03 5.232e-02 2.042e-01 1.277e-03 0.000e+00 5.466e-02 0.000e+00 # p p > zp > mu+ mu-
-7.400e+00  -3.000e+00 3.600e+03 5.229e+03 1.125e-05 5.116e-02 5.000e-01 1.763e-10 0.000e+00 5.297e-02 0.000e+00 # p p > zp > mu+ mu-
-4.669e+00  -2.800e+00 3.600e+03 2.082e+03 2.748e-05 5.116e-02 5.000e-01 1.113e-09 0.000e+00 5.297e-02 0.000e+00 # p p > zp > mu+ mu-
-2.946e+00  -2.600e+00 3.600e+03 8.288e+02 3.724e-05 5.116e-02 5.000e-01 7.020e-09 0.000e+00 5.297e-02 0.000e+00 # p p > zp > mu+ mu-
-1.859e+00  -2.400e+00 3.600e+03 3.299e+02 4.586e-05 5.116e-02 5.000e-01 4.429e-08 0.000e+00 5.297e-02 0.000e+00 # p p > zp > mu+ mu-
-1.173e+00  -2.200e+00 3.600e+03 1.314e+02 5.747e-05 5.116e-02 4.999e-01 2.794e-07 0.000e+00 5.297e-02 0.000e+00 # p p > zp > mu+ mu-
-7.400e-01  -2.000e+00 3.600e+03 5.233e+01 7.199e-05 5.116e-02 4.996e-01 1.762e-06 0.000e+00 5.297e-02 0.000e+00 # p p > zp > mu+ mu-
-4.669e-01  -1.800e+00 3.600e+03 2.093e+01 1.274e-04 5.116e-02 4.974e-01 1.107e-05 0.000e+00 5.297e-02 0.000e+00 # p p > zp > mu+ mu-
-2.946e-01  -1.600e+00 3.600e+03 8.557e+00 3.092e-04 5.116e-02 4.843e-01 6.799e-05 0.000e+00 5.297e-02 0.000e+00 # p p > zp > mu+ mu-
-1.859e-01  -1.400e+00 3.600e+03 3.976e+00 6.571e-04 5.116e-02 4.149e-01 3.675e-04 0.000e+00 5.297e-02 0.000e+00 # p p > zp > mu+ mu-
-1.173e-01  -1.200e+00 3.600e+03 3.014e+00 8.642e-04 5.116e-02 2.179e-01 1.218e-03 0.000e+00 5.297e-02 0.000e+00 # p p > zp > mu+ mu-
-7.817e+00  -3.000e+00 3.700e+03 5.997e+03 9.526e-06 5.025e-02 5.000e-01 1.581e-10 0.000e+00 5.049e-02 0.000e+00 # p p > zp > mu+ mu-
-4.932e+00  -2.800e+00 3.700e+03 2.387e+03 2.499e-05 5.025e-02 5.000e-01 9.975e-10 0.000e+00 5.049e-02 0.000e+00 # p p > zp > mu+ mu-
-3.112e+00  -2.600e+00 3.700e+03 9.505e+02 3.546e-05 5.025e-02 5.000e-01 6.294e-09 0.000e+00 5.049e-02 0.000e+00 # p p > zp > mu+ mu-
-1.963e+00  -2.400e+00 3.700e+03 3.784e+02 4.286e-05 5.025e-02 5.000e-01 3.971e-08 0.000e+00 5.049e-02 0.000e+00 # p p > zp > mu+ mu-
-1.239e+00  -2.200e+00 3.700e+03 1.507e+02 5.203e-05 5.025e-02 4.999e-01 2.505e-07 0.000e+00 5.049e-02 0.000e+00 # p p > zp > mu+ mu-
-7.817e-01  -2.000e+00 3.700e+03 6.001e+01 6.073e-05 5.025e-02 4.996e-01 1.580e-06 0.000e+00 5.049e-02 0.000e+00 # p p > zp > mu+ mu-
-4.932e-01  -1.800e+00 3.700e+03 2.398e+01 9.922e-05 5.025e-02 4.977e-01 9.929e-06 0.000e+00 5.049e-02 0.000e+00 # p p > zp > mu+ mu-
-3.112e-01  -1.600e+00 3.700e+03 9.782e+00 2.436e-04 5.025e-02 4.858e-01 6.115e-05 0.000e+00 5.049e-02 0.000e+00 # p p > zp > mu+ mu-
-1.963e-01  -1.400e+00 3.700e+03 4.480e+00 5.248e-04 5.025e-02 4.223e-01 3.354e-04 0.000e+00 5.049e-02 0.000e+00 # p p > zp > mu+ mu-
-1.239e-01  -1.200e+00 3.700e+03 3.254e+00 7.146e-04 5.025e-02 2.315e-01 1.160e-03 0.000e+00 5.049e-02 0.000e+00 # p p > zp > mu+ mu-
-8.245e+00  -3.000e+00 3.800e+03 6.852e+03 8.047e-06 4.932e-02 5.000e-01 1.421e-10 0.000e+00 5.045e-02 0.000e+00 # p p > zp > mu+ mu-
-5.202e+00  -2.800e+00 3.800e+03 2.728e+03 2.374e-05 4.932e-02 5.000e-01 8.968e-10 0.000e+00 5.045e-02 0.000e+00 # p p > zp > mu+ mu-
-3.282e+00  -2.600e+00 3.800e+03 1.086e+03 3.446e-05 4.932e-02 5.000e-01 5.659e-09 0.000e+00 5.045e-02 0.000e+00 # p p > zp > mu+ mu-
-2.071e+00  -2.400e+00 3.800e+03 4.324e+02 4.152e-05 4.932e-02 5.000e-01 3.570e-08 0.000e+00 5.045e-02 0.000e+00 # p p > zp > mu+ mu-
-1.307e+00  -2.200e+00 3.800e+03 1.721e+02 4.976e-05 4.932e-02 4.999e-01 2.253e-07 0.000e+00 5.045e-02 0.000e+00 # p p > zp > mu+ mu-
-8.245e-01  -2.000e+00 3.800e+03 6.857e+01 6.830e-05 4.932e-02 4.997e-01 1.420e-06 0.000e+00 5.045e-02 0.000e+00 # p p > zp > mu+ mu-
-5.202e-01  -1.800e+00 3.800e+03 2.739e+01 8.169e-05 4.932e-02 4.979e-01 8.931e-06 0.000e+00 5.045e-02 0.000e+00 # p p > zp > mu+ mu-
-3.282e-01  -1.600e+00 3.800e+03 1.114e+01 1.920e-04 4.932e-02 4.872e-01 5.514e-05 0.000e+00 5.045e-02 0.000e+00 # p p > zp > mu+ mu-
-2.071e-01  -1.400e+00 3.800e+03 5.038e+00 4.179e-04 4.932e-02 4.291e-01 3.064e-04 0.000e+00 5.045e-02 0.000e+00 # p p > zp > mu+ mu-
-1.307e-01  -1.200e+00 3.800e+03 3.516e+00 5.957e-04 4.932e-02 2.447e-01 1.103e-03 0.000e+00 5.045e-02 0.000e+00 # p p > zp > mu+ mu-
-8.685e+00  -3.000e+00 3.900e+03 7.803e+03 6.701e-06 4.759e-02 5.000e-01 1.282e-10 0.000e+00 4.936e-02 0.000e+00 # p p > zp > mu+ mu-
-5.480e+00  -2.800e+00 3.900e+03 3.106e+03 2.154e-05 4.759e-02 5.000e-01 8.086e-10 0.000e+00 4.936e-02 0.000e+00 # p p > zp > mu+ mu-
-3.457e+00  -2.600e+00 3.900e+03 1.237e+03 3.332e-05 4.759e-02 5.000e-01 5.102e-09 0.000e+00 4.936e-02 0.000e+00 # p p > zp > mu+ mu-
-2.182e+00  -2.400e+00 3.900e+03 4.923e+02 4.059e-05 4.759e-02 5.000e-01 3.219e-08 0.000e+00 4.936e-02 0.000e+00 # p p > zp > mu+ mu-
-1.376e+00  -2.200e+00 3.900e+03 1.960e+02 4.666e-05 4.759e-02 5.000e-01 2.031e-07 0.000e+00 4.936e-02 0.000e+00 # p p > zp > mu+ mu-
-8.685e-01  -2.000e+00 3.900e+03 7.807e+01 6.092e-05 4.759e-02 4.997e-01 1.281e-06 0.000e+00 4.936e-02 0.000e+00 # p p > zp > mu+ mu-
-5.480e-01  -1.800e+00 3.900e+03 3.118e+01 6.817e-05 4.759e-02 4.981e-01 8.056e-06 0.000e+00 4.936e-02 0.000e+00 # p p > zp > mu+ mu-
-3.457e-01  -1.600e+00 3.900e+03 1.266e+01 1.499e-04 4.759e-02 4.885e-01 4.984e-05 0.000e+00 4.936e-02 0.000e+00 # p p > zp > mu+ mu-
-2.182e-01  -1.400e+00 3.900e+03 5.657e+00 3.323e-04 4.759e-02 4.352e-01 2.802e-04 0.000e+00 4.936e-02 0.000e+00 # p p > zp > mu+ mu-
-1.376e-01  -1.200e+00 3.900e+03 3.802e+00 4.912e-04 4.759e-02 2.577e-01 1.047e-03 0.000e+00 4.936e-02 0.000e+00 # p p > zp > mu+ mu-
-9.136e+00  -3.000e+00 4.000e+03 8.856e+03 5.786e-06 4.685e-02 5.000e-01 1.158e-10 0.000e+00 4.928e-02 0.000e+00 # p p > zp > mu+ mu-
-5.764e+00  -2.800e+00 4.000e+03 3.526e+03 2.002e-05 4.685e-02 5.000e-01 7.309e-10 0.000e+00 4.928e-02 0.000e+00 # p p > zp > mu+ mu-
-3.637e+00  -2.600e+00 4.000e+03 1.404e+03 3.385e-05 4.685e-02 5.000e-01 4.612e-09 0.000e+00 4.928e-02 0.000e+00 # p p > zp > mu+ mu-
-2.295e+00  -2.400e+00 4.000e+03 5.588e+02 3.907e-05 4.685e-02 5.000e-01 2.910e-08 0.000e+00 4.928e-02 0.000e+00 # p p > zp > mu+ mu-
-1.448e+00  -2.200e+00 4.000e+03 2.225e+02 4.442e-05 4.685e-02 5.000e-01 1.836e-07 0.000e+00 4.928e-02 0.000e+00 # p p > zp > mu+ mu-
-9.136e-01  -2.000e+00 4.000e+03 8.860e+01 5.456e-05 4.685e-02 4.997e-01 1.158e-06 0.000e+00 4.928e-02 0.000e+00 # p p > zp > mu+ mu-
-5.764e-01  -1.800e+00 4.000e+03 3.537e+01 5.533e-05 4.685e-02 4.983e-01 7.285e-06 0.000e+00 4.928e-02 0.000e+00 # p p > zp > mu+ mu-
-3.637e-01  -1.600e+00 4.000e+03 1.433e+01 1.167e-04 4.685e-02 4.896e-01 4.515e-05 0.000e+00 4.928e-02 0.000e+00 # p p > zp > mu+ mu-
-2.295e-01  -1.400e+00 4.000e+03 6.340e+00 2.617e-04 4.685e-02 4.407e-01 2.565e-04 0.000e+00 4.928e-02 0.000e+00 # p p > zp > mu+ mu-
-1.448e-01  -1.200e+00 4.000e+03 4.114e+00 4.022e-04 4.685e-02 2.703e-01 9.927e-04 0.000e+00 4.928e-02 0.000e+00 # p p > zp > mu+ mu-
-9.598e+00  -3.000e+00 4.100e+03 1.002e+04 4.845e-06 4.808e-02 5.000e-01 1.050e-10 0.000e+00 4.957e-02 0.000e+00 # p p > zp > mu+ mu-
-6.056e+00  -2.800e+00 4.100e+03 3.989e+03 1.767e-05 4.808e-02 5.000e-01 6.624e-10 0.000e+00 4.957e-02 0.000e+00 # p p > zp > mu+ mu-
-3.821e+00  -2.600e+00 4.100e+03 1.588e+03 3.303e-05 4.808e-02 5.000e-01 4.179e-09 0.000e+00 4.957e-02 0.000e+00 # p p > zp > mu+ mu-
-2.411e+00  -2.400e+00 4.100e+03 6.322e+02 3.834e-05 4.808e-02 5.000e-01 2.637e-08 0.000e+00 4.957e-02 0.000e+00 # p p > zp > mu+ mu-
-1.521e+00  -2.200e+00 4.100e+03 2.517e+02 4.170e-05 4.808e-02 5.000e-01 1.664e-07 0.000e+00 4.957e-02 0.000e+00 # p p > zp > mu+ mu-
-9.598e-01  -2.000e+00 4.100e+03 1.002e+02 5.155e-05 4.808e-02 4.998e-01 1.049e-06 0.000e+00 4.957e-02 0.000e+00 # p p > zp > mu+ mu-
-6.056e-01  -1.800e+00 4.100e+03 4.001e+01 5.427e-05 4.808e-02 4.985e-01 6.603e-06 0.000e+00 4.957e-02 0.000e+00 # p p > zp > mu+ mu-
-3.821e-01  -1.600e+00 4.100e+03 1.619e+01 9.246e-05 4.808e-02 4.905e-01 4.100e-05 0.000e+00 4.957e-02 0.000e+00 # p p > zp > mu+ mu-
-2.411e-01  -1.400e+00 4.100e+03 7.093e+00 2.073e-04 4.808e-02 4.456e-01 2.350e-04 0.000e+00 4.957e-02 0.000e+00 # p p > zp > mu+ mu-
-1.521e-01  -1.200e+00 4.100e+03 4.454e+00 3.312e-04 4.808e-02 2.825e-01 9.401e-04 0.000e+00 4.957e-02 0.000e+00 # p p > zp > mu+ mu-
-1.007e+01  -3.000e+00 4.200e+03 1.130e+04 3.937e-06 4.896e-02 5.000e-01 9.535e-11 0.000e+00 5.069e-02 0.000e+00 # p p > zp > mu+ mu-
-6.355e+00  -2.800e+00 4.200e+03 4.500e+03 1.592e-05 4.896e-02 5.000e-01 6.016e-10 0.000e+00 5.069e-02 0.000e+00 # p p > zp > mu+ mu-
-4.010e+00  -2.600e+00 4.200e+03 1.791e+03 3.192e-05 4.896e-02 5.000e-01 3.796e-09 0.000e+00 5.069e-02 0.000e+00 # p p > zp > mu+ mu-
-2.530e+00  -2.400e+00 4.200e+03 7.131e+02 3.762e-05 4.896e-02 5.000e-01 2.395e-08 0.000e+00 5.069e-02 0.000e+00 # p p > zp > mu+ mu-
-1.596e+00  -2.200e+00 4.200e+03 2.839e+02 4.164e-05 4.896e-02 5.000e-01 1.511e-07 0.000e+00 5.069e-02 0.000e+00 # p p > zp > mu+ mu-
-1.007e+00  -2.000e+00 4.200e+03 1.131e+02 4.757e-05 4.896e-02 4.998e-01 9.531e-07 0.000e+00 5.069e-02 0.000e+00 # p p > zp > mu+ mu-
-6.355e-01  -1.800e+00 4.200e+03 4.512e+01 6.482e-05 4.896e-02 4.986e-01 6.000e-06 0.000e+00 5.069e-02 0.000e+00 # p p > zp > mu+ mu-
-4.010e-01  -1.600e+00 4.200e+03 1.823e+01 8.427e-05 4.896e-02 4.914e-01 3.731e-05 0.000e+00 5.069e-02 0.000e+00 # p p > zp > mu+ mu-
-2.530e-01  -1.400e+00 4.200e+03 7.921e+00 1.650e-04 4.896e-02 4.501e-01 2.156e-04 0.000e+00 5.069e-02 0.000e+00 # p p > zp > mu+ mu-
-1.596e-01  -1.200e+00 4.200e+03 4.823e+00 2.675e-04 4.896e-02 2.943e-01 8.895e-04 0.000e+00 5.069e-02 0.000e+00 # p p > zp > mu+ mu-
-1.056e+01  -3.000e+00 4.300e+03 1.271e+04 3.346e-06 4.897e-02 5.000e-01 8.681e-11 0.000e+00 5.086e-02 0.000e+00 # p p > zp > mu+ mu-
-6.661e+00  -2.800e+00 4.300e+03 5.061e+03 1.449e-05 4.897e-02 5.000e-01 5.477e-10 0.000e+00 5.086e-02 0.000e+00 # p p > zp > mu+ mu-
-4.203e+00  -2.600e+00 4.300e+03 2.015e+03 3.021e-05 4.897e-02 5.000e-01 3.456e-09 0.000e+00 5.086e-02 0.000e+00 # p p > zp > mu+ mu-
-2.652e+00  -2.400e+00 4.300e+03 8.022e+02 3.677e-05 4.897e-02 5.000e-01 2.181e-08 0.000e+00 5.086e-02 0.000e+00 # p p > zp > mu+ mu-
-1.673e+00  -2.200e+00 4.300e+03 3.194e+02 4.240e-05 4.897e-02 5.000e-01 1.376e-07 0.000e+00 5.086e-02 0.000e+00 # p p > zp > mu+ mu-
-1.056e+00  -2.000e+00 4.300e+03 1.272e+02 4.610e-05 4.897e-02 4.998e-01 8.677e-07 0.000e+00 5.086e-02 0.000e+00 # p p > zp > mu+ mu-
-6.661e-01  -1.800e+00 4.300e+03 5.074e+01 5.703e-05 4.897e-02 4.987e-01 5.463e-06 0.000e+00 5.086e-02 0.000e+00 # p p > zp > mu+ mu-
-4.203e-01  -1.600e+00 4.300e+03 2.047e+01 7.540e-05 4.897e-02 4.921e-01 3.402e-05 0.000e+00 5.086e-02 0.000e+00 # p p > zp > mu+ mu-
-2.652e-01  -1.400e+00 4.300e+03 8.831e+00 1.317e-04 4.897e-02 4.542e-01 1.981e-04 0.000e+00 5.086e-02 0.000e+00 # p p > zp > mu+ mu-
-1.673e-01  -1.200e+00 4.300e+03 5.225e+00 2.193e-04 4.897e-02 3.056e-01 8.409e-04 0.000e+00 5.086e-02 0.000e+00 # p p > zp > mu+ mu-
-1.105e+01  -3.000e+00 4.400e+03 1.426e+04 2.806e-06 4.895e-02 5.000e-01 7.920e-11 0.000e+00 5.203e-02 0.000e+00 # p p > zp > mu+ mu-
-6.975e+00  -2.800e+00 4.400e+03 5.678e+03 1.294e-05 4.895e-02 5.000e-01 4.997e-10 0.000e+00 5.203e-02 0.000e+00 # p p > zp > mu+ mu-
-4.401e+00  -2.600e+00 4.400e+03 2.260e+03 2.969e-05 4.895e-02 5.000e-01 3.153e-09 0.000e+00 5.203e-02 0.000e+00 # p p > zp > mu+ mu-
-2.777e+00  -2.400e+00 4.400e+03 8.999e+02 3.622e-05 4.895e-02 5.000e-01 1.989e-08 0.000e+00 5.203e-02 0.000e+00 # p p > zp > mu+ mu-
-1.752e+00  -2.200e+00 4.400e+03 3.583e+02 4.012e-05 4.895e-02 5.000e-01 1.255e-07 0.000e+00 5.203e-02 0.000e+00 # p p > zp > mu+ mu-
-1.105e+00  -2.000e+00 4.400e+03 1.427e+02 4.358e-05 4.895e-02 4.998e-01 7.917e-07 0.000e+00 5.203e-02 0.000e+00 # p p > zp > mu+ mu-
-6.975e-01  -1.800e+00 4.400e+03 5.691e+01 5.256e-05 4.895e-02 4.988e-01 4.986e-06 0.000e+00 5.203e-02 0.000e+00 # p p > zp > mu+ mu-
-4.401e-01  -1.600e+00 4.400e+03 2.293e+01 6.151e-05 4.895e-02 4.928e-01 3.108e-05 0.000e+00 5.203e-02 0.000e+00 # p p > zp > mu+ mu-
-2.777e-01  -1.400e+00 4.400e+03 9.827e+00 1.048e-04 4.895e-02 4.579e-01 1.822e-04 0.000e+00 5.203e-02 0.000e+00 # p p > zp > mu+ mu-
-1.752e-01  -1.200e+00 4.400e+03 5.662e+00 1.789e-04 4.895e-02 3.164e-01 7.943e-04 0.000e+00 5.203e-02 0.000e+00 # p p > zp > mu+ mu-
-1.156e+01  -3.000e+00 4.500e+03 1.596e+04 2.503e-06 4.925e-02 5.000e-01 7.241e-11 0.000e+00 5.314e-02 0.000e+00 # p p > zp > mu+ mu-
-7.295e+00  -2.800e+00 4.500e+03 6.353e+03 1.179e-05 4.925e-02 5.000e-01 4.568e-10 0.000e+00 5.314e-02 0.000e+00 # p p > zp > mu+ mu-
-4.603e+00  -2.600e+00 4.500e+03 2.529e+03 2.857e-05 4.925e-02 5.000e-01 2.883e-09 0.000e+00 5.314e-02 0.000e+00 # p p > zp > mu+ mu-
-2.904e+00  -2.400e+00 4.500e+03 1.007e+03 3.517e-05 4.925e-02 5.000e-01 1.819e-08 0.000e+00 5.314e-02 0.000e+00 # p p > zp > mu+ mu-
-1.833e+00  -2.200e+00 4.500e+03 4.009e+02 3.855e-05 4.925e-02 5.000e-01 1.147e-07 0.000e+00 5.314e-02 0.000e+00 # p p > zp > mu+ mu-
-1.156e+00  -2.000e+00 4.500e+03 1.596e+02 4.198e-05 4.925e-02 4.998e-01 7.238e-07 0.000e+00 5.314e-02 0.000e+00 # p p > zp > mu+ mu-
-7.295e-01  -1.800e+00 4.500e+03 6.367e+01 4.926e-05 4.925e-02 4.989e-01 4.559e-06 0.000e+00 5.314e-02 0.000e+00 # p p > zp > mu+ mu-
-4.603e-01  -1.600e+00 4.500e+03 2.563e+01 5.449e-05 4.925e-02 4.934e-01 2.845e-05 0.000e+00 5.314e-02 0.000e+00 # p p > zp > mu+ mu-
-2.904e-01  -1.400e+00 4.500e+03 1.092e+01 8.212e-05 4.925e-02 4.612e-01 1.678e-04 0.000e+00 5.314e-02 0.000e+00 # p p > zp > mu+ mu-
-1.833e-01  -1.200e+00 4.500e+03 6.135e+00 1.444e-04 4.925e-02 3.267e-01 7.498e-04 0.000e+00 5.314e-02 0.000e+00 # p p > zp > mu+ mu-
-1.208e+01  -3.000e+00 4.600e+03 1.781e+04 2.088e-06 4.987e-02 5.000e-01 6.632e-11 0.000e+00 5.233e-02 0.000e+00 # p p > zp > mu+ mu-
-7.623e+00  -2.800e+00 4.600e+03 7.091e+03 9.949e-06 4.987e-02 5.000e-01 4.185e-10 0.000e+00 5.233e-02 0.000e+00 # p p > zp > mu+ mu-
-4.810e+00  -2.600e+00 4.600e+03 2.823e+03 2.574e-05 4.987e-02 5.000e-01 2.640e-09 0.000e+00 5.233e-02 0.000e+00 # p p > zp > mu+ mu-
-3.035e+00  -2.400e+00 4.600e+03 1.124e+03 3.507e-05 4.987e-02 5.000e-01 1.666e-08 0.000e+00 5.233e-02 0.000e+00 # p p > zp > mu+ mu-
-1.915e+00  -2.200e+00 4.600e+03 4.474e+02 3.855e-05 4.987e-02 5.000e-01 1.051e-07 0.000e+00 5.233e-02 0.000e+00 # p p > zp > mu+ mu-
-1.208e+00  -2.000e+00 4.600e+03 1.782e+02 3.998e-05 4.987e-02 4.998e-01 6.630e-07 0.000e+00 5.233e-02 0.000e+00 # p p > zp > mu+ mu-
-7.623e-01  -1.800e+00 4.600e+03 7.105e+01 4.679e-05 4.987e-02 4.990e-01 4.177e-06 0.000e+00 5.233e-02 0.000e+00 # p p > zp > mu+ mu-
-4.810e-01  -1.600e+00 4.600e+03 2.857e+01 4.863e-05 4.987e-02 4.940e-01 2.609e-05 0.000e+00 5.233e-02 0.000e+00 # p p > zp > mu+ mu-
-3.035e-01  -1.400e+00 4.600e+03 1.210e+01 6.481e-05 4.987e-02 4.643e-01 1.547e-04 0.000e+00 5.233e-02 0.000e+00 # p p > zp > mu+ mu-
-1.915e-01  -1.200e+00 4.600e+03 6.648e+00 1.168e-04 4.987e-02 3.365e-01 7.075e-04 0.000e+00 5.233e-02 0.000e+00 # p p > zp > mu+ mu-
-1.261e+01  -3.000e+00 4.700e+03 1.983e+04 1.795e-06 4.994e-02 5.000e-01 6.087e-11 0.000e+00 5.323e-02 0.000e+00 # p p > zp > mu+ mu-
-7.958e+00  -2.800e+00 4.700e+03 7.896e+03 8.652e-06 4.994e-02 5.000e-01 3.841e-10 0.000e+00 5.323e-02 0.000e+00 # p p > zp > mu+ mu-
-5.021e+00  -2.600e+00 4.700e+03 3.143e+03 2.435e-05 4.994e-02 5.000e-01 2.423e-09 0.000e+00 5.323e-02 0.000e+00 # p p > zp > mu+ mu-
-3.168e+00  -2.400e+00 4.700e+03 1.251e+03 3.549e-05 4.994e-02 5.000e-01 1.529e-08 0.000e+00 5.323e-02 0.000e+00 # p p > zp > mu+ mu-
-1.999e+00  -2.200e+00 4.700e+03 4.982e+02 3.725e-05 4.994e-02 5.000e-01 9.646e-08 0.000e+00 5.323e-02 0.000e+00 # p p > zp > mu+ mu-
-1.261e+00  -2.000e+00 4.700e+03 1.984e+02 3.876e-05 4.994e-02 4.999e-01 6.085e-07 0.000e+00 5.323e-02 0.000e+00 # p p > zp > mu+ mu-
-7.958e-01  -1.800e+00 4.700e+03 7.910e+01 4.278e-05 4.994e-02 4.991e-01 3.834e-06 0.000e+00 5.323e-02 0.000e+00 # p p > zp > mu+ mu-
-5.021e-01  -1.600e+00 4.700e+03 3.179e+01 4.243e-05 4.994e-02 4.945e-01 2.396e-05 0.000e+00 5.323e-02 0.000e+00 # p p > zp > mu+ mu-
-3.168e-01  -1.400e+00 4.700e+03 1.340e+01 6.898e-05 4.994e-02 4.670e-01 1.428e-04 0.000e+00 5.323e-02 0.000e+00 # p p > zp > mu+ mu-
-1.999e-01  -1.200e+00 4.700e+03 7.203e+00 9.533e-05 4.994e-02 3.458e-01 6.672e-04 0.000e+00 5.323e-02 0.000e+00 # p p > zp > mu+ mu-
-1.316e+01  -3.000e+00 4.800e+03 2.204e+04 1.487e-06 5.012e-02 5.000e-01 5.596e-11 0.000e+00 5.451e-02 0.000e+00 # p p > zp > mu+ mu-
-8.301e+00  -2.800e+00 4.800e+03 8.773e+03 7.348e-06 5.012e-02 5.000e-01 3.531e-10 0.000e+00 5.451e-02 0.000e+00 # p p > zp > mu+ mu-
-5.237e+00  -2.600e+00 4.800e+03 3.492e+03 2.257e-05 5.012e-02 5.000e-01 2.228e-09 0.000e+00 5.451e-02 0.000e+00 # p p > zp > mu+ mu-
-3.305e+00  -2.400e+00 4.800e+03 1.390e+03 3.484e-05 5.012e-02 5.000e-01 1.406e-08 0.000e+00 5.451e-02 0.000e+00 # p p > zp > mu+ mu-
-2.085e+00  -2.200e+00 4.800e+03 5.535e+02 3.693e-05 5.012e-02 5.000e-01 8.869e-08 0.000e+00 5.451e-02 0.000e+00 # p p > zp > mu+ mu-
-1.316e+00  -2.000e+00 4.800e+03 2.204e+02 3.918e-05 5.012e-02 4.999e-01 5.595e-07 0.000e+00 5.451e-02 0.000e+00 # p p > zp > mu+ mu-
-8.301e-01  -1.800e+00 4.800e+03 8.787e+01 4.313e-05 5.012e-02 4.992e-01 3.525e-06 0.000e+00 5.451e-02 0.000e+00 # p p > zp > mu+ mu-
-5.237e-01  -1.600e+00 4.800e+03 3.528e+01 5.125e-05 5.012e-02 4.949e-01 2.205e-05 0.000e+00 5.451e-02 0.000e+00 # p p > zp > mu+ mu-
-3.305e-01  -1.400e+00 4.800e+03 1.481e+01 5.420e-05 5.012e-02 4.695e-01 1.320e-04 0.000e+00 5.451e-02 0.000e+00 # p p > zp > mu+ mu-
-2.085e-01  -1.200e+00 4.800e+03 7.804e+00 7.737e-05 5.012e-02 3.547e-01 6.291e-04 0.000e+00 5.451e-02 0.000e+00 # p p > zp > mu+ mu-
-1.371e+01  -3.000e+00 4.900e+03 2.443e+04 1.297e-06 5.102e-02 5.000e-01 5.154e-11 0.000e+00 5.368e-02 0.000e+00 # p p > zp > mu+ mu-
-8.650e+00  -2.800e+00 4.900e+03 9.725e+03 6.631e-06 5.102e-02 5.000e-01 3.252e-10 0.000e+00 5.368e-02 0.000e+00 # p p > zp > mu+ mu-
-5.458e+00  -2.600e+00 4.900e+03 3.872e+03 2.104e-05 5.102e-02 5.000e-01 2.052e-09 0.000e+00 5.368e-02 0.000e+00 # p p > zp > mu+ mu-
-3.444e+00  -2.400e+00 4.900e+03 1.541e+03 3.469e-05 5.102e-02 5.000e-01 1.295e-08 0.000e+00 5.368e-02 0.000e+00 # p p > zp > mu+ mu-
-2.173e+00  -2.200e+00 4.900e+03 6.136e+02 3.359e-05 5.102e-02 5.000e-01 8.168e-08 0.000e+00 5.368e-02 0.000e+00 # p p > zp > mu+ mu-
-1.371e+00  -2.000e+00 4.900e+03 2.443e+02 3.920e-05 5.102e-02 4.999e-01 5.153e-07 0.000e+00 5.368e-02 0.000e+00 # p p > zp > mu+ mu-
-8.650e-01  -1.800e+00 4.900e+03 9.740e+01 4.181e-05 5.102e-02 4.992e-01 3.247e-06 0.000e+00 5.368e-02 0.000e+00 # p p > zp > mu+ mu-
-5.458e-01  -1.600e+00 4.900e+03 3.908e+01 4.830e-05 5.102e-02 4.953e-01 2.033e-05 0.000e+00 5.368e-02 0.000e+00 # p p > zp > mu+ mu-
-3.444e-01  -1.400e+00 4.900e+03 1.634e+01 4.917e-05 5.102e-02 4.718e-01 1.222e-04 0.000e+00 5.368e-02 0.000e+00 # p p > zp > mu+ mu-
-2.173e-01  -1.200e+00 4.900e+03 8.452e+00 6.259e-05 5.102e-02 3.630e-01 5.930e-04 0.000e+00 5.368e-02 0.000e+00 # p p > zp > mu+ mu-
-1.427e+01  -3.000e+00 5.000e+03 2.703e+04 1.103e-06 5.174e-02 5.000e-01 4.754e-11 0.000e+00 5.418e-02 0.000e+00 # p p > zp > mu+ mu-
-9.007e+00  -2.800e+00 5.000e+03 1.076e+04 5.968e-06 5.174e-02 5.000e-01 3.000e-10 0.000e+00 5.418e-02 0.000e+00 # p p > zp > mu+ mu-
-5.683e+00  -2.600e+00 5.000e+03 4.283e+03 1.996e-05 5.174e-02 5.000e-01 1.893e-09 0.000e+00 5.418e-02 0.000e+00 # p p > zp > mu+ mu-
-3.586e+00  -2.400e+00 5.000e+03 1.705e+03 3.262e-05 5.174e-02 5.000e-01 1.194e-08 0.000e+00 5.418e-02 0.000e+00 # p p > zp > mu+ mu-
-2.262e+00  -2.200e+00 5.000e+03 6.789e+02 3.348e-05 5.174e-02 5.000e-01 7.535e-08 0.000e+00 5.418e-02 0.000e+00 # p p > zp > mu+ mu-
-1.427e+00  -2.000e+00 5.000e+03 2.703e+02 3.896e-05 5.174e-02 4.999e-01 4.753e-07 0.000e+00 5.418e-02 0.000e+00 # p p > zp > mu+ mu-
-9.007e-01  -1.800e+00 5.000e+03 1.077e+02 3.996e-05 5.174e-02 4.993e-01 2.996e-06 0.000e+00 5.418e-02 0.000e+00 # p p > zp > mu+ mu-
-5.683e-01  -1.600e+00 5.000e+03 4.321e+01 4.290e-05 5.174e-02 4.957e-01 1.876e-05 0.000e+00 5.418e-02 0.000e+00 # p p > zp > mu+ mu-
-3.586e-01  -1.400e+00 5.000e+03 1.799e+01 4.496e-05 5.174e-02 4.739e-01 1.132e-04 0.000e+00 5.418e-02 0.000e+00 # p p > zp > mu+ mu-
-2.262e-01  -1.200e+00 5.000e+03 9.152e+00 5.035e-05 5.174e-02 3.709e-01 5.590e-04 0.000e+00 5.418e-02 0.000e+00 # p p > zp > mu+ mu-
-1.485e+01  -3.000e+00 5.100e+03 2.984e+04 9.519e-07 5.309e-02 5.000e-01 4.393e-11 0.000e+00 5.707e-02 0.000e+00 # p p > zp > mu+ mu-
-9.371e+00  -2.800e+00 5.100e+03 1.188e+04 5.282e-06 5.309e-02 5.000e-01 2.772e-10 0.000e+00 5.707e-02 0.000e+00 # p p > zp > mu+ mu-
-5.912e+00  -2.600e+00 5.100e+03 4.729e+03 1.827e-05 5.309e-02 5.000e-01 1.749e-09 0.000e+00 5.707e-02 0.000e+00 # p p > zp > mu+ mu-
-3.731e+00  -2.400e+00 5.100e+03 1.883e+03 3.199e-05 5.309e-02 5.000e-01 1.103e-08 0.000e+00 5.707e-02 0.000e+00 # p p > zp > mu+ mu-
-2.354e+00  -2.200e+00 5.100e+03 7.495e+02 3.372e-05 5.309e-02 5.000e-01 6.962e-08 0.000e+00 5.707e-02 0.000e+00 # p p > zp > mu+ mu-
-1.485e+00  -2.000e+00 5.100e+03 2.984e+02 3.859e-05 5.309e-02 4.999e-01 4.392e-07 0.000e+00 5.707e-02 0.000e+00 # p p > zp > mu+ mu-
-9.371e-01  -1.800e+00 5.100e+03 1.189e+02 3.994e-05 5.309e-02 4.994e-01 2.768e-06 0.000e+00 5.707e-02 0.000e+00 # p p > zp > mu+ mu-
-5.912e-01  -1.600e+00 5.100e+03 4.767e+01 4.567e-05 5.309e-02 4.960e-01 1.735e-05 0.000e+00 5.707e-02 0.000e+00 # p p > zp > mu+ mu-
-3.731e-01  -1.400e+00 5.100e+03 1.979e+01 4.109e-05 5.309e-02 4.758e-01 1.050e-04 0.000e+00 5.707e-02 0.000e+00 # p p > zp > mu+ mu-
-2.354e-01  -1.200e+00 5.100e+03 9.905e+00 4.112e-05 5.309e-02 3.783e-01 5.268e-04 0.000e+00 5.707e-02 0.000e+00 # p p > zp > mu+ mu-
-1.544e+01  -3.000e+00 5.200e+03 3.288e+04 8.312e-07 4.895e-02 5.000e-01 4.065e-11 0.000e+00 5.673e-02 0.000e+00 # p p > zp > mu+ mu-
-9.742e+00  -2.800e+00 5.200e+03 1.309e+04 4.455e-06 4.895e-02 5.000e-01 2.565e-10 0.000e+00 5.673e-02 0.000e+00 # p p > zp > mu+ mu-
-6.147e+00  -2.600e+00 5.200e+03 5.211e+03 1.732e-05 4.895e-02 5.000e-01 1.618e-09 0.000e+00 5.673e-02 0.000e+00 # p p > zp > mu+ mu-
-3.878e+00  -2.400e+00 5.200e+03 2.075e+03 3.071e-05 4.895e-02 5.000e-01 1.021e-08 0.000e+00 5.673e-02 0.000e+00 # p p > zp > mu+ mu-
-2.447e+00  -2.200e+00 5.200e+03 8.259e+02 3.550e-05 4.895e-02 5.000e-01 6.443e-08 0.000e+00 5.673e-02 0.000e+00 # p p > zp > mu+ mu-
-1.544e+00  -2.000e+00 5.200e+03 3.289e+02 3.568e-05 4.895e-02 4.999e-01 4.064e-07 0.000e+00 5.673e-02 0.000e+00 # p p > zp > mu+ mu-
-9.742e-01  -1.800e+00 5.200e+03 1.311e+02 3.866e-05 4.895e-02 4.994e-01 2.562e-06 0.000e+00 5.673e-02 0.000e+00 # p p > zp > mu+ mu-
-6.147e-01  -1.600e+00 5.200e+03 5.250e+01 4.314e-05 4.895e-02 4.963e-01 1.606e-05 0.000e+00 5.673e-02 0.000e+00 # p p > zp > mu+ mu-
-3.878e-01  -1.400e+00 5.200e+03 2.172e+01 3.611e-05 4.895e-02 4.775e-01 9.752e-05 0.000e+00 5.673e-02 0.000e+00 # p p > zp > mu+ mu-
-2.447e-01  -1.200e+00 5.200e+03 1.072e+01 3.277e-05 4.895e-02 3.853e-01 4.965e-04 0.000e+00 5.673e-02 0.000e+00 # p p > zp > mu+ mu-
-1.604e+01  -3.000e+00 5.300e+03 3.617e+04 7.026e-07 5.287e-02 5.000e-01 3.767e-11 0.000e+00 5.839e-02 0.000e+00 # p p > zp > mu+ mu-
-1.012e+01  -2.800e+00 5.300e+03 1.440e+04 3.913e-06 5.287e-02 5.000e-01 2.377e-10 0.000e+00 5.839e-02 0.000e+00 # p p > zp > mu+ mu-
-6.385e+00  -2.600e+00 5.300e+03 5.732e+03 1.559e-05 5.287e-02 5.000e-01 1.500e-09 0.000e+00 5.839e-02 0.000e+00 # p p > zp > mu+ mu-
-4.029e+00  -2.400e+00 5.300e+03 2.282e+03 2.931e-05 5.287e-02 5.000e-01 9.463e-09 0.000e+00 5.839e-02 0.000e+00 # p p > zp > mu+ mu-
-2.542e+00  -2.200e+00 5.300e+03 9.085e+02 3.258e-05 5.287e-02 5.000e-01 5.971e-08 0.000e+00 5.839e-02 0.000e+00 # p p > zp > mu+ mu-
-1.604e+00  -2.000e+00 5.300e+03 3.617e+02 3.455e-05 5.287e-02 4.999e-01 3.767e-07 0.000e+00 5.839e-02 0.000e+00 # p p > zp > mu+ mu-
-1.012e+00  -1.800e+00 5.300e+03 1.441e+02 3.741e-05 5.287e-02 4.995e-01 2.375e-06 0.000e+00 5.839e-02 0.000e+00 # p p > zp > mu+ mu-
-6.385e-01  -1.600e+00 5.300e+03 5.772e+01 4.006e-05 5.287e-02 4.966e-01 1.490e-05 0.000e+00 5.839e-02 0.000e+00 # p p > zp > mu+ mu-
-4.029e-01  -1.400e+00 5.300e+03 2.382e+01 3.210e-05 5.287e-02 4.791e-01 9.067e-05 0.000e+00 5.839e-02 0.000e+00 # p p > zp > mu+ mu-
-2.542e-01  -1.200e+00 5.300e+03 1.159e+01 2.633e-05 5.287e-02 3.919e-01 4.680e-04 0.000e+00 5.839e-02 0.000e+00 # p p > zp > mu+ mu-
-1.665e+01  -3.000e+00 5.400e+03 3.971e+04 6.061e-07 5.306e-02 5.000e-01 3.496e-11 0.000e+00 5.849e-02 0.000e+00 # p p > zp > mu+ mu-
-1.051e+01  -2.800e+00 5.400e+03 1.581e+04 3.444e-06 5.306e-02 5.000e-01 2.206e-10 0.000e+00 5.849e-02 0.000e+00 # p p > zp > mu+ mu-
-6.628e+00  -2.600e+00 5.400e+03 6.293e+03 1.420e-05 5.306e-02 5.000e-01 1.392e-09 0.000e+00 5.849e-02 0.000e+00 # p p > zp > mu+ mu-
-4.182e+00  -2.400e+00 5.400e+03 2.505e+03 2.811e-05 5.306e-02 5.000e-01 8.783e-09 0.000e+00 5.849e-02 0.000e+00 # p p > zp > mu+ mu-
-2.639e+00  -2.200e+00 5.400e+03 9.975e+02 3.244e-05 5.306e-02 5.000e-01 5.541e-08 0.000e+00 5.849e-02 0.000e+00 # p p > zp > mu+ mu-
-1.665e+00  -2.000e+00 5.400e+03 3.972e+02 3.312e-05 5.306e-02 4.999e-01 3.496e-07 0.000e+00 5.849e-02 0.000e+00 # p p > zp > mu+ mu-
-1.051e+00  -1.800e+00 5.400e+03 1.582e+02 3.706e-05 5.306e-02 4.995e-01 2.204e-06 0.000e+00 5.849e-02 0.000e+00 # p p > zp > mu+ mu-
-6.628e-01  -1.600e+00 5.400e+03 6.334e+01 3.959e-05 5.306e-02 4.968e-01 1.383e-05 0.000e+00 5.849e-02 0.000e+00 # p p > zp > mu+ mu-
-4.182e-01  -1.400e+00 5.400e+03 2.607e+01 4.389e-05 5.306e-02 4.805e-01 8.440e-05 0.000e+00 5.849e-02 0.000e+00 # p p > zp > mu+ mu-
-2.639e-01  -1.200e+00 5.400e+03 1.253e+01 2.102e-05 5.306e-02 3.981e-01 4.412e-04 0.000e+00 5.849e-02 0.000e+00 # p p > zp > mu+ mu-
-1.727e+01  -3.000e+00 5.500e+03 4.352e+04 5.143e-07 5.415e-02 5.000e-01 3.249e-11 0.000e+00 5.903e-02 0.000e+00 # p p > zp > mu+ mu-
-1.090e+01  -2.800e+00 5.500e+03 1.733e+04 3.079e-06 5.415e-02 5.000e-01 2.050e-10 0.000e+00 5.903e-02 0.000e+00 # p p > zp > mu+ mu-
-6.876e+00  -2.600e+00 5.500e+03 6.898e+03 1.317e-05 5.415e-02 5.000e-01 1.294e-09 0.000e+00 5.903e-02 0.000e+00 # p p > zp > mu+ mu-
-4.339e+00  -2.400e+00 5.500e+03 2.746e+03 2.858e-05 5.415e-02 5.000e-01 8.162e-09 0.000e+00 5.903e-02 0.000e+00 # p p > zp > mu+ mu-
-2.737e+00  -2.200e+00 5.500e+03 1.093e+03 3.418e-05 5.415e-02 5.000e-01 5.150e-08 0.000e+00 5.903e-02 0.000e+00 # p p > zp > mu+ mu-
-1.727e+00  -2.000e+00 5.500e+03 4.353e+02 3.257e-05 5.415e-02 4.999e-01 3.249e-07 0.000e+00 5.903e-02 0.000e+00 # p p > zp > mu+ mu-
-1.090e+00  -1.800e+00 5.500e+03 1.734e+02 3.699e-05 5.415e-02 4.995e-01 2.048e-06 0.000e+00 5.903e-02 0.000e+00 # p p > zp > mu+ mu-
-6.876e-01  -1.600e+00 5.500e+03 6.939e+01 3.855e-05 5.415e-02 4.970e-01 1.286e-05 0.000e+00 5.903e-02 0.000e+00 # p p > zp > mu+ mu-
-4.339e-01  -1.400e+00 5.500e+03 2.850e+01 4.375e-05 5.415e-02 4.818e-01 7.866e-05 0.000e+00 5.903e-02 0.000e+00 # p p > zp > mu+ mu-
-2.737e-01  -1.200e+00 5.500e+03 1.353e+01 3.114e-05 5.415e-02 4.039e-01 4.161e-04 0.000e+00 5.903e-02 0.000e+00 # p p > zp > mu+ mu-
-1.791e+01  -3.000e+00 5.600e+03 4.763e+04 4.425e-07 5.423e-02 5.000e-01 3.024e-11 0.000e+00 6.000e-02 0.000e+00 # p p > zp > mu+ mu-
-1.130e+01  -2.800e+00 5.600e+03 1.896e+04 2.697e-06 5.423e-02 5.000e-01 1.908e-10 0.000e+00 6.000e-02 0.000e+00 # p p > zp > mu+ mu-
-7.129e+00  -2.600e+00 5.600e+03 7.549e+03 1.201e-05 5.423e-02 5.000e-01 1.204e-09 0.000e+00 6.000e-02 0.000e+00 # p p > zp > mu+ mu-
-4.498e+00  -2.400e+00 5.600e+03 3.005e+03 2.785e-05 5.423e-02 5.000e-01 7.595e-09 0.000e+00 6.000e-02 0.000e+00 # p p > zp > mu+ mu-
-2.838e+00  -2.200e+00 5.600e+03 1.196e+03 3.410e-05 5.423e-02 5.000e-01 4.792e-08 0.000e+00 6.000e-02 0.000e+00 # p p > zp > mu+ mu-
-1.791e+00  -2.000e+00 5.600e+03 4.763e+02 3.274e-05 5.423e-02 4.999e-01 3.023e-07 0.000e+00 6.000e-02 0.000e+00 # p p > zp > mu+ mu-
-1.130e+00  -1.800e+00 5.600e+03 1.898e+02 3.546e-05 5.423e-02 4.996e-01 1.906e-06 0.000e+00 6.000e-02 0.000e+00 # p p > zp > mu+ mu-
-7.129e-01  -1.600e+00 5.600e+03 7.590e+01 3.853e-05 5.423e-02 4.972e-01 1.197e-05 0.000e+00 6.000e-02 0.000e+00 # p p > zp > mu+ mu-
-4.498e-01  -1.400e+00 5.600e+03 3.111e+01 4.108e-05 5.423e-02 4.831e-01 7.338e-05 0.000e+00 6.000e-02 0.000e+00 # p p > zp > mu+ mu-
-2.838e-01  -1.200e+00 5.600e+03 1.461e+01 5.205e-05 5.423e-02 4.094e-01 3.924e-04 0.000e+00 6.000e-02 0.000e+00 # p p > zp > mu+ mu-
-1.855e+01  -3.000e+00 5.700e+03 5.204e+04 3.850e-07 5.752e-02 5.000e-01 2.817e-11 0.000e+00 6.124e-02 0.000e+00 # p p > zp > mu+ mu-
-1.171e+01  -2.800e+00 5.700e+03 2.072e+04 2.354e-06 5.752e-02 5.000e-01 1.778e-10 0.000e+00 6.124e-02 0.000e+00 # p p > zp > mu+ mu-
-7.385e+00  -2.600e+00 5.700e+03 8.247e+03 1.045e-05 5.752e-02 5.000e-01 1.122e-09 0.000e+00 6.124e-02 0.000e+00 # p p > zp > mu+ mu-
-4.660e+00  -2.400e+00 5.700e+03 3.283e+03 2.717e-05 5.752e-02 5.000e-01 7.077e-09 0.000e+00 6.124e-02 0.000e+00 # p p > zp > mu+ mu-
-2.940e+00  -2.200e+00 5.700e+03 1.307e+03 3.384e-05 5.752e-02 5.000e-01 4.465e-08 0.000e+00 6.124e-02 0.000e+00 # p p > zp > mu+ mu-
-1.855e+00  -2.000e+00 5.700e+03 5.204e+02 3.362e-05 5.752e-02 4.999e-01 2.817e-07 0.000e+00 6.124e-02 0.000e+00 # p p > zp > mu+ mu-
-1.171e+00  -1.800e+00 5.700e+03 2.073e+02 3.602e-05 5.752e-02 4.996e-01 1.776e-06 0.000e+00 6.124e-02 0.000e+00 # p p > zp > mu+ mu-
-7.385e-01  -1.600e+00 5.700e+03 8.290e+01 3.829e-05 5.752e-02 4.974e-01 1.116e-05 0.000e+00 6.124e-02 0.000e+00 # p p > zp > mu+ mu-
-4.660e-01  -1.400e+00 5.700e+03 3.390e+01 3.954e-05 5.752e-02 4.842e-01 6.853e-05 0.000e+00 6.124e-02 0.000e+00 # p p > zp > mu+ mu-
-2.940e-01  -1.200e+00 5.700e+03 1.576e+01 4.463e-05 5.752e-02 4.145e-01 3.702e-04 0.000e+00 6.124e-02 0.000e+00 # p p > zp > mu+ mu-
-1.921e+01  -3.000e+00 5.800e+03 5.676e+04 3.399e-07 5.845e-02 5.000e-01 2.628e-11 0.000e+00 6.191e-02 0.000e+00 # p p > zp > mu+ mu-
-1.212e+01  -2.800e+00 5.800e+03 2.260e+04 2.081e-06 5.845e-02 5.000e-01 1.658e-10 0.000e+00 6.191e-02 0.000e+00 # p p > zp > mu+ mu-
-7.647e+00  -2.600e+00 5.800e+03 8.996e+03 9.572e-06 5.845e-02 5.000e-01 1.046e-09 0.000e+00 6.191e-02 0.000e+00 # p p > zp > mu+ mu-
-4.825e+00  -2.400e+00 5.800e+03 3.581e+03 2.493e-05 5.845e-02 5.000e-01 6.602e-09 0.000e+00 6.191e-02 0.000e+00 # p p > zp > mu+ mu-
-3.044e+00  -2.200e+00 5.800e+03 1.426e+03 3.253e-05 5.845e-02 5.000e-01 4.165e-08 0.000e+00 6.191e-02 0.000e+00 # p p > zp > mu+ mu-
-1.921e+00  -2.000e+00 5.800e+03 5.677e+02 3.632e-05 5.845e-02 4.999e-01 2.628e-07 0.000e+00 6.191e-02 0.000e+00 # p p > zp > mu+ mu-
-1.212e+00  -1.800e+00 5.800e+03 2.261e+02 3.485e-05 5.845e-02 4.996e-01 1.657e-06 0.000e+00 6.191e-02 0.000e+00 # p p > zp > mu+ mu-
-7.647e-01  -1.600e+00 5.800e+03 9.040e+01 3.656e-05 5.845e-02 4.976e-01 1.041e-05 0.000e+00 6.191e-02 0.000e+00 # p p > zp > mu+ mu-
-4.825e-01  -1.400e+00 5.800e+03 3.691e+01 3.715e-05 5.845e-02 4.852e-01 6.407e-05 0.000e+00 6.191e-02 0.000e+00 # p p > zp > mu+ mu-
-3.044e-01  -1.200e+00 5.800e+03 1.700e+01 4.619e-05 5.845e-02 4.194e-01 3.494e-04 0.000e+00 6.191e-02 0.000e+00 # p p > zp > mu+ mu-
-1.988e+01  -3.000e+00 5.900e+03 6.183e+04 2.968e-07 5.700e-02 5.000e-01 2.455e-11 0.000e+00 6.349e-02 0.000e+00 # p p > zp > mu+ mu-
-1.254e+01  -2.800e+00 5.900e+03 2.461e+04 1.798e-06 5.700e-02 5.000e-01 1.549e-10 0.000e+00 6.349e-02 0.000e+00 # p p > zp > mu+ mu-
-7.913e+00  -2.600e+00 5.900e+03 9.799e+03 9.178e-06 5.700e-02 5.000e-01 9.773e-10 0.000e+00 6.349e-02 0.000e+00 # p p > zp > mu+ mu-
-4.993e+00  -2.400e+00 5.900e+03 3.901e+03 2.455e-05 5.700e-02 5.000e-01 6.166e-09 0.000e+00 6.349e-02 0.000e+00 # p p > zp > mu+ mu-
-3.150e+00  -2.200e+00 5.900e+03 1.553e+03 3.421e-05 5.700e-02 5.000e-01 3.890e-08 0.000e+00 6.349e-02 0.000e+00 # p p > zp > mu+ mu-
-1.988e+00  -2.000e+00 5.900e+03 6.183e+02 3.699e-05 5.700e-02 4.999e-01 2.454e-07 0.000e+00 6.349e-02 0.000e+00 # p p > zp > mu+ mu-
-1.254e+00  -1.800e+00 5.900e+03 2.463e+02 3.568e-05 5.700e-02 4.996e-01 1.548e-06 0.000e+00 6.349e-02 0.000e+00 # p p > zp > mu+ mu-
-7.913e-01  -1.600e+00 5.900e+03 9.843e+01 3.620e-05 5.700e-02 4.978e-01 9.729e-06 0.000e+00 6.349e-02 0.000e+00 # p p > zp > mu+ mu-
-4.993e-01  -1.400e+00 5.900e+03 4.012e+01 3.881e-05 5.700e-02 4.862e-01 5.995e-05 0.000e+00 6.349e-02 0.000e+00 # p p > zp > mu+ mu-
-3.150e-01  -1.200e+00 5.900e+03 1.832e+01 4.261e-05 5.700e-02 4.239e-01 3.298e-04 0.000e+00 6.349e-02 0.000e+00 # p p > zp > mu+ mu-


==> anc/benRun_mum_0d.out <==
# x=1.060e+00 beam_energy=6.500e+03 model=Zprime_MUM_UFO number_of_events=1000
#  gmu       lg10(gsb)  MZ'/GeV   wzp/GeV   sig/fb    siglim0/fb br_mumu   br_tt     br_bb    siglim0.1/fb  br_tautau  process
-5.235e-02  -2.000e+00 8.000e+02 6.743e-02 4.547e-01 9.238e-01 4.311e-01 2.635e-04 0.000e+00 1.396e+00 0.000e+00 # p p > zp > mu+ mu-
-5.235e-02  -2.000e+00 8.000e+02 6.743e-02 1.871e-06 9.238e-01 4.311e-01 2.635e-04 0.000e+00 1.396e+00 0.000e+00 # u u~ > zp > mu+ mu-
-5.235e-02  -2.000e+00 8.000e+02 6.743e-02 4.684e-04 9.238e-01 4.311e-01 2.635e-04 0.000e+00 1.396e+00 0.000e+00 # u c~ > zp > mu+ mu-
-5.235e-02  -2.000e+00 8.000e+02 6.743e-02 5.844e-05 9.238e-01 4.311e-01 2.635e-04 0.000e+00 1.396e+00 0.000e+00 # u~ c > zp > mu+ mu-
-5.235e-02  -2.000e+00 8.000e+02 6.743e-02 1.772e-03 9.238e-01 4.311e-01 2.635e-04 0.000e+00 1.396e+00 0.000e+00 # c c~ > zp > mu+ mu-
-5.235e-02  -2.000e+00 8.000e+02 6.743e-02 0.000e+00 9.238e-01 4.311e-01 2.635e-04 0.000e+00 1.396e+00 0.000e+00 # d d~ > zp > mu+ mu-
-5.235e-02  -2.000e+00 8.000e+02 6.743e-02 0.000e+00 9.238e-01 4.311e-01 2.635e-04 0.000e+00 1.396e+00 0.000e+00 # d s~ > zp > mu+ mu-
-5.235e-02  -2.000e+00 8.000e+02 6.743e-02 0.000e+00 9.238e-01 4.311e-01 2.635e-04 0.000e+00 1.396e+00 0.000e+00 # d~ s > zp > mu+ mu-
-5.235e-02  -2.000e+00 8.000e+02 6.743e-02 0.000e+00 9.238e-01 4.311e-01 2.635e-04 0.000e+00 1.396e+00 0.000e+00 # d b~ > zp > mu+ mu-
-5.235e-02  -2.000e+00 8.000e+02 6.743e-02 0.000e+00 9.238e-01 4.311e-01 2.635e-04 0.000e+00 1.396e+00 0.000e+00 # d~ b > zp > mu+ mu-
-5.235e-02  -2.000e+00 8.000e+02 6.743e-02 0.000e+00 9.238e-01 4.311e-01 2.635e-04 0.000e+00 1.396e+00 0.000e+00 # s s~ > zp > mu+ mu-
-5.235e-02  -2.000e+00 8.000e+02 6.743e-02 2.264e-01 9.238e-01 4.311e-01 2.635e-04 0.000e+00 1.396e+00 0.000e+00 # s b~ > zp > mu+ mu-
-5.235e-02  -2.000e+00 8.000e+02 6.743e-02 2.248e-01 9.238e-01 4.311e-01 2.635e-04 0.000e+00 1.396e+00 0.000e+00 # s~ b > zp > mu+ mu-
-5.235e-02  -2.000e+00 8.000e+02 6.743e-02 0.000e+00 9.238e-01 4.311e-01 2.635e-04 0.000e+00 1.396e+00 0.000e+00 # b b~ > zp > mu+ mu-


==> anc/benRun_mum_1.06.out <==
# x=1.060e+00 beam_energy=6.500e+03 model=Zprime_MUM_UFO number_of_events=1
#  gmu       lg10(gsb)  MZ'/GeV   wzp/GeV   sig/fb    siglim0/fb br_mumu   br_tt     br_bb    siglim0.1/fb  br_tautau  process
-3.272e-02  -3.000e+00 2.000e+02 5.695e-03 1.255e+00 4.938e+00 4.985e-01 0.000e+00 0.000e+00 1.172e+01 0.000e+00 # p p > zp > mu+ mu-
-2.064e-02  -2.800e+00 2.000e+02 2.302e-03 3.105e+00 4.938e+00 4.909e-01 0.000e+00 0.000e+00 1.172e+01 0.000e+00 # p p > zp > mu+ mu-
-1.302e-02  -2.600e+00 2.000e+02 1.005e-03 7.112e+00 4.938e+00 4.476e-01 0.000e+00 0.000e+00 1.172e+01 0.000e+00 # p p > zp > mu+ mu-
-8.218e-03  -2.400e+00 2.000e+02 6.227e-04 1.149e+01 4.938e+00 2.877e-01 0.000e+00 0.000e+00 1.172e+01 0.000e+00 # p p > zp > mu+ mu-
-5.185e-03  -2.200e+00 2.000e+02 8.069e-04 8.864e+00 4.938e+00 8.838e-02 0.000e+00 0.000e+00 1.172e+01 0.000e+00 # p p > zp > mu+ mu-
-3.272e-03  -2.000e+00 2.000e+02 1.725e-03 4.144e+00 4.938e+00 1.646e-02 0.000e+00 0.000e+00 1.172e+01 0.000e+00 # p p > zp > mu+ mu-
-2.064e-03  -1.800e+00 2.000e+02 4.214e-03 1.697e+00 4.938e+00 2.682e-03 0.000e+00 0.000e+00 1.172e+01 0.000e+00 # p p > zp > mu+ mu-
-1.302e-03  -1.600e+00 2.000e+02 1.054e-02 6.785e-01 4.938e+00 4.270e-04 0.000e+00 0.000e+00 1.172e+01 0.000e+00 # p p > zp > mu+ mu-
-8.218e-04  -1.400e+00 2.000e+02 2.645e-02 2.704e-01 4.938e+00 6.773e-05 0.000e+00 0.000e+00 1.172e+01 0.000e+00 # p p > zp > mu+ mu-
-5.185e-04  -1.200e+00 2.000e+02 6.643e-02 1.076e-01 4.938e+00 1.074e-05 0.000e+00 0.000e+00 1.172e+01 0.000e+00 # p p > zp > mu+ mu-
-7.361e-02  -3.000e+00 3.000e+02 4.315e-02 2.998e-01 4.489e+00 4.997e-01 0.000e+00 0.000e+00 7.399e+00 0.000e+00 # p p > zp > mu+ mu-
-4.645e-02  -2.800e+00 3.000e+02 1.724e-02 7.506e-01 4.489e+00 4.978e-01 0.000e+00 0.000e+00 7.399e+00 0.000e+00 # p p > zp > mu+ mu-
-2.931e-02  -2.600e+00 3.000e+02 7.024e-03 1.842e+00 4.489e+00 4.865e-01 0.000e+00 0.000e+00 7.399e+00 0.000e+00 # p p > zp > mu+ mu-
-1.849e-02  -2.400e+00 3.000e+02 3.197e-03 4.048e+00 4.489e+00 4.255e-01 0.000e+00 0.000e+00 7.399e+00 0.000e+00 # p p > zp > mu+ mu-
-1.167e-02  -2.200e+00 3.000e+02 2.279e-03 5.678e+00 4.489e+00 2.376e-01 0.000e+00 0.000e+00 7.399e+00 0.000e+00 # p p > zp > mu+ mu-
-7.361e-03  -2.000e+00 3.000e+02 3.435e-03 3.767e+00 4.489e+00 6.276e-02 0.000e+00 0.000e+00 7.399e+00 0.000e+00 # p p > zp > mu+ mu-
-4.645e-03  -1.800e+00 3.000e+02 7.718e-03 1.677e+00 4.489e+00 1.112e-02 0.000e+00 0.000e+00 7.399e+00 0.000e+00 # p p > zp > mu+ mu-
-2.931e-03  -1.600e+00 3.000e+02 1.902e-02 6.803e-01 4.489e+00 1.796e-03 0.000e+00 0.000e+00 7.399e+00 0.000e+00 # p p > zp > mu+ mu-
-1.849e-03  -1.400e+00 3.000e+02 4.764e-02 2.716e-01 4.489e+00 2.856e-04 0.000e+00 0.000e+00 7.399e+00 0.000e+00 # p p > zp > mu+ mu-
-1.167e-03  -1.200e+00 3.000e+02 1.196e-01 1.082e-01 4.489e+00 4.528e-05 0.000e+00 0.000e+00 7.399e+00 0.000e+00 # p p > zp > mu+ mu-
-1.309e-01  -3.000e+00 4.000e+02 1.817e-01 1.002e-01 4.015e+00 4.999e-01 2.361e-07 0.000e+00 7.731e+00 0.000e+00 # p p > zp > mu+ mu-
-8.257e-02  -2.800e+00 4.000e+02 7.245e-02 2.516e-01 4.015e+00 4.993e-01 1.488e-06 0.000e+00 7.731e+00 0.000e+00 # p p > zp > mu+ mu-
-5.210e-02  -2.600e+00 4.000e+02 2.907e-02 6.268e-01 4.015e+00 4.953e-01 9.313e-06 0.000e+00 7.731e+00 0.000e+00 # p p > zp > mu+ mu-
-3.287e-02  -2.400e+00 4.000e+02 1.215e-02 1.500e+00 4.015e+00 4.718e-01 5.597e-05 0.000e+00 7.731e+00 0.000e+00 # p p > zp > mu+ mu-
-2.074e-02  -2.200e+00 4.000e+02 6.284e-03 2.899e+00 4.015e+00 3.631e-01 2.718e-04 0.000e+00 7.731e+00 0.000e+00 # p p > zp > mu+ mu-
-1.309e-02  -2.000e+00 4.000e+02 6.138e-03 2.968e+00 4.015e+00 1.480e-01 6.991e-04 0.000e+00 7.731e+00 0.000e+00 # p p > zp > mu+ mu-
-8.257e-03  -1.800e+00 4.000e+02 1.158e-02 1.574e+00 4.015e+00 3.124e-02 9.310e-04 0.000e+00 7.731e+00 0.000e+00 # p p > zp > mu+ mu-
-5.210e-03  -1.600e+00 4.000e+02 2.755e-02 6.614e-01 4.015e+00 5.226e-03 9.826e-04 0.000e+00 7.731e+00 0.000e+00 # p p > zp > mu+ mu-
-3.287e-03  -1.400e+00 4.000e+02 6.860e-02 2.657e-01 4.015e+00 8.357e-04 9.914e-04 0.000e+00 7.731e+00 0.000e+00 # p p > zp > mu+ mu-
-2.074e-03  -1.200e+00 4.000e+02 1.721e-01 1.059e-01 4.015e+00 1.326e-04 9.928e-04 0.000e+00 7.731e+00 0.000e+00 # p p > zp > mu+ mu-
-2.045e-01  -3.000e+00 5.000e+02 5.546e-01 4.101e-02 2.074e+00 4.999e-01 1.488e-07 0.000e+00 3.873e+00 0.000e+00 # p p > zp > mu+ mu-
-1.290e-01  -2.800e+00 5.000e+02 2.209e-01 1.031e-01 2.074e+00 4.997e-01 9.382e-07 0.000e+00 3.873e+00 0.000e+00 # p p > zp > mu+ mu-
-8.140e-02  -2.600e+00 5.000e+02 8.824e-02 2.579e-01 2.074e+00 4.980e-01 5.900e-06 0.000e+00 3.873e+00 0.000e+00 # p p > zp > mu+ mu-
-5.136e-02  -2.400e+00 5.000e+02 3.587e-02 6.340e-01 2.074e+00 4.876e-01 3.645e-05 0.000e+00 3.873e+00 0.000e+00 # p p > zp > mu+ mu-
-3.241e-02  -2.200e+00 5.000e+02 1.616e-02 1.407e+00 2.074e+00 4.311e-01 2.033e-04 0.000e+00 3.873e+00 0.000e+00 # p p > zp > mu+ mu-
-2.045e-02  -2.000e+00 5.000e+02 1.114e-02 2.041e+00 2.074e+00 2.489e-01 7.408e-04 0.000e+00 3.873e+00 0.000e+00 # p p > zp > mu+ mu-
-1.290e-02  -1.800e+00 5.000e+02 1.626e-02 1.399e+00 2.074e+00 6.790e-02 1.275e-03 0.000e+00 3.873e+00 0.000e+00 # p p > zp > mu+ mu-
-8.140e-03  -1.600e+00 5.000e+02 3.617e-02 6.288e-01 2.074e+00 1.215e-02 1.439e-03 0.000e+00 3.873e+00 0.000e+00 # p p > zp > mu+ mu-
-5.136e-03  -1.400e+00 5.000e+02 8.899e-02 2.557e-01 2.074e+00 1.966e-03 1.469e-03 0.000e+00 3.873e+00 0.000e+00 # p p > zp > mu+ mu-
-3.241e-03  -1.200e+00 5.000e+02 2.228e-01 1.021e-01 2.074e+00 3.126e-04 1.474e-03 0.000e+00 3.873e+00 0.000e+00 # p p > zp > mu+ mu-
-2.944e-01  -3.000e+00 6.000e+02 1.380e+00 1.900e-02 1.681e+00 5.000e-01 8.433e-08 0.000e+00 2.117e+00 0.000e+00 # p p > zp > mu+ mu-
-1.858e-01  -2.800e+00 6.000e+02 5.495e-01 4.767e-02 1.681e+00 4.998e-01 5.319e-07 0.000e+00 2.117e+00 0.000e+00 # p p > zp > mu+ mu-
-1.172e-01  -2.600e+00 6.000e+02 2.191e-01 1.197e-01 1.681e+00 4.990e-01 3.351e-06 0.000e+00 2.117e+00 0.000e+00 # p p > zp > mu+ mu-
-7.396e-02  -2.400e+00 6.000e+02 8.815e-02 2.973e-01 1.681e+00 4.939e-01 2.092e-05 0.000e+00 2.117e+00 0.000e+00 # p p > zp > mu+ mu-
-4.667e-02  -2.200e+00 6.000e+02 3.738e-02 7.006e-01 1.681e+00 4.636e-01 1.239e-04 0.000e+00 2.117e+00 0.000e+00 # p p > zp > mu+ mu-
-2.944e-02  -2.000e+00 6.000e+02 2.064e-02 1.269e+00 1.681e+00 3.343e-01 5.639e-04 0.000e+00 2.117e+00 0.000e+00 # p p > zp > mu+ mu-
-1.858e-02  -1.800e+00 6.000e+02 2.267e-02 1.155e+00 1.681e+00 1.212e-01 1.289e-03 0.000e+00 2.117e+00 0.000e+00 # p p > zp > mu+ mu-
-1.172e-02  -1.600e+00 6.000e+02 4.533e-02 5.778e-01 1.681e+00 2.412e-02 1.620e-03 0.000e+00 2.117e+00 0.000e+00 # p p > zp > mu+ mu-
-7.396e-03  -1.400e+00 6.000e+02 1.092e-01 2.399e-01 1.681e+00 3.985e-03 1.688e-03 0.000e+00 2.117e+00 0.000e+00 # p p > zp > mu+ mu-
-4.667e-03  -1.200e+00 6.000e+02 2.726e-01 9.624e-02 1.681e+00 6.358e-04 1.700e-03 0.000e+00 2.117e+00 0.000e+00 # p p > zp > mu+ mu-
-4.008e-01  -3.000e+00 7.000e+02 2.982e+00 9.697e-03 5.816e-01 5.000e-01 4.953e-08 0.000e+00 9.473e-01 0.000e+00 # p p > zp > mu+ mu-
-2.529e-01  -2.800e+00 7.000e+02 1.188e+00 2.445e-02 5.816e-01 4.999e-01 3.125e-07 0.000e+00 9.473e-01 0.000e+00 # p p > zp > mu+ mu-
-1.596e-01  -2.600e+00 7.000e+02 4.732e-01 6.139e-02 5.816e-01 4.995e-01 1.970e-06 0.000e+00 9.473e-01 0.000e+00 # p p > zp > mu+ mu-
-1.007e-01  -2.400e+00 7.000e+02 1.895e-01 1.528e-01 5.816e-01 4.966e-01 1.236e-05 0.000e+00 9.473e-01 0.000e+00 # p p > zp > mu+ mu-
-6.352e-02  -2.200e+00 7.000e+02 7.812e-02 3.697e-01 5.816e-01 4.794e-01 7.528e-05 0.000e+00 9.473e-01 0.000e+00 # p p > zp > mu+ mu-
-4.008e-02  -2.000e+00 7.000e+02 3.789e-02 7.616e-01 5.816e-01 3.936e-01 3.899e-04 0.000e+00 9.473e-01 0.000e+00 # p p > zp > mu+ mu-
-2.529e-02  -1.800e+00 7.000e+02 3.214e-02 8.978e-01 5.816e-01 1.847e-01 1.155e-03 0.000e+00 9.473e-01 0.000e+00 # p p > zp > mu+ mu-
-1.596e-02  -1.600e+00 7.000e+02 5.562e-02 5.190e-01 5.816e-01 4.249e-02 1.676e-03 0.000e+00 9.473e-01 0.000e+00 # p p > zp > mu+ mu-
-1.007e-02  -1.400e+00 7.000e+02 1.297e-01 2.229e-01 5.816e-01 7.253e-03 1.805e-03 0.000e+00 9.473e-01 0.000e+00 # p p > zp > mu+ mu-
-6.352e-03  -1.200e+00 7.000e+02 3.219e-01 9.009e-02 5.816e-01 1.164e-03 1.827e-03 0.000e+00 9.473e-01 0.000e+00 # p p > zp > mu+ mu-
-5.235e-01  -3.000e+00 8.000e+02 5.815e+00 5.313e-03 9.238e-01 5.000e-01 3.055e-08 0.000e+00 1.396e+00 0.000e+00 # p p > zp > mu+ mu-
-3.303e-01  -2.800e+00 8.000e+02 2.315e+00 1.328e-02 9.238e-01 4.999e-01 1.928e-07 0.000e+00 1.396e+00 0.000e+00 # p p > zp > mu+ mu-
-2.084e-01  -2.600e+00 8.000e+02 9.221e-01 3.339e-02 9.238e-01 4.997e-01 1.216e-06 0.000e+00 1.396e+00 0.000e+00 # p p > zp > mu+ mu-
-1.315e-01  -2.400e+00 8.000e+02 3.683e-01 8.390e-02 9.238e-01 4.980e-01 7.644e-06 0.000e+00 1.396e+00 0.000e+00 # p p > zp > mu+ mu-
-8.296e-02  -2.200e+00 8.000e+02 1.498e-01 2.058e-01 9.238e-01 4.877e-01 4.723e-05 0.000e+00 1.396e+00 0.000e+00 # p p > zp > mu+ mu-
-5.235e-02  -2.000e+00 8.000e+02 6.743e-02 4.563e-01 9.238e-01 4.311e-01 2.635e-04 0.000e+00 1.396e+00 0.000e+00 # p p > zp > mu+ mu-
-3.303e-02  -1.800e+00 8.000e+02 4.647e-02 6.618e-01 9.238e-01 2.491e-01 9.603e-04 0.000e+00 1.396e+00 0.000e+00 # p p > zp > mu+ mu-
-2.084e-02  -1.600e+00 8.000e+02 6.780e-02 4.538e-01 9.238e-01 6.796e-02 1.653e-03 0.000e+00 1.396e+00 0.000e+00 # p p > zp > mu+ mu-
-1.315e-02  -1.400e+00 8.000e+02 1.508e-01 2.043e-01 9.238e-01 1.216e-02 1.867e-03 0.000e+00 1.396e+00 0.000e+00 # p p > zp > mu+ mu-
-8.296e-03  -1.200e+00 8.000e+02 3.711e-01 8.328e-02 9.238e-01 1.968e-03 1.906e-03 0.000e+00 1.396e+00 0.000e+00 # p p > zp > mu+ mu-
-6.625e-01  -3.000e+00 9.000e+02 1.048e+01 3.065e-03 1.016e+00 5.000e-01 1.972e-08 0.000e+00 1.341e+00 0.000e+00 # p p > zp > mu+ mu-
-4.180e-01  -2.800e+00 9.000e+02 4.172e+00 7.633e-03 1.016e+00 5.000e-01 1.244e-07 0.000e+00 1.341e+00 0.000e+00 # p p > zp > mu+ mu-
-2.637e-01  -2.600e+00 9.000e+02 1.661e+00 1.920e-02 1.016e+00 4.998e-01 7.848e-07 0.000e+00 1.341e+00 0.000e+00 # p p > zp > mu+ mu-
-1.664e-01  -2.400e+00 9.000e+02 6.628e-01 4.822e-02 1.016e+00 4.987e-01 4.942e-06 0.000e+00 1.341e+00 0.000e+00 # p p > zp > mu+ mu-
-1.050e-01  -2.200e+00 9.000e+02 2.674e-01 1.190e-01 1.016e+00 4.922e-01 3.077e-05 0.000e+00 1.341e+00 0.000e+00 # p p > zp > mu+ mu-
-6.625e-02  -2.000e+00 9.000e+02 1.153e-01 2.753e-01 1.016e+00 4.545e-01 1.793e-04 0.000e+00 1.341e+00 0.000e+00 # p p > zp > mu+ mu-
-4.180e-02  -1.800e+00 9.000e+02 6.808e-02 4.656e-01 1.016e+00 3.064e-01 7.624e-04 0.000e+00 1.341e+00 0.000e+00 # p p > zp > mu+ mu-
-2.637e-02  -1.600e+00 9.000e+02 8.284e-02 3.828e-01 1.016e+00 1.002e-01 1.574e-03 0.000e+00 1.341e+00 0.000e+00 # p p > zp > mu+ mu-
-1.664e-02  -1.400e+00 9.000e+02 1.730e-01 1.837e-01 1.016e+00 1.911e-02 1.893e-03 0.000e+00 1.341e+00 0.000e+00 # p p > zp > mu+ mu-
-1.050e-02  -1.200e+00 9.000e+02 4.205e-01 7.585e-02 1.016e+00 3.129e-03 1.956e-03 0.000e+00 1.341e+00 0.000e+00 # p p > zp > mu+ mu-
-8.179e-01  -3.000e+00 1.000e+03 1.774e+01 1.853e-03 4.974e-01 5.000e-01 1.324e-08 0.000e+00 8.215e-01 0.000e+00 # p p > zp > mu+ mu-
-5.161e-01  -2.800e+00 1.000e+03 7.065e+00 4.610e-03 4.974e-01 5.000e-01 8.355e-08 0.000e+00 8.215e-01 0.000e+00 # p p > zp > mu+ mu-
-3.256e-01  -2.600e+00 1.000e+03 2.813e+00 1.152e-02 4.974e-01 4.999e-01 5.271e-07 0.000e+00 8.215e-01 0.000e+00 # p p > zp > mu+ mu-
-2.054e-01  -2.400e+00 1.000e+03 1.121e+00 2.897e-02 4.974e-01 4.992e-01 3.321e-06 0.000e+00 8.215e-01 0.000e+00 # p p > zp > mu+ mu-
-1.296e-01  -2.200e+00 1.000e+03 4.504e-01 7.182e-02 4.974e-01 4.948e-01 2.077e-05 0.000e+00 8.215e-01 0.000e+00 # p p > zp > mu+ mu-
-8.179e-02  -2.000e+00 1.000e+03 1.892e-01 1.706e-01 4.974e-01 4.691e-01 1.242e-04 0.000e+00 8.215e-01 0.000e+00 # p p > zp > mu+ mu-
-5.161e-02  -1.800e+00 1.000e+03 1.000e-01 3.224e-01 4.974e-01 3.531e-01 5.900e-04 0.000e+00 8.215e-01 0.000e+00 # p p > zp > mu+ mu-
-3.256e-02  -1.600e+00 1.000e+03 1.020e-01 3.163e-01 4.974e-01 1.379e-01 1.454e-03 0.000e+00 8.215e-01 0.000e+00 # p p > zp > mu+ mu-
-2.054e-02  -1.400e+00 1.000e+03 1.967e-01 1.641e-01 4.974e-01 2.846e-02 1.893e-03 0.000e+00 8.215e-01 0.000e+00 # p p > zp > mu+ mu-
-1.296e-02  -1.200e+00 1.000e+03 4.704e-01 6.877e-02 4.974e-01 4.738e-03 1.989e-03 0.000e+00 8.215e-01 0.000e+00 # p p > zp > mu+ mu-
-9.897e-01  -3.000e+00 1.100e+03 2.858e+01 1.172e-03 5.131e-01 5.000e-01 9.198e-09 0.000e+00 8.918e-01 0.000e+00 # p p > zp > mu+ mu-
-6.244e-01  -2.800e+00 1.100e+03 1.138e+01 2.858e-03 5.131e-01 5.000e-01 5.804e-08 0.000e+00 8.918e-01 0.000e+00 # p p > zp > mu+ mu-
-3.940e-01  -2.600e+00 1.100e+03 4.530e+00 7.115e-03 5.131e-01 4.999e-01 3.661e-07 0.000e+00 8.918e-01 0.000e+00 # p p > zp > mu+ mu-
-2.486e-01  -2.400e+00 1.100e+03 1.805e+00 1.786e-02 5.131e-01 4.994e-01 2.308e-06 0.000e+00 8.918e-01 0.000e+00 # p p > zp > mu+ mu-
-1.569e-01  -2.200e+00 1.100e+03 7.230e-01 4.461e-02 5.131e-01 4.964e-01 1.447e-05 0.000e+00 8.918e-01 0.000e+00 # p p > zp > mu+ mu-
-9.897e-02  -2.000e+00 1.100e+03 2.987e-01 1.080e-01 5.131e-01 4.784e-01 8.801e-05 0.000e+00 8.918e-01 0.000e+00 # p p > zp > mu+ mu-
-6.244e-02  -1.800e+00 1.100e+03 1.462e-01 2.206e-01 5.131e-01 3.891e-01 4.517e-04 0.000e+00 8.918e-01 0.000e+00 # p p > zp > mu+ mu-
-3.940e-02  -1.600e+00 1.100e+03 1.267e-01 2.545e-01 5.131e-01 1.787e-01 1.309e-03 0.000e+00 8.918e-01 0.000e+00 # p p > zp > mu+ mu-
-2.486e-02  -1.400e+00 1.100e+03 2.226e-01 1.449e-01 5.131e-01 4.050e-02 1.872e-03 0.000e+00 8.918e-01 0.000e+00 # p p > zp > mu+ mu-
-1.569e-02  -1.200e+00 1.100e+03 5.211e-01 6.190e-02 5.131e-01 6.888e-03 2.008e-03 0.000e+00 8.918e-01 0.000e+00 # p p > zp > mu+ mu-
-1.178e+00  -3.000e+00 1.200e+03 4.415e+01 7.784e-04 7.373e-01 5.000e-01 6.577e-09 0.000e+00 1.073e+00 0.000e+00 # p p > zp > mu+ mu-
-7.431e-01  -2.800e+00 1.200e+03 1.758e+01 1.857e-03 7.373e-01 5.000e-01 4.150e-08 0.000e+00 1.073e+00 0.000e+00 # p p > zp > mu+ mu-
-4.689e-01  -2.600e+00 1.200e+03 6.999e+00 4.562e-03 7.373e-01 4.999e-01 2.618e-07 0.000e+00 1.073e+00 0.000e+00 # p p > zp > mu+ mu-
-2.958e-01  -2.400e+00 1.200e+03 2.788e+00 1.141e-02 7.373e-01 4.996e-01 1.651e-06 0.000e+00 1.073e+00 0.000e+00 # p p > zp > mu+ mu-
-1.867e-01  -2.200e+00 1.200e+03 1.115e+00 2.853e-02 7.373e-01 4.975e-01 1.037e-05 0.000e+00 1.073e+00 0.000e+00 # p p > zp > mu+ mu-
-1.178e-01  -2.000e+00 1.200e+03 4.557e-01 6.981e-02 7.373e-01 4.845e-01 6.373e-05 0.000e+00 1.073e+00 0.000e+00 # p p > zp > mu+ mu-
-7.431e-02  -1.800e+00 1.200e+03 2.112e-01 1.506e-01 7.373e-01 4.161e-01 3.453e-04 0.000e+00 1.073e+00 0.000e+00 # p p > zp > mu+ mu-
-4.689e-02  -1.600e+00 1.200e+03 1.590e-01 2.001e-01 7.373e-01 2.201e-01 1.152e-03 0.000e+00 1.073e+00 0.000e+00 # p p > zp > mu+ mu-
-2.958e-02  -1.400e+00 1.200e+03 2.515e-01 1.265e-01 7.373e-01 5.539e-02 1.830e-03 0.000e+00 1.073e+00 0.000e+00 # p p > zp > mu+ mu-
-1.867e-02  -1.200e+00 1.200e+03 5.728e-01 5.555e-02 7.373e-01 9.682e-03 2.018e-03 0.000e+00 1.073e+00 0.000e+00 # p p > zp > mu+ mu-
-1.382e+00  -3.000e+00 1.300e+03 6.589e+01 5.377e-04 6.941e-01 5.000e-01 4.821e-09 0.000e+00 9.511e-01 0.000e+00 # p p > zp > mu+ mu-
-8.721e-01  -2.800e+00 1.300e+03 2.623e+01 1.216e-03 6.941e-01 5.000e-01 3.042e-08 0.000e+00 9.511e-01 0.000e+00 # p p > zp > mu+ mu-
-5.503e-01  -2.600e+00 1.300e+03 1.044e+01 2.998e-03 6.941e-01 5.000e-01 1.919e-07 0.000e+00 9.511e-01 0.000e+00 # p p > zp > mu+ mu-
-3.472e-01  -2.400e+00 1.300e+03 4.159e+00 7.491e-03 6.941e-01 4.997e-01 1.210e-06 0.000e+00 9.511e-01 0.000e+00 # p p > zp > mu+ mu-
-2.191e-01  -2.200e+00 1.300e+03 1.661e+00 1.871e-02 6.941e-01 4.982e-01 7.613e-06 0.000e+00 9.511e-01 0.000e+00 # p p > zp > mu+ mu-
-1.382e-01  -2.000e+00 1.300e+03 6.742e-01 4.605e-02 6.941e-01 4.886e-01 4.712e-05 0.000e+00 9.511e-01 0.000e+00 # p p > zp > mu+ mu-
-8.721e-02  -1.800e+00 1.300e+03 3.007e-01 1.032e-01 6.941e-01 4.361e-01 2.653e-04 0.000e+00 9.511e-01 0.000e+00 # p p > zp > mu+ mu-
-5.503e-02  -1.600e+00 1.300e+03 2.010e-01 1.544e-01 6.941e-01 2.597e-01 9.971e-04 0.000e+00 9.511e-01 0.000e+00 # p p > zp > mu+ mu-
-3.472e-02  -1.400e+00 1.300e+03 2.842e-01 1.092e-01 6.941e-01 7.314e-02 1.772e-03 0.000e+00 9.511e-01 0.000e+00 # p p > zp > mu+ mu-
-2.191e-02  -1.200e+00 1.300e+03 6.260e-01 4.959e-02 6.941e-01 1.322e-02 2.020e-03 0.000e+00 9.511e-01 0.000e+00 # p p > zp > mu+ mu-
-1.603e+00  -3.000e+00 1.400e+03 9.544e+01 3.845e-04 5.248e-01 5.000e-01 3.612e-09 0.000e+00 7.183e-01 0.000e+00 # p p > zp > mu+ mu-
-1.011e+00  -2.800e+00 1.400e+03 3.799e+01 8.461e-04 5.248e-01 5.000e-01 2.279e-08 0.000e+00 7.183e-01 0.000e+00 # p p > zp > mu+ mu-
-6.382e-01  -2.600e+00 1.400e+03 1.513e+01 2.033e-03 5.248e-01 5.000e-01 1.438e-07 0.000e+00 7.183e-01 0.000e+00 # p p > zp > mu+ mu-
-4.027e-01  -2.400e+00 1.400e+03 6.024e+00 5.032e-03 5.248e-01 4.998e-01 9.069e-07 0.000e+00 7.183e-01 0.000e+00 # p p > zp > mu+ mu-
-2.541e-01  -2.200e+00 1.400e+03 2.404e+00 1.260e-02 5.248e-01 4.986e-01 5.709e-06 0.000e+00 7.183e-01 0.000e+00 # p p > zp > mu+ mu-
-1.603e-01  -2.000e+00 1.400e+03 9.709e-01 3.119e-02 5.248e-01 4.915e-01 3.551e-05 0.000e+00 7.183e-01 0.000e+00 # p p > zp > mu+ mu-
-1.011e-01  -1.800e+00 1.400e+03 4.214e-01 7.189e-02 5.248e-01 4.508e-01 2.055e-04 0.000e+00 7.183e-01 0.000e+00 # p p > zp > mu+ mu-
-6.382e-02  -1.600e+00 1.400e+03 2.554e-01 1.186e-01 5.248e-01 2.961e-01 8.516e-04 0.000e+00 7.183e-01 0.000e+00 # p p > zp > mu+ mu-
-4.027e-02  -1.400e+00 1.400e+03 3.218e-01 9.414e-02 5.248e-01 9.356e-02 1.698e-03 0.000e+00 7.183e-01 0.000e+00 # p p > zp > mu+ mu-
-2.541e-02  -1.200e+00 1.400e+03 6.811e-01 4.448e-02 5.248e-01 1.760e-02 2.015e-03 0.000e+00 7.183e-01 0.000e+00 # p p > zp > mu+ mu-
-1.840e+00  -3.000e+00 1.500e+03 1.347e+02 2.896e-04 3.745e-01 5.000e-01 2.758e-09 0.000e+00 5.224e-01 0.000e+00 # p p > zp > mu+ mu-
-1.161e+00  -2.800e+00 1.500e+03 5.365e+01 6.032e-04 3.745e-01 5.000e-01 1.740e-08 0.000e+00 5.224e-01 0.000e+00 # p p > zp > mu+ mu-
-7.326e-01  -2.600e+00 1.500e+03 2.136e+01 1.400e-03 3.745e-01 5.000e-01 1.098e-07 0.000e+00 5.224e-01 0.000e+00 # p p > zp > mu+ mu-
-4.623e-01  -2.400e+00 1.500e+03 8.505e+00 3.436e-03 3.745e-01 4.998e-01 6.925e-07 0.000e+00 5.224e-01 0.000e+00 # p p > zp > mu+ mu-
-2.917e-01  -2.200e+00 1.500e+03 3.392e+00 8.562e-03 3.745e-01 4.990e-01 4.361e-06 0.000e+00 5.224e-01 0.000e+00 # p p > zp > mu+ mu-
-1.840e-01  -2.000e+00 1.500e+03 1.365e+00 2.127e-02 3.745e-01 4.935e-01 2.722e-05 0.000e+00 5.224e-01 0.000e+00 # p p > zp > mu+ mu-
-1.161e-01  -1.800e+00 1.500e+03 5.809e-01 4.990e-02 3.745e-01 4.617e-01 1.607e-04 0.000e+00 5.224e-01 0.000e+00 # p p > zp > mu+ mu-
-7.326e-02  -1.600e+00 1.500e+03 3.253e-01 8.909e-02 3.745e-01 3.283e-01 7.208e-04 0.000e+00 5.224e-01 0.000e+00 # p p > zp > mu+ mu-
-4.623e-02  -1.400e+00 1.500e+03 3.656e-01 7.927e-02 3.745e-01 1.163e-01 1.611e-03 0.000e+00 5.224e-01 0.000e+00 # p p > zp > mu+ mu-
-2.917e-02  -1.200e+00 1.500e+03 7.386e-01 3.926e-02 3.745e-01 2.291e-02 2.003e-03 0.000e+00 5.224e-01 0.000e+00 # p p > zp > mu+ mu-
-2.094e+00  -3.000e+00 1.600e+03 1.861e+02 2.235e-04 3.161e-01 5.000e-01 2.141e-09 0.000e+00 4.623e-01 0.000e+00 # p p > zp > mu+ mu-
-1.321e+00  -2.800e+00 1.600e+03 7.408e+01 4.399e-04 3.161e-01 5.000e-01 1.351e-08 0.000e+00 4.623e-01 0.000e+00 # p p > zp > mu+ mu-
-8.336e-01  -2.600e+00 1.600e+03 2.949e+01 9.898e-04 3.161e-01 5.000e-01 8.522e-08 0.000e+00 4.623e-01 0.000e+00 # p p > zp > mu+ mu-
-5.259e-01  -2.400e+00 1.600e+03 1.174e+01 2.400e-03 3.161e-01 4.999e-01 5.376e-07 0.000e+00 4.623e-01 0.000e+00 # p p > zp > mu+ mu-
-3.318e-01  -2.200e+00 1.600e+03 4.681e+00 6.098e-03 3.161e-01 4.992e-01 3.387e-06 0.000e+00 4.623e-01 0.000e+00 # p p > zp > mu+ mu-
-2.094e-01  -2.000e+00 1.600e+03 1.880e+00 1.482e-02 3.161e-01 4.950e-01 2.119e-05 0.000e+00 4.623e-01 0.000e+00 # p p > zp > mu+ mu-
-1.321e-01  -1.800e+00 1.600e+03 7.882e-01 3.534e-02 3.161e-01 4.699e-01 1.269e-04 0.000e+00 4.623e-01 0.000e+00 # p p > zp > mu+ mu-
-8.336e-02  -1.600e+00 1.600e+03 4.141e-01 6.724e-02 3.161e-01 3.560e-01 6.069e-04 0.000e+00 4.623e-01 0.000e+00 # p p > zp > mu+ mu-
-5.259e-02  -1.400e+00 1.600e+03 4.169e-01 6.679e-02 3.161e-01 1.408e-01 1.514e-03 0.000e+00 4.623e-01 0.000e+00 # p p > zp > mu+ mu-
-3.318e-02  -1.200e+00 1.600e+03 7.990e-01 3.486e-02 3.161e-01 2.925e-02 1.985e-03 0.000e+00 4.623e-01 0.000e+00 # p p > zp > mu+ mu-
-2.364e+00  -3.000e+00 1.700e+03 2.520e+02 1.718e-04 3.045e-01 5.000e-01 1.687e-09 0.000e+00 3.698e-01 0.000e+00 # p p > zp > mu+ mu-
-1.491e+00  -2.800e+00 1.700e+03 1.003e+02 3.351e-04 3.045e-01 5.000e-01 1.064e-08 0.000e+00 3.698e-01 0.000e+00 # p p > zp > mu+ mu-
-9.410e-01  -2.600e+00 1.700e+03 3.993e+01 7.205e-04 3.045e-01 5.000e-01 6.715e-08 0.000e+00 3.698e-01 0.000e+00 # p p > zp > mu+ mu-
-5.937e-01  -2.400e+00 1.700e+03 1.590e+01 1.700e-03 3.045e-01 4.999e-01 4.236e-07 0.000e+00 3.698e-01 0.000e+00 # p p > zp > mu+ mu-
-3.746e-01  -2.200e+00 1.700e+03 6.337e+00 4.206e-03 3.045e-01 4.994e-01 2.670e-06 0.000e+00 3.698e-01 0.000e+00 # p p > zp > mu+ mu-
-2.364e-01  -2.000e+00 1.700e+03 2.540e+00 1.045e-02 3.045e-01 4.960e-01 1.673e-05 0.000e+00 3.698e-01 0.000e+00 # p p > zp > mu+ mu-
-1.491e-01  -1.800e+00 1.700e+03 1.053e+00 2.516e-02 3.045e-01 4.760e-01 1.013e-04 0.000e+00 3.698e-01 0.000e+00 # p p > zp > mu+ mu-
-9.410e-02  -1.600e+00 1.700e+03 5.261e-01 5.037e-02 3.045e-01 3.795e-01 5.097e-04 0.000e+00 3.698e-01 0.000e+00 # p p > zp > mu+ mu-
-5.937e-02  -1.400e+00 1.700e+03 4.774e-01 5.551e-02 3.045e-01 1.665e-01 1.411e-03 0.000e+00 3.698e-01 0.000e+00 # p p > zp > mu+ mu-
-3.746e-02  -1.200e+00 1.700e+03 8.631e-01 3.072e-02 3.045e-01 3.666e-02 1.960e-03 0.000e+00 3.698e-01 0.000e+00 # p p > zp > mu+ mu-
-2.650e+00  -3.000e+00 1.800e+03 3.353e+02 1.425e-04 2.806e-01 5.000e-01 1.347e-09 0.000e+00 3.182e-01 0.000e+00 # p p > zp > mu+ mu-
-1.672e+00  -2.800e+00 1.800e+03 1.335e+02 2.573e-04 2.806e-01 5.000e-01 8.496e-09 0.000e+00 3.182e-01 0.000e+00 # p p > zp > mu+ mu-
-1.055e+00  -2.600e+00 1.800e+03 5.314e+01 5.382e-04 2.806e-01 5.000e-01 5.361e-08 0.000e+00 3.182e-01 0.000e+00 # p p > zp > mu+ mu-
-6.656e-01  -2.400e+00 1.800e+03 2.116e+01 1.234e-03 2.806e-01 4.999e-01 3.382e-07 0.000e+00 3.182e-01 0.000e+00 # p p > zp > mu+ mu-
-4.200e-01  -2.200e+00 1.800e+03 8.431e+00 3.022e-03 2.806e-01 4.995e-01 2.132e-06 0.000e+00 3.182e-01 0.000e+00 # p p > zp > mu+ mu-
-2.650e-01  -2.000e+00 1.800e+03 3.374e+00 7.452e-03 2.806e-01 4.968e-01 1.338e-05 0.000e+00 3.182e-01 0.000e+00 # p p > zp > mu+ mu-
-1.672e-01  -1.800e+00 1.800e+03 1.388e+00 1.807e-02 2.806e-01 4.807e-01 8.169e-05 0.000e+00 3.182e-01 0.000e+00 # p p > zp > mu+ mu-
-1.055e-01  -1.600e+00 1.800e+03 6.657e-01 3.766e-02 2.806e-01 3.991e-01 4.279e-04 0.000e+00 3.182e-01 0.000e+00 # p p > zp > mu+ mu-
-6.656e-02  -1.400e+00 1.800e+03 5.489e-01 4.566e-02 2.806e-01 1.927e-01 1.304e-03 0.000e+00 3.182e-01 0.000e+00 # p p > zp > mu+ mu-
-4.200e-02  -1.200e+00 1.800e+03 9.316e-01 2.692e-02 2.806e-01 4.521e-02 1.930e-03 0.000e+00 3.182e-01 0.000e+00 # p p > zp > mu+ mu-
-2.953e+00  -3.000e+00 1.900e+03 4.394e+02 1.187e-04 2.419e-01 5.000e-01 1.088e-09 0.000e+00 2.686e-01 0.000e+00 # p p > zp > mu+ mu-
-1.863e+00  -2.800e+00 1.900e+03 1.749e+02 2.005e-04 2.419e-01 5.000e-01 6.864e-09 0.000e+00 2.686e-01 0.000e+00 # p p > zp > mu+ mu-
-1.175e+00  -2.600e+00 1.900e+03 6.964e+01 4.028e-04 2.419e-01 5.000e-01 4.331e-08 0.000e+00 2.686e-01 0.000e+00 # p p > zp > mu+ mu-
-7.417e-01  -2.400e+00 1.900e+03 2.773e+01 9.093e-04 2.419e-01 4.999e-01 2.732e-07 0.000e+00 2.686e-01 0.000e+00 # p p > zp > mu+ mu-
-4.680e-01  -2.200e+00 1.900e+03 1.105e+01 2.190e-03 2.419e-01 4.996e-01 1.723e-06 0.000e+00 2.686e-01 0.000e+00 # p p > zp > mu+ mu-
-2.953e-01  -2.000e+00 1.900e+03 4.416e+00 5.405e-03 2.419e-01 4.975e-01 1.082e-05 0.000e+00 2.686e-01 0.000e+00 # p p > zp > mu+ mu-
-1.863e-01  -1.800e+00 1.900e+03 1.806e+00 1.311e-02 2.419e-01 4.844e-01 6.649e-05 0.000e+00 2.686e-01 0.000e+00 # p p > zp > mu+ mu-
-1.175e-01  -1.600e+00 1.900e+03 8.382e-01 2.820e-02 2.419e-01 4.154e-01 3.598e-04 0.000e+00 2.686e-01 0.000e+00 # p p > zp > mu+ mu-
-7.417e-02  -1.400e+00 1.900e+03 6.335e-01 3.730e-02 2.419e-01 2.188e-01 1.196e-03 0.000e+00 2.686e-01 0.000e+00 # p p > zp > mu+ mu-
-4.680e-02  -1.200e+00 1.900e+03 1.005e+00 2.352e-02 2.419e-01 5.490e-02 1.893e-03 0.000e+00 2.686e-01 0.000e+00 # p p > zp > mu+ mu-
-3.272e+00  -3.000e+00 2.000e+03 5.678e+02 1.046e-04 1.995e-01 5.000e-01 8.882e-10 0.000e+00 2.259e-01 0.000e+00 # p p > zp > mu+ mu-
-2.064e+00  -2.800e+00 2.000e+03 2.261e+02 1.736e-04 1.995e-01 5.000e-01 5.604e-09 0.000e+00 2.259e-01 0.000e+00 # p p > zp > mu+ mu-
-1.302e+00  -2.600e+00 2.000e+03 9.000e+01 3.094e-04 1.995e-01 5.000e-01 3.536e-08 0.000e+00 2.259e-01 0.000e+00 # p p > zp > mu+ mu-
-8.218e-01  -2.400e+00 2.000e+03 3.583e+01 6.717e-04 1.995e-01 4.999e-01 2.231e-07 0.000e+00 2.259e-01 0.000e+00 # p p > zp > mu+ mu-
-5.185e-01  -2.200e+00 2.000e+03 1.427e+01 1.589e-03 1.995e-01 4.997e-01 1.407e-06 0.000e+00 2.259e-01 0.000e+00 # p p > zp > mu+ mu-
-3.272e-01  -2.000e+00 2.000e+03 5.702e+00 3.905e-03 1.995e-01 4.979e-01 8.845e-06 0.000e+00 2.259e-01 0.000e+00 # p p > zp > mu+ mu-
-2.064e-01  -1.800e+00 2.000e+03 2.320e+00 9.541e-03 1.995e-01 4.872e-01 5.461e-05 0.000e+00 2.259e-01 0.000e+00 # p p > zp > mu+ mu-
-1.302e-01  -1.600e+00 2.000e+03 1.049e+00 2.108e-02 1.995e-01 4.288e-01 3.033e-04 0.000e+00 2.259e-01 0.000e+00 # p p > zp > mu+ mu-
-8.218e-02  -1.400e+00 2.000e+03 7.334e-01 3.014e-02 1.995e-01 2.443e-01 1.090e-03 0.000e+00 2.259e-01 0.000e+00 # p p > zp > mu+ mu-
-5.185e-02  -1.200e+00 2.000e+03 1.085e+00 2.039e-02 1.995e-01 6.573e-02 1.851e-03 0.000e+00 2.259e-01 0.000e+00 # p p > zp > mu+ mu-
-3.607e+00  -3.000e+00 2.100e+03 7.247e+02 9.010e-05 1.655e-01 5.000e-01 7.323e-10 0.000e+00 1.818e-01 0.000e+00 # p p > zp > mu+ mu-
-2.276e+00  -2.800e+00 2.100e+03 2.885e+02 1.488e-04 1.655e-01 5.000e-01 4.620e-09 0.000e+00 1.818e-01 0.000e+00 # p p > zp > mu+ mu-
-1.436e+00  -2.600e+00 2.100e+03 1.149e+02 2.530e-04 1.655e-01 5.000e-01 2.915e-08 0.000e+00 1.818e-01 0.000e+00 # p p > zp > mu+ mu-
-9.060e-01  -2.400e+00 2.100e+03 4.573e+01 5.082e-04 1.655e-01 5.000e-01 1.839e-07 0.000e+00 1.818e-01 0.000e+00 # p p > zp > mu+ mu-
-5.717e-01  -2.200e+00 2.100e+03 1.821e+01 1.166e-03 1.655e-01 4.997e-01 1.160e-06 0.000e+00 1.818e-01 0.000e+00 # p p > zp > mu+ mu-
-3.607e-01  -2.000e+00 2.100e+03 7.272e+00 2.885e-03 1.655e-01 4.983e-01 7.298e-06 0.000e+00 1.818e-01 0.000e+00 # p p > zp > mu+ mu-
-2.276e-01  -1.800e+00 2.100e+03 2.948e+00 7.042e-03 1.655e-01 4.894e-01 4.522e-05 0.000e+00 1.818e-01 0.000e+00 # p p > zp > mu+ mu-
-1.436e-01  -1.600e+00 2.100e+03 1.305e+00 1.586e-02 1.655e-01 4.399e-01 2.565e-04 0.000e+00 1.818e-01 0.000e+00 # p p > zp > mu+ mu-
-9.060e-02  -1.400e+00 2.100e+03 8.513e-01 2.433e-02 1.655e-01 2.686e-01 9.880e-04 0.000e+00 1.818e-01 0.000e+00 # p p > zp > mu+ mu-
-5.717e-02  -1.200e+00 2.100e+03 1.172e+00 1.768e-02 1.655e-01 7.768e-02 1.803e-03 0.000e+00 1.818e-01 0.000e+00 # p p > zp > mu+ mu-
-3.959e+00  -3.000e+00 2.200e+03 9.145e+02 8.236e-05 1.427e-01 5.000e-01 6.090e-10 0.000e+00 1.514e-01 0.000e+00 # p p > zp > mu+ mu-
-2.498e+00  -2.800e+00 2.200e+03 3.641e+02 1.313e-04 1.427e-01 5.000e-01 3.843e-09 0.000e+00 1.514e-01 0.000e+00 # p p > zp > mu+ mu-
-1.576e+00  -2.600e+00 2.200e+03 1.449e+02 2.065e-04 1.427e-01 5.000e-01 2.425e-08 0.000e+00 1.514e-01 0.000e+00 # p p > zp > mu+ mu-
-9.944e-01  -2.400e+00 2.200e+03 5.771e+01 3.949e-04 1.427e-01 5.000e-01 1.530e-07 0.000e+00 1.514e-01 0.000e+00 # p p > zp > mu+ mu-
-6.274e-01  -2.200e+00 2.200e+03 2.298e+01 8.680e-04 1.427e-01 4.998e-01 9.648e-07 0.000e+00 1.514e-01 0.000e+00 # p p > zp > mu+ mu-
-3.959e-01  -2.000e+00 2.200e+03 9.171e+00 2.131e-03 1.427e-01 4.986e-01 6.073e-06 0.000e+00 1.514e-01 0.000e+00 # p p > zp > mu+ mu-
-2.498e-01  -1.800e+00 2.200e+03 3.706e+00 5.214e-03 1.427e-01 4.912e-01 3.775e-05 0.000e+00 1.514e-01 0.000e+00 # p p > zp > mu+ mu-
-1.576e-01  -1.600e+00 2.200e+03 1.614e+00 1.193e-02 1.427e-01 4.491e-01 2.178e-04 0.000e+00 1.514e-01 0.000e+00 # p p > zp > mu+ mu-
-9.944e-02  -1.400e+00 2.200e+03 9.899e-01 1.945e-02 1.427e-01 2.914e-01 8.917e-04 0.000e+00 1.514e-01 0.000e+00 # p p > zp > mu+ mu-
-6.274e-02  -1.200e+00 2.200e+03 1.267e+00 1.520e-02 1.427e-01 9.066e-02 1.750e-03 0.000e+00 1.514e-01 0.000e+00 # p p > zp > mu+ mu-
-4.327e+00  -3.000e+00 2.300e+03 1.142e+03 7.221e-05 1.248e-01 5.000e-01 5.106e-10 0.000e+00 1.319e-01 0.000e+00 # p p > zp > mu+ mu-
-2.730e+00  -2.800e+00 2.300e+03 4.547e+02 1.137e-04 1.248e-01 5.000e-01 3.222e-09 0.000e+00 1.319e-01 0.000e+00 # p p > zp > mu+ mu-
-1.722e+00  -2.600e+00 2.300e+03 1.810e+02 1.762e-04 1.248e-01 5.000e-01 2.033e-08 0.000e+00 1.319e-01 0.000e+00 # p p > zp > mu+ mu-
-1.087e+00  -2.400e+00 2.300e+03 7.207e+01 3.073e-04 1.248e-01 5.000e-01 1.283e-07 0.000e+00 1.319e-01 0.000e+00 # p p > zp > mu+ mu-
-6.857e-01  -2.200e+00 2.300e+03 2.870e+01 6.556e-04 1.248e-01 4.998e-01 8.090e-07 0.000e+00 1.319e-01 0.000e+00 # p p > zp > mu+ mu-
-4.327e-01  -2.000e+00 2.300e+03 1.145e+01 1.575e-03 1.248e-01 4.988e-01 5.094e-06 0.000e+00 1.319e-01 0.000e+00 # p p > zp > mu+ mu-
-2.730e-01  -1.800e+00 2.300e+03 4.615e+00 3.867e-03 1.248e-01 4.926e-01 3.174e-05 0.000e+00 1.319e-01 0.000e+00 # p p > zp > mu+ mu-
-1.722e-01  -1.600e+00 2.300e+03 1.982e+00 8.979e-03 1.248e-01 4.566e-01 1.857e-04 0.000e+00 1.319e-01 0.000e+00 # p p > zp > mu+ mu-
-1.087e-01  -1.400e+00 2.300e+03 1.152e+00 1.545e-02 1.248e-01 3.127e-01 8.021e-04 0.000e+00 1.319e-01 0.000e+00 # p p > zp > mu+ mu-
-6.857e-02  -1.200e+00 2.300e+03 1.372e+00 1.299e-02 1.248e-01 1.046e-01 1.693e-03 0.000e+00 1.319e-01 0.000e+00 # p p > zp > mu+ mu-
-4.711e+00  -3.000e+00 2.400e+03 1.413e+03 6.271e-05 1.095e-01 5.000e-01 4.313e-10 0.000e+00 1.162e-01 0.000e+00 # p p > zp > mu+ mu-
-2.973e+00  -2.800e+00 2.400e+03 5.625e+02 1.046e-04 1.095e-01 5.000e-01 2.721e-09 0.000e+00 1.162e-01 0.000e+00 # p p > zp > mu+ mu-
-1.876e+00  -2.600e+00 2.400e+03 2.239e+02 1.483e-04 1.095e-01 5.000e-01 1.717e-08 0.000e+00 1.162e-01 0.000e+00 # p p > zp > mu+ mu-
-1.183e+00  -2.400e+00 2.400e+03 8.916e+01 2.412e-04 1.095e-01 5.000e-01 1.083e-07 0.000e+00 1.162e-01 0.000e+00 # p p > zp > mu+ mu-
-7.467e-01  -2.200e+00 2.400e+03 3.550e+01 5.189e-04 1.095e-01 4.998e-01 6.834e-07 0.000e+00 1.162e-01 0.000e+00 # p p > zp > mu+ mu-
-4.711e-01  -2.000e+00 2.400e+03 1.416e+01 1.183e-03 1.095e-01 4.990e-01 4.304e-06 0.000e+00 1.162e-01 0.000e+00 # p p > zp > mu+ mu-
-2.973e-01  -1.800e+00 2.400e+03 5.696e+00 2.912e-03 1.095e-01 4.937e-01 2.687e-05 0.000e+00 1.162e-01 0.000e+00 # p p > zp > mu+ mu-
-1.876e-01  -1.600e+00 2.400e+03 2.419e+00 6.846e-03 1.095e-01 4.629e-01 1.590e-04 0.000e+00 1.162e-01 0.000e+00 # p p > zp > mu+ mu-
-1.183e-01  -1.400e+00 2.400e+03 1.342e+00 1.234e-02 1.095e-01 3.321e-01 7.196e-04 0.000e+00 1.162e-01 0.000e+00 # p p > zp > mu+ mu-
-7.467e-02  -1.200e+00 2.400e+03 1.487e+00 1.113e-02 1.095e-01 1.193e-01 1.632e-03 0.000e+00 1.162e-01 0.000e+00 # p p > zp > mu+ mu-
-5.112e+00  -3.000e+00 2.500e+03 1.733e+03 5.578e-05 9.911e-02 5.000e-01 3.668e-10 0.000e+00 1.023e-01 0.000e+00 # p p > zp > mu+ mu-
-3.225e+00  -2.800e+00 2.500e+03 6.899e+02 9.555e-05 9.911e-02 5.000e-01 2.314e-09 0.000e+00 1.023e-01 0.000e+00 # p p > zp > mu+ mu-
-2.035e+00  -2.600e+00 2.500e+03 2.746e+02 1.329e-04 9.911e-02 5.000e-01 1.460e-08 0.000e+00 1.023e-01 0.000e+00 # p p > zp > mu+ mu-
-1.284e+00  -2.400e+00 2.500e+03 1.093e+02 1.932e-04 9.911e-02 5.000e-01 9.213e-08 0.000e+00 1.023e-01 0.000e+00 # p p > zp > mu+ mu-
-8.102e-01  -2.200e+00 2.500e+03 4.354e+01 3.789e-04 9.911e-02 4.999e-01 5.812e-07 0.000e+00 1.023e-01 0.000e+00 # p p > zp > mu+ mu-
-5.112e-01  -2.000e+00 2.500e+03 1.736e+01 9.090e-04 9.911e-02 4.991e-01 3.662e-06 0.000e+00 1.023e-01 0.000e+00 # p p > zp > mu+ mu-
-3.225e-01  -1.800e+00 2.500e+03 6.973e+00 2.204e-03 9.911e-02 4.947e-01 2.290e-05 0.000e+00 1.023e-01 0.000e+00 # p p > zp > mu+ mu-
-2.035e-01  -1.600e+00 2.500e+03 2.933e+00 5.233e-03 9.911e-02 4.681e-01 1.367e-04 0.000e+00 1.023e-01 0.000e+00 # p p > zp > mu+ mu-
-1.284e-01  -1.400e+00 2.500e+03 1.563e+00 9.813e-03 9.911e-02 3.498e-01 6.445e-04 0.000e+00 1.023e-01 0.000e+00 # p p > zp > mu+ mu-
-8.102e-02  -1.200e+00 2.500e+03 1.615e+00 9.498e-03 9.911e-02 1.348e-01 1.567e-03 0.000e+00 1.023e-01 0.000e+00 # p p > zp > mu+ mu-
-5.529e+00  -3.000e+00 2.600e+03 2.108e+03 4.658e-05 8.980e-02 5.000e-01 3.139e-10 0.000e+00 9.240e-02 0.000e+00 # p p > zp > mu+ mu-
-3.489e+00  -2.800e+00 2.600e+03 8.393e+02 8.734e-05 8.980e-02 5.000e-01 1.980e-09 0.000e+00 9.240e-02 0.000e+00 # p p > zp > mu+ mu-
-2.201e+00  -2.600e+00 2.600e+03 3.341e+02 1.180e-04 8.980e-02 5.000e-01 1.250e-08 0.000e+00 9.240e-02 0.000e+00 # p p > zp > mu+ mu-
-1.389e+00  -2.400e+00 2.600e+03 1.330e+02 1.673e-04 8.980e-02 5.000e-01 7.884e-08 0.000e+00 9.240e-02 0.000e+00 # p p > zp > mu+ mu-
-8.763e-01  -2.200e+00 2.600e+03 5.297e+01 2.961e-04 8.980e-02 4.999e-01 4.973e-07 0.000e+00 9.240e-02 0.000e+00 # p p > zp > mu+ mu-
-5.529e-01  -2.000e+00 2.600e+03 2.111e+01 6.960e-04 8.980e-02 4.993e-01 3.134e-06 0.000e+00 9.240e-02 0.000e+00 # p p > zp > mu+ mu-
-3.489e-01  -1.800e+00 2.600e+03 8.471e+00 1.671e-03 8.980e-02 4.954e-01 1.962e-05 0.000e+00 9.240e-02 0.000e+00 # p p > zp > mu+ mu-
-2.201e-01  -1.600e+00 2.600e+03 3.536e+00 4.004e-03 8.980e-02 4.725e-01 1.181e-04 0.000e+00 9.240e-02 0.000e+00 # p p > zp > mu+ mu-
-1.389e-01  -1.400e+00 2.600e+03 1.819e+00 7.758e-03 8.980e-02 3.657e-01 5.767e-04 0.000e+00 9.240e-02 0.000e+00 # p p > zp > mu+ mu-
-8.763e-02  -1.200e+00 2.600e+03 1.756e+00 8.032e-03 8.980e-02 1.508e-01 1.500e-03 0.000e+00 9.240e-02 0.000e+00 # p p > zp > mu+ mu-
-5.963e+00  -3.000e+00 2.700e+03 2.546e+03 3.361e-05 8.338e-02 5.000e-01 2.702e-10 0.000e+00 8.426e-02 0.000e+00 # p p > zp > mu+ mu-
-3.762e+00  -2.800e+00 2.700e+03 1.014e+03 7.641e-05 8.338e-02 5.000e-01 1.705e-09 0.000e+00 8.426e-02 0.000e+00 # p p > zp > mu+ mu-
-2.374e+00  -2.600e+00 2.700e+03 4.035e+02 1.086e-04 8.338e-02 5.000e-01 1.075e-08 0.000e+00 8.426e-02 0.000e+00 # p p > zp > mu+ mu-
-1.498e+00  -2.400e+00 2.700e+03 1.607e+02 1.522e-04 8.338e-02 5.000e-01 6.786e-08 0.000e+00 8.426e-02 0.000e+00 # p p > zp > mu+ mu-
-9.450e-01  -2.200e+00 2.700e+03 6.397e+01 2.346e-04 8.338e-02 4.999e-01 4.281e-07 0.000e+00 8.426e-02 0.000e+00 # p p > zp > mu+ mu-
-5.962e-01  -2.000e+00 2.700e+03 2.549e+01 5.305e-04 8.338e-02 4.994e-01 2.698e-06 0.000e+00 8.426e-02 0.000e+00 # p p > zp > mu+ mu-
-3.762e-01  -1.800e+00 2.700e+03 1.022e+01 1.291e-03 8.338e-02 4.961e-01 1.691e-05 0.000e+00 8.426e-02 0.000e+00 # p p > zp > mu+ mu-
-2.374e-01  -1.600e+00 2.700e+03 4.237e+00 3.071e-03 8.338e-02 4.762e-01 1.024e-04 0.000e+00 8.426e-02 0.000e+00 # p p > zp > mu+ mu-
-1.498e-01  -1.400e+00 2.700e+03 2.114e+00 6.147e-03 8.338e-02 3.800e-01 5.157e-04 0.000e+00 8.426e-02 0.000e+00 # p p > zp > mu+ mu-
-9.450e-02  -1.200e+00 2.700e+03 1.914e+00 6.787e-03 8.338e-02 1.671e-01 1.431e-03 0.000e+00 8.426e-02 0.000e+00 # p p > zp > mu+ mu-
-6.412e+00  -3.000e+00 2.800e+03 3.054e+03 3.400e-05 7.472e-02 5.000e-01 2.338e-10 0.000e+00 7.690e-02 0.000e+00 # p p > zp > mu+ mu-
-4.046e+00  -2.800e+00 2.800e+03 1.216e+03 7.094e-05 7.472e-02 5.000e-01 1.475e-09 0.000e+00 7.690e-02 0.000e+00 # p p > zp > mu+ mu-
-2.553e+00  -2.600e+00 2.800e+03 4.840e+02 1.021e-04 7.472e-02 5.000e-01 9.307e-09 0.000e+00 7.690e-02 0.000e+00 # p p > zp > mu+ mu-
-1.611e+00  -2.400e+00 2.800e+03 1.927e+02 1.405e-04 7.472e-02 5.000e-01 5.872e-08 0.000e+00 7.690e-02 0.000e+00 # p p > zp > mu+ mu-
-1.016e+00  -2.200e+00 2.800e+03 7.672e+01 2.006e-04 7.472e-02 4.999e-01 3.704e-07 0.000e+00 7.690e-02 0.000e+00 # p p > zp > mu+ mu-
-6.412e-01  -2.000e+00 2.800e+03 3.057e+01 4.091e-04 7.472e-02 4.995e-01 2.335e-06 0.000e+00 7.690e-02 0.000e+00 # p p > zp > mu+ mu-
-4.046e-01  -1.800e+00 2.800e+03 1.224e+01 9.859e-04 7.472e-02 4.966e-01 1.465e-05 0.000e+00 7.690e-02 0.000e+00 # p p > zp > mu+ mu-
-2.553e-01  -1.600e+00 2.800e+03 5.050e+00 2.352e-03 7.472e-02 4.793e-01 8.921e-05 0.000e+00 7.690e-02 0.000e+00 # p p > zp > mu+ mu-
-1.611e-01  -1.400e+00 2.800e+03 2.453e+00 4.822e-03 7.472e-02 3.928e-01 4.613e-04 0.000e+00 7.690e-02 0.000e+00 # p p > zp > mu+ mu-
-1.016e-01  -1.200e+00 2.800e+03 2.089e+00 5.661e-03 7.472e-02 1.836e-01 1.361e-03 0.000e+00 7.690e-02 0.000e+00 # p p > zp > mu+ mu-
-6.879e+00  -3.000e+00 2.900e+03 3.640e+03 2.796e-05 6.915e-02 5.000e-01 2.033e-10 0.000e+00 7.136e-02 0.000e+00 # p p > zp > mu+ mu-
-4.340e+00  -2.800e+00 2.900e+03 1.449e+03 6.612e-05 6.915e-02 5.000e-01 1.283e-09 0.000e+00 7.136e-02 0.000e+00 # p p > zp > mu+ mu-
-2.738e+00  -2.600e+00 2.900e+03 5.768e+02 9.314e-05 6.915e-02 5.000e-01 8.094e-09 0.000e+00 7.136e-02 0.000e+00 # p p > zp > mu+ mu-
-1.728e+00  -2.400e+00 2.900e+03 2.297e+02 1.252e-04 6.915e-02 5.000e-01 5.107e-08 0.000e+00 7.136e-02 0.000e+00 # p p > zp > mu+ mu-
-1.090e+00  -2.200e+00 2.900e+03 9.144e+01 1.714e-04 6.915e-02 4.999e-01 3.222e-07 0.000e+00 7.136e-02 0.000e+00 # p p > zp > mu+ mu-
-6.879e-01  -2.000e+00 2.900e+03 3.643e+01 3.198e-04 6.915e-02 4.995e-01 2.031e-06 0.000e+00 7.136e-02 0.000e+00 # p p > zp > mu+ mu-
-4.340e-01  -1.800e+00 2.900e+03 1.458e+01 7.612e-04 6.915e-02 4.970e-01 1.275e-05 0.000e+00 7.136e-02 0.000e+00 # p p > zp > mu+ mu-
-2.738e-01  -1.600e+00 2.900e+03 5.985e+00 1.817e-03 6.915e-02 4.819e-01 7.801e-05 0.000e+00 7.136e-02 0.000e+00 # p p > zp > mu+ mu-
-1.728e-01  -1.400e+00 2.900e+03 2.841e+00 3.814e-03 6.915e-02 4.041e-01 4.128e-04 0.000e+00 7.136e-02 0.000e+00 # p p > zp > mu+ mu-
-1.090e-01  -1.200e+00 2.900e+03 2.283e+00 4.744e-03 6.915e-02 2.002e-01 1.290e-03 0.000e+00 7.136e-02 0.000e+00 # p p > zp > mu+ mu-
-7.361e+00  -3.000e+00 3.000e+03 4.312e+03 2.340e-05 6.456e-02 5.000e-01 1.777e-10 0.000e+00 6.662e-02 0.000e+00 # p p > zp > mu+ mu-
-4.645e+00  -2.800e+00 3.000e+03 1.717e+03 6.026e-05 6.456e-02 5.000e-01 1.121e-09 0.000e+00 6.662e-02 0.000e+00 # p p > zp > mu+ mu-
-2.931e+00  -2.600e+00 3.000e+03 6.834e+02 6.307e-05 6.456e-02 5.000e-01 7.073e-09 0.000e+00 6.662e-02 0.000e+00 # p p > zp > mu+ mu-
-1.849e+00  -2.400e+00 3.000e+03 2.721e+02 1.142e-04 6.456e-02 5.000e-01 4.463e-08 0.000e+00 6.662e-02 0.000e+00 # p p > zp > mu+ mu-
-1.167e+00  -2.200e+00 3.000e+03 1.083e+02 1.704e-04 6.456e-02 4.999e-01 2.815e-07 0.000e+00 6.662e-02 0.000e+00 # p p > zp > mu+ mu-
-7.361e-01  -2.000e+00 3.000e+03 4.316e+01 2.508e-04 6.456e-02 4.996e-01 1.775e-06 0.000e+00 6.662e-02 0.000e+00 # p p > zp > mu+ mu-
-4.645e-01  -1.800e+00 3.000e+03 1.726e+01 5.927e-04 6.456e-02 4.974e-01 1.115e-05 0.000e+00 6.662e-02 0.000e+00 # p p > zp > mu+ mu-
-2.931e-01  -1.600e+00 3.000e+03 7.059e+00 1.408e-03 6.456e-02 4.841e-01 6.848e-05 0.000e+00 6.662e-02 0.000e+00 # p p > zp > mu+ mu-
-1.849e-01  -1.400e+00 3.000e+03 3.285e+00 3.002e-03 6.456e-02 4.142e-01 3.697e-04 0.000e+00 6.662e-02 0.000e+00 # p p > zp > mu+ mu-
-1.167e-01  -1.200e+00 3.000e+03 2.499e+00 3.941e-03 6.456e-02 2.167e-01 1.220e-03 0.000e+00 6.662e-02 0.000e+00 # p p > zp > mu+ mu-
-7.860e+00  -3.000e+00 3.100e+03 5.080e+03 1.913e-05 6.125e-02 5.000e-01 1.559e-10 0.000e+00 6.291e-02 0.000e+00 # p p > zp > mu+ mu-
-4.959e+00  -2.800e+00 3.100e+03 2.022e+03 5.397e-05 6.125e-02 5.000e-01 9.838e-10 0.000e+00 6.291e-02 0.000e+00 # p p > zp > mu+ mu-
-3.129e+00  -2.600e+00 3.100e+03 8.052e+02 8.280e-05 6.125e-02 5.000e-01 6.207e-09 0.000e+00 6.291e-02 0.000e+00 # p p > zp > mu+ mu-
-1.974e+00  -2.400e+00 3.100e+03 3.205e+02 1.075e-04 6.125e-02 5.000e-01 3.916e-08 0.000e+00 6.291e-02 0.000e+00 # p p > zp > mu+ mu-
-1.246e+00  -2.200e+00 3.100e+03 1.276e+02 1.481e-04 6.125e-02 4.999e-01 2.471e-07 0.000e+00 6.291e-02 0.000e+00 # p p > zp > mu+ mu-
-7.860e-01  -2.000e+00 3.100e+03 5.084e+01 1.969e-04 6.125e-02 4.996e-01 1.558e-06 0.000e+00 6.291e-02 0.000e+00 # p p > zp > mu+ mu-
-4.959e-01  -1.800e+00 3.100e+03 2.032e+01 4.581e-04 6.125e-02 4.977e-01 9.793e-06 0.000e+00 6.291e-02 0.000e+00 # p p > zp > mu+ mu-
-3.129e-01  -1.600e+00 3.100e+03 8.284e+00 1.091e-03 6.125e-02 4.860e-01 6.033e-05 0.000e+00 6.291e-02 0.000e+00 # p p > zp > mu+ mu-
-1.974e-01  -1.400e+00 3.100e+03 3.788e+00 2.364e-03 6.125e-02 4.231e-01 3.314e-04 0.000e+00 6.291e-02 0.000e+00 # p p > zp > mu+ mu-
-1.246e-01  -1.200e+00 3.100e+03 2.740e+00 3.263e-03 6.125e-02 2.329e-01 1.151e-03 0.000e+00 6.291e-02 0.000e+00 # p p > zp > mu+ mu-
-8.375e+00  -3.000e+00 3.200e+03 5.954e+03 1.598e-05 5.763e-02 5.000e-01 1.374e-10 0.000e+00 5.992e-02 0.000e+00 # p p > zp > mu+ mu-
-5.284e+00  -2.800e+00 3.200e+03 2.370e+03 4.964e-05 5.763e-02 5.000e-01 8.670e-10 0.000e+00 5.992e-02 0.000e+00 # p p > zp > mu+ mu-
-3.334e+00  -2.600e+00 3.200e+03 9.437e+02 7.547e-05 5.763e-02 5.000e-01 5.470e-09 0.000e+00 5.992e-02 0.000e+00 # p p > zp > mu+ mu-
-2.104e+00  -2.400e+00 3.200e+03 3.757e+02 1.008e-04 5.763e-02 5.000e-01 3.451e-08 0.000e+00 5.992e-02 0.000e+00 # p p > zp > mu+ mu-
-1.327e+00  -2.200e+00 3.200e+03 1.496e+02 1.323e-04 5.763e-02 4.999e-01 2.177e-07 0.000e+00 5.992e-02 0.000e+00 # p p > zp > mu+ mu-
-8.375e-01  -2.000e+00 3.200e+03 5.958e+01 1.765e-04 5.763e-02 4.997e-01 1.373e-06 0.000e+00 5.992e-02 0.000e+00 # p p > zp > mu+ mu-
-5.284e-01  -1.800e+00 3.200e+03 2.380e+01 3.730e-04 5.763e-02 4.980e-01 8.635e-06 0.000e+00 5.992e-02 0.000e+00 # p p > zp > mu+ mu-
-3.334e-01  -1.600e+00 3.200e+03 9.676e+00 8.502e-04 5.763e-02 4.876e-01 5.335e-05 0.000e+00 5.992e-02 0.000e+00 # p p > zp > mu+ mu-
-2.104e-01  -1.400e+00 3.200e+03 4.358e+00 1.861e-03 5.763e-02 4.310e-01 2.975e-04 0.000e+00 5.992e-02 0.000e+00 # p p > zp > mu+ mu-
-1.327e-01  -1.200e+00 3.200e+03 3.007e+00 2.690e-03 5.763e-02 2.487e-01 1.083e-03 0.000e+00 5.992e-02 0.000e+00 # p p > zp > mu+ mu-
-8.907e+00  -3.000e+00 3.300e+03 6.944e+03 1.334e-05 5.564e-02 5.000e-01 1.216e-10 0.000e+00 5.759e-02 0.000e+00 # p p > zp > mu+ mu-
-5.620e+00  -2.800e+00 3.300e+03 2.765e+03 4.482e-05 5.564e-02 5.000e-01 7.670e-10 0.000e+00 5.759e-02 0.000e+00 # p p > zp > mu+ mu-
-3.546e+00  -2.600e+00 3.300e+03 1.101e+03 7.340e-05 5.564e-02 5.000e-01 4.839e-09 0.000e+00 5.759e-02 0.000e+00 # p p > zp > mu+ mu-
-2.237e+00  -2.400e+00 3.300e+03 4.382e+02 9.539e-05 5.564e-02 5.000e-01 3.053e-08 0.000e+00 5.759e-02 0.000e+00 # p p > zp > mu+ mu-
-1.412e+00  -2.200e+00 3.300e+03 1.745e+02 8.872e-05 5.564e-02 5.000e-01 1.926e-07 0.000e+00 5.759e-02 0.000e+00 # p p > zp > mu+ mu-
-8.907e-01  -2.000e+00 3.300e+03 6.948e+01 1.835e-04 5.564e-02 4.997e-01 1.215e-06 0.000e+00 5.759e-02 0.000e+00 # p p > zp > mu+ mu-
-5.620e-01  -1.800e+00 3.300e+03 2.774e+01 2.761e-04 5.564e-02 4.982e-01 7.642e-06 0.000e+00 5.759e-02 0.000e+00 # p p > zp > mu+ mu-
-3.546e-01  -1.600e+00 3.300e+03 1.125e+01 6.618e-04 5.564e-02 4.890e-01 4.733e-05 0.000e+00 5.759e-02 0.000e+00 # p p > zp > mu+ mu-
-2.237e-01  -1.400e+00 3.300e+03 5.002e+00 1.470e-03 5.564e-02 4.380e-01 2.675e-04 0.000e+00 5.759e-02 0.000e+00 # p p > zp > mu+ mu-
-1.412e-01  -1.200e+00 3.300e+03 3.303e+00 2.217e-03 5.564e-02 2.641e-01 1.017e-03 0.000e+00 5.759e-02 0.000e+00 # p p > zp > mu+ mu-
-9.455e+00  -3.000e+00 3.400e+03 8.062e+03 1.059e-05 5.362e-02 5.000e-01 1.079e-10 0.000e+00 5.619e-02 0.000e+00 # p p > zp > mu+ mu-
-5.966e+00  -2.800e+00 3.400e+03 3.210e+03 4.026e-05 5.362e-02 5.000e-01 6.810e-10 0.000e+00 5.619e-02 0.000e+00 # p p > zp > mu+ mu-
-3.764e+00  -2.600e+00 3.400e+03 1.278e+03 7.212e-05 5.362e-02 5.000e-01 4.297e-09 0.000e+00 5.619e-02 0.000e+00 # p p > zp > mu+ mu-
-2.375e+00  -2.400e+00 3.400e+03 5.087e+02 6.018e-05 5.362e-02 5.000e-01 2.711e-08 0.000e+00 5.619e-02 0.000e+00 # p p > zp > mu+ mu-
-1.499e+00  -2.200e+00 3.400e+03 2.025e+02 7.941e-05 5.362e-02 5.000e-01 1.710e-07 0.000e+00 5.619e-02 0.000e+00 # p p > zp > mu+ mu-
-9.455e-01  -2.000e+00 3.400e+03 8.066e+01 1.605e-04 5.362e-02 4.998e-01 1.079e-06 0.000e+00 5.619e-02 0.000e+00 # p p > zp > mu+ mu-
-5.966e-01  -1.800e+00 3.400e+03 3.220e+01 2.199e-04 5.362e-02 4.984e-01 6.788e-06 0.000e+00 5.619e-02 0.000e+00 # p p > zp > mu+ mu-
-3.764e-01  -1.600e+00 3.400e+03 1.303e+01 5.257e-04 5.362e-02 4.902e-01 4.213e-05 0.000e+00 5.619e-02 0.000e+00 # p p > zp > mu+ mu-
-2.375e-01  -1.400e+00 3.400e+03 5.726e+00 1.165e-03 5.362e-02 4.442e-01 2.408e-04 0.000e+00 5.619e-02 0.000e+00 # p p > zp > mu+ mu-
-1.499e-01  -1.200e+00 3.400e+03 3.631e+00 1.824e-03 5.362e-02 2.789e-01 9.540e-04 0.000e+00 5.619e-02 0.000e+00 # p p > zp > mu+ mu-
-1.002e+01  -3.000e+00 3.500e+03 9.320e+03 8.693e-06 5.232e-02 5.000e-01 9.615e-11 0.000e+00 5.466e-02 0.000e+00 # p p > zp > mu+ mu-
-6.322e+00  -2.800e+00 3.500e+03 3.710e+03 3.551e-05 5.232e-02 5.000e-01 6.067e-10 0.000e+00 5.466e-02 0.000e+00 # p p > zp > mu+ mu-
-3.989e+00  -2.600e+00 3.500e+03 1.477e+03 6.635e-05 5.232e-02 5.000e-01 3.828e-09 0.000e+00 5.466e-02 0.000e+00 # p p > zp > mu+ mu-
-2.517e+00  -2.400e+00 3.500e+03 5.881e+02 5.420e-05 5.232e-02 5.000e-01 2.415e-08 0.000e+00 5.466e-02 0.000e+00 # p p > zp > mu+ mu-
-1.588e+00  -2.200e+00 3.500e+03 2.341e+02 7.350e-05 5.232e-02 5.000e-01 1.524e-07 0.000e+00 5.466e-02 0.000e+00 # p p > zp > mu+ mu-
-1.002e+00  -2.000e+00 3.500e+03 9.324e+01 1.070e-04 5.232e-02 4.998e-01 9.611e-07 0.000e+00 5.466e-02 0.000e+00 # p p > zp > mu+ mu-
-6.322e-01  -1.800e+00 3.500e+03 3.721e+01 2.039e-04 5.232e-02 4.986e-01 6.050e-06 0.000e+00 5.466e-02 0.000e+00 # p p > zp > mu+ mu-
-3.989e-01  -1.600e+00 3.500e+03 1.503e+01 4.150e-04 5.232e-02 4.913e-01 3.761e-05 0.000e+00 5.466e-02 0.000e+00 # p p > zp > mu+ mu-
-2.517e-01  -1.400e+00 3.500e+03 6.539e+00 9.231e-04 5.232e-02 4.497e-01 2.172e-04 0.000e+00 5.466e-02 0.000e+00 # p p > zp > mu+ mu-
-1.588e-01  -1.200e+00 3.500e+03 3.994e+00 1.495e-03 5.232e-02 2.931e-01 8.932e-04 0.000e+00 5.466e-02 0.000e+00 # p p > zp > mu+ mu-
-1.060e+01  -3.000e+00 3.600e+03 1.073e+04 6.948e-06 5.116e-02 5.000e-01 8.594e-11 0.000e+00 5.297e-02 0.000e+00 # p p > zp > mu+ mu-
-6.688e+00  -2.800e+00 3.600e+03 4.272e+03 2.968e-05 5.116e-02 5.000e-01 5.422e-10 0.000e+00 5.297e-02 0.000e+00 # p p > zp > mu+ mu-
-4.220e+00  -2.600e+00 3.600e+03 1.701e+03 6.247e-05 5.116e-02 5.000e-01 3.421e-09 0.000e+00 5.297e-02 0.000e+00 # p p > zp > mu+ mu-
-2.663e+00  -2.400e+00 3.600e+03 6.770e+02 8.258e-05 5.116e-02 5.000e-01 2.159e-08 0.000e+00 5.297e-02 0.000e+00 # p p > zp > mu+ mu-
-1.680e+00  -2.200e+00 3.600e+03 2.695e+02 9.553e-05 5.116e-02 5.000e-01 1.362e-07 0.000e+00 5.297e-02 0.000e+00 # p p > zp > mu+ mu-
-1.060e+00  -2.000e+00 3.600e+03 1.073e+02 1.277e-04 5.116e-02 4.998e-01 8.590e-07 0.000e+00 5.297e-02 0.000e+00 # p p > zp > mu+ mu-
-6.688e-01  -1.800e+00 3.600e+03 4.282e+01 1.696e-04 5.116e-02 4.987e-01 5.409e-06 0.000e+00 5.297e-02 0.000e+00 # p p > zp > mu+ mu-
-4.220e-01  -1.600e+00 3.600e+03 1.727e+01 3.162e-04 5.116e-02 4.922e-01 3.368e-05 0.000e+00 5.297e-02 0.000e+00 # p p > zp > mu+ mu-
-2.663e-01  -1.400e+00 3.600e+03 7.447e+00 7.273e-04 5.116e-02 4.545e-01 1.962e-04 0.000e+00 5.297e-02 0.000e+00 # p p > zp > mu+ mu-
-1.680e-01  -1.200e+00 3.600e+03 4.396e+00 1.221e-03 5.116e-02 3.066e-01 8.351e-04 0.000e+00 5.297e-02 0.000e+00 # p p > zp > mu+ mu-
-1.120e+01  -3.000e+00 3.700e+03 1.230e+04 5.771e-06 5.025e-02 5.000e-01 7.705e-11 0.000e+00 5.049e-02 0.000e+00 # p p > zp > mu+ mu-
-7.065e+00  -2.800e+00 3.700e+03 4.899e+03 2.643e-05 5.025e-02 5.000e-01 4.861e-10 0.000e+00 5.049e-02 0.000e+00 # p p > zp > mu+ mu-
-4.458e+00  -2.600e+00 3.700e+03 1.950e+03 6.015e-05 5.025e-02 5.000e-01 3.067e-09 0.000e+00 5.049e-02 0.000e+00 # p p > zp > mu+ mu-
-2.813e+00  -2.400e+00 3.700e+03 7.764e+02 8.077e-05 5.025e-02 5.000e-01 1.935e-08 0.000e+00 5.049e-02 0.000e+00 # p p > zp > mu+ mu-
-1.775e+00  -2.200e+00 3.700e+03 3.091e+02 9.448e-05 5.025e-02 5.000e-01 1.221e-07 0.000e+00 5.049e-02 0.000e+00 # p p > zp > mu+ mu-
-1.120e+00  -2.000e+00 3.700e+03 1.231e+02 1.151e-04 5.025e-02 4.998e-01 7.702e-07 0.000e+00 5.049e-02 0.000e+00 # p p > zp > mu+ mu-
-7.065e-01  -1.800e+00 3.700e+03 4.910e+01 1.421e-04 5.025e-02 4.989e-01 4.850e-06 0.000e+00 5.049e-02 0.000e+00 # p p > zp > mu+ mu-
-4.458e-01  -1.600e+00 3.700e+03 1.978e+01 2.459e-04 5.025e-02 4.930e-01 3.024e-05 0.000e+00 5.049e-02 0.000e+00 # p p > zp > mu+ mu-
-2.813e-01  -1.400e+00 3.700e+03 8.460e+00 5.760e-04 5.025e-02 4.589e-01 1.776e-04 0.000e+00 5.049e-02 0.000e+00 # p p > zp > mu+ mu-
-1.775e-01  -1.200e+00 3.700e+03 4.839e+00 9.980e-04 5.025e-02 3.194e-01 7.800e-04 0.000e+00 5.049e-02 0.000e+00 # p p > zp > mu+ mu-
-1.181e+01  -3.000e+00 3.800e+03 1.406e+04 4.624e-06 4.932e-02 5.000e-01 6.927e-11 0.000e+00 5.045e-02 0.000e+00 # p p > zp > mu+ mu-
-7.452e+00  -2.800e+00 3.800e+03 5.597e+03 2.210e-05 4.932e-02 5.000e-01 4.371e-10 0.000e+00 5.045e-02 0.000e+00 # p p > zp > mu+ mu-
-4.702e+00  -2.600e+00 3.800e+03 2.228e+03 5.527e-05 4.932e-02 5.000e-01 2.758e-09 0.000e+00 5.045e-02 0.000e+00 # p p > zp > mu+ mu-
-2.967e+00  -2.400e+00 3.800e+03 8.871e+02 7.900e-05 4.932e-02 5.000e-01 1.740e-08 0.000e+00 5.045e-02 0.000e+00 # p p > zp > mu+ mu-
-1.872e+00  -2.200e+00 3.800e+03 3.532e+02 9.033e-05 4.932e-02 5.000e-01 1.098e-07 0.000e+00 5.045e-02 0.000e+00 # p p > zp > mu+ mu-
-1.181e+00  -2.000e+00 3.800e+03 1.406e+02 1.063e-04 4.932e-02 4.998e-01 6.925e-07 0.000e+00 5.045e-02 0.000e+00 # p p > zp > mu+ mu-
-7.452e-01  -1.800e+00 3.800e+03 5.609e+01 1.213e-04 4.932e-02 4.990e-01 4.362e-06 0.000e+00 5.045e-02 0.000e+00 # p p > zp > mu+ mu-
-4.702e-01  -1.600e+00 3.800e+03 2.257e+01 1.995e-04 4.932e-02 4.937e-01 2.723e-05 0.000e+00 5.045e-02 0.000e+00 # p p > zp > mu+ mu-
-2.967e-01  -1.400e+00 3.800e+03 9.586e+00 4.563e-04 4.932e-02 4.627e-01 1.610e-04 0.000e+00 5.045e-02 0.000e+00 # p p > zp > mu+ mu-
-1.872e-01  -1.200e+00 3.800e+03 5.327e+00 8.117e-04 4.932e-02 3.315e-01 7.279e-04 0.000e+00 5.045e-02 0.000e+00 # p p > zp > mu+ mu-
-1.244e+01  -3.000e+00 3.900e+03 1.601e+04 3.872e-06 4.759e-02 5.000e-01 6.246e-11 0.000e+00 4.936e-02 0.000e+00 # p p > zp > mu+ mu-
-7.849e+00  -2.800e+00 3.900e+03 6.374e+03 1.908e-05 4.759e-02 5.000e-01 3.941e-10 0.000e+00 4.936e-02 0.000e+00 # p p > zp > mu+ mu-
-4.953e+00  -2.600e+00 3.900e+03 2.537e+03 5.221e-05 4.759e-02 5.000e-01 2.486e-09 0.000e+00 4.936e-02 0.000e+00 # p p > zp > mu+ mu-
-3.125e+00  -2.400e+00 3.900e+03 1.010e+03 7.442e-05 4.759e-02 5.000e-01 1.569e-08 0.000e+00 4.936e-02 0.000e+00 # p p > zp > mu+ mu-
-1.972e+00  -2.200e+00 3.900e+03 4.022e+02 8.672e-05 4.759e-02 5.000e-01 9.898e-08 0.000e+00 4.936e-02 0.000e+00 # p p > zp > mu+ mu-
-1.244e+00  -2.000e+00 3.900e+03 1.601e+02 1.015e-04 4.759e-02 4.999e-01 6.244e-07 0.000e+00 4.936e-02 0.000e+00 # p p > zp > mu+ mu-
-7.849e-01  -1.800e+00 3.900e+03 6.385e+01 1.349e-04 4.759e-02 4.991e-01 3.934e-06 0.000e+00 4.936e-02 0.000e+00 # p p > zp > mu+ mu-
-4.953e-01  -1.600e+00 3.900e+03 2.567e+01 1.644e-04 4.759e-02 4.943e-01 2.458e-05 0.000e+00 4.936e-02 0.000e+00 # p p > zp > mu+ mu-
-3.125e-01  -1.400e+00 3.900e+03 1.084e+01 3.586e-04 4.759e-02 4.662e-01 1.463e-04 0.000e+00 4.936e-02 0.000e+00 # p p > zp > mu+ mu-
-1.972e-01  -1.200e+00 3.900e+03 5.864e+00 6.578e-04 4.759e-02 3.429e-01 6.789e-04 0.000e+00 4.936e-02 0.000e+00 # p p > zp > mu+ mu-
-1.309e+01  -3.000e+00 4.000e+03 1.817e+04 3.132e-06 4.685e-02 5.000e-01 5.646e-11 0.000e+00 4.928e-02 0.000e+00 # p p > zp > mu+ mu-
-8.257e+00  -2.800e+00 4.000e+03 7.234e+03 1.626e-05 4.685e-02 5.000e-01 3.562e-10 0.000e+00 4.928e-02 0.000e+00 # p p > zp > mu+ mu-
-5.210e+00  -2.600e+00 4.000e+03 2.880e+03 4.800e-05 4.685e-02 5.000e-01 2.248e-09 0.000e+00 4.928e-02 0.000e+00 # p p > zp > mu+ mu-
-3.287e+00  -2.400e+00 4.000e+03 1.146e+03 6.934e-05 4.685e-02 5.000e-01 1.418e-08 0.000e+00 4.928e-02 0.000e+00 # p p > zp > mu+ mu-
-2.074e+00  -2.200e+00 4.000e+03 4.564e+02 8.401e-05 4.685e-02 5.000e-01 8.948e-08 0.000e+00 4.928e-02 0.000e+00 # p p > zp > mu+ mu-
-1.309e+00  -2.000e+00 4.000e+03 1.818e+02 9.418e-05 4.685e-02 4.999e-01 5.644e-07 0.000e+00 4.928e-02 0.000e+00 # p p > zp > mu+ mu-
-8.257e-01  -1.800e+00 4.000e+03 7.246e+01 1.212e-04 4.685e-02 4.992e-01 3.556e-06 0.000e+00 4.928e-02 0.000e+00 # p p > zp > mu+ mu-
-5.210e-01  -1.600e+00 4.000e+03 2.910e+01 1.205e-04 4.685e-02 4.949e-01 2.224e-05 0.000e+00 4.928e-02 0.000e+00 # p p > zp > mu+ mu-
-3.287e-01  -1.400e+00 4.000e+03 1.222e+01 2.806e-04 4.685e-02 4.692e-01 1.331e-04 0.000e+00 4.928e-02 0.000e+00 # p p > zp > mu+ mu-
-2.074e-01  -1.200e+00 4.000e+03 6.454e+00 5.276e-04 4.685e-02 3.536e-01 6.328e-04 0.000e+00 4.928e-02 0.000e+00 # p p > zp > mu+ mu-
-1.375e+01  -3.000e+00 4.100e+03 2.056e+04 2.620e-06 4.808e-02 5.000e-01 5.116e-11 0.000e+00 4.957e-02 0.000e+00 # p p > zp > mu+ mu-
-8.675e+00  -2.800e+00 4.100e+03 8.184e+03 1.390e-05 4.808e-02 5.000e-01 3.228e-10 0.000e+00 4.957e-02 0.000e+00 # p p > zp > mu+ mu-
-5.474e+00  -2.600e+00 4.100e+03 3.258e+03 4.477e-05 4.808e-02 5.000e-01 2.037e-09 0.000e+00 4.957e-02 0.000e+00 # p p > zp > mu+ mu-
-3.454e+00  -2.400e+00 4.100e+03 1.297e+03 7.120e-05 4.808e-02 5.000e-01 1.285e-08 0.000e+00 4.957e-02 0.000e+00 # p p > zp > mu+ mu-
-2.179e+00  -2.200e+00 4.100e+03 5.164e+02 8.118e-05 4.808e-02 5.000e-01 8.108e-08 0.000e+00 4.957e-02 0.000e+00 # p p > zp > mu+ mu-
-1.375e+00  -2.000e+00 4.100e+03 2.056e+02 8.992e-05 4.808e-02 4.999e-01 5.115e-07 0.000e+00 4.957e-02 0.000e+00 # p p > zp > mu+ mu-
-8.675e-01  -1.800e+00 4.100e+03 8.197e+01 1.104e-04 4.808e-02 4.993e-01 3.223e-06 0.000e+00 4.957e-02 0.000e+00 # p p > zp > mu+ mu-
-5.474e-01  -1.600e+00 4.100e+03 3.289e+01 9.537e-05 4.808e-02 4.953e-01 2.018e-05 0.000e+00 4.957e-02 0.000e+00 # p p > zp > mu+ mu-
-3.454e-01  -1.400e+00 4.100e+03 1.374e+01 2.220e-04 4.808e-02 4.719e-01 1.213e-04 0.000e+00 4.957e-02 0.000e+00 # p p > zp > mu+ mu-
-2.179e-01  -1.200e+00 4.100e+03 7.101e+00 4.249e-04 4.808e-02 3.636e-01 5.897e-04 0.000e+00 4.957e-02 0.000e+00 # p p > zp > mu+ mu-
-1.443e+01  -3.000e+00 4.200e+03 2.319e+04 2.203e-06 4.896e-02 5.000e-01 4.647e-11 0.000e+00 5.069e-02 0.000e+00 # p p > zp > mu+ mu-
-9.103e+00  -2.800e+00 4.200e+03 9.232e+03 1.200e-05 4.896e-02 5.000e-01 2.932e-10 0.000e+00 5.069e-02 0.000e+00 # p p > zp > mu+ mu-
-5.744e+00  -2.600e+00 4.200e+03 3.676e+03 3.960e-05 4.896e-02 5.000e-01 1.850e-09 0.000e+00 5.069e-02 0.000e+00 # p p > zp > mu+ mu-
-3.624e+00  -2.400e+00 4.200e+03 1.463e+03 6.935e-05 4.896e-02 5.000e-01 1.167e-08 0.000e+00 5.069e-02 0.000e+00 # p p > zp > mu+ mu-
-2.287e+00  -2.200e+00 4.200e+03 5.825e+02 7.973e-05 4.896e-02 5.000e-01 7.365e-08 0.000e+00 5.069e-02 0.000e+00 # p p > zp > mu+ mu-
-1.443e+00  -2.000e+00 4.200e+03 2.320e+02 8.686e-05 4.896e-02 4.999e-01 4.646e-07 0.000e+00 5.069e-02 0.000e+00 # p p > zp > mu+ mu-
-9.103e-01  -1.800e+00 4.200e+03 9.245e+01 1.048e-04 4.896e-02 4.993e-01 2.928e-06 0.000e+00 5.069e-02 0.000e+00 # p p > zp > mu+ mu-
-5.744e-01  -1.600e+00 4.200e+03 3.707e+01 1.454e-04 4.896e-02 4.958e-01 1.834e-05 0.000e+00 5.069e-02 0.000e+00 # p p > zp > mu+ mu-
-3.624e-01  -1.400e+00 4.200e+03 1.542e+01 1.779e-04 4.896e-02 4.744e-01 1.108e-04 0.000e+00 5.069e-02 0.000e+00 # p p > zp > mu+ mu-
-2.287e-01  -1.200e+00 4.200e+03 7.810e+00 3.433e-04 4.896e-02 3.729e-01 5.494e-04 0.000e+00 5.069e-02 0.000e+00 # p p > zp > mu+ mu-
-1.512e+01  -3.000e+00 4.300e+03 2.609e+04 1.803e-06 4.897e-02 5.000e-01 4.231e-11 0.000e+00 5.086e-02 0.000e+00 # p p > zp > mu+ mu-
-9.542e+00  -2.800e+00 4.300e+03 1.039e+04 9.927e-06 4.897e-02 5.000e-01 2.669e-10 0.000e+00 5.086e-02 0.000e+00 # p p > zp > mu+ mu-
-6.021e+00  -2.600e+00 4.300e+03 4.134e+03 3.692e-05 4.897e-02 5.000e-01 1.684e-09 0.000e+00 5.086e-02 0.000e+00 # p p > zp > mu+ mu-
-3.799e+00  -2.400e+00 4.300e+03 1.646e+03 6.421e-05 4.897e-02 5.000e-01 1.063e-08 0.000e+00 5.086e-02 0.000e+00 # p p > zp > mu+ mu-
-2.397e+00  -2.200e+00 4.300e+03 6.553e+02 7.799e-05 4.897e-02 5.000e-01 6.705e-08 0.000e+00 5.086e-02 0.000e+00 # p p > zp > mu+ mu-
-1.512e+00  -2.000e+00 4.300e+03 2.609e+02 8.532e-05 4.897e-02 4.999e-01 4.230e-07 0.000e+00 5.086e-02 0.000e+00 # p p > zp > mu+ mu-
-9.542e-01  -1.800e+00 4.300e+03 1.040e+02 9.678e-05 4.897e-02 4.994e-01 2.666e-06 0.000e+00 5.086e-02 0.000e+00 # p p > zp > mu+ mu-
-6.021e-01  -1.600e+00 4.300e+03 4.167e+01 1.308e-04 4.897e-02 4.961e-01 1.671e-05 0.000e+00 5.086e-02 0.000e+00 # p p > zp > mu+ mu-
-3.799e-01  -1.400e+00 4.300e+03 1.727e+01 1.735e-04 4.897e-02 4.766e-01 1.013e-04 0.000e+00 5.086e-02 0.000e+00 # p p > zp > mu+ mu-
-2.397e-01  -1.200e+00 4.300e+03 8.584e+00 2.777e-04 4.897e-02 3.817e-01 5.118e-04 0.000e+00 5.086e-02 0.000e+00 # p p > zp > mu+ mu-
-1.583e+01  -3.000e+00 4.400e+03 2.926e+04 1.509e-06 4.895e-02 5.000e-01 3.860e-11 0.000e+00 5.203e-02 0.000e+00 # p p > zp > mu+ mu-
-9.991e+00  -2.800e+00 4.400e+03 1.165e+04 8.297e-06 4.895e-02 5.000e-01 2.435e-10 0.000e+00 5.203e-02 0.000e+00 # p p > zp > mu+ mu-
-6.304e+00  -2.600e+00 4.400e+03 4.638e+03 3.420e-05 4.895e-02 5.000e-01 1.537e-09 0.000e+00 5.203e-02 0.000e+00 # p p > zp > mu+ mu-
-3.977e+00  -2.400e+00 4.400e+03 1.846e+03 6.256e-05 4.895e-02 5.000e-01 9.696e-09 0.000e+00 5.203e-02 0.000e+00 # p p > zp > mu+ mu-
-2.510e+00  -2.200e+00 4.400e+03 7.351e+02 7.585e-05 4.895e-02 5.000e-01 6.117e-08 0.000e+00 5.203e-02 0.000e+00 # p p > zp > mu+ mu-
-1.583e+00  -2.000e+00 4.400e+03 2.927e+02 8.312e-05 4.895e-02 4.999e-01 3.859e-07 0.000e+00 5.203e-02 0.000e+00 # p p > zp > mu+ mu-
-9.991e-01  -1.800e+00 4.400e+03 1.166e+02 9.242e-05 4.895e-02 4.994e-01 2.433e-06 0.000e+00 5.203e-02 0.000e+00 # p p > zp > mu+ mu-
-6.304e-01  -1.600e+00 4.400e+03 4.671e+01 1.140e-04 4.895e-02 4.965e-01 1.526e-05 0.000e+00 5.203e-02 0.000e+00 # p p > zp > mu+ mu-
-3.977e-01  -1.400e+00 4.400e+03 1.929e+01 1.457e-04 4.895e-02 4.785e-01 9.280e-05 0.000e+00 5.203e-02 0.000e+00 # p p > zp > mu+ mu-
-2.510e-01  -1.200e+00 4.400e+03 9.430e+00 2.238e-04 4.895e-02 3.898e-01 4.769e-04 0.000e+00 5.203e-02 0.000e+00 # p p > zp > mu+ mu-
-1.656e+01  -3.000e+00 4.500e+03 3.274e+04 1.283e-06 4.925e-02 5.000e-01 3.529e-11 0.000e+00 5.314e-02 0.000e+00 # p p > zp > mu+ mu-
-1.045e+01  -2.800e+00 4.500e+03 1.304e+04 7.198e-06 4.925e-02 5.000e-01 2.226e-10 0.000e+00 5.314e-02 0.000e+00 # p p > zp > mu+ mu-
-6.594e+00  -2.600e+00 4.500e+03 5.190e+03 3.021e-05 4.925e-02 5.000e-01 1.405e-09 0.000e+00 5.314e-02 0.000e+00 # p p > zp > mu+ mu-
-4.160e+00  -2.400e+00 4.500e+03 2.066e+03 6.410e-05 4.925e-02 5.000e-01 8.864e-09 0.000e+00 5.314e-02 0.000e+00 # p p > zp > mu+ mu-
-2.625e+00  -2.200e+00 4.500e+03 8.225e+02 7.478e-05 4.925e-02 5.000e-01 5.593e-08 0.000e+00 5.314e-02 0.000e+00 # p p > zp > mu+ mu-
-1.656e+00  -2.000e+00 4.500e+03 3.275e+02 8.242e-05 4.925e-02 4.999e-01 3.528e-07 0.000e+00 5.314e-02 0.000e+00 # p p > zp > mu+ mu-
-1.045e+00  -1.800e+00 4.500e+03 1.305e+02 8.967e-05 4.925e-02 4.995e-01 2.224e-06 0.000e+00 5.314e-02 0.000e+00 # p p > zp > mu+ mu-
-6.594e-01  -1.600e+00 4.500e+03 5.223e+01 1.069e-04 4.925e-02 4.968e-01 1.396e-05 0.000e+00 5.314e-02 0.000e+00 # p p > zp > mu+ mu-
-4.160e-01  -1.400e+00 4.500e+03 2.151e+01 1.261e-04 4.925e-02 4.803e-01 8.515e-05 0.000e+00 5.314e-02 0.000e+00 # p p > zp > mu+ mu-
-2.625e-01  -1.200e+00 4.500e+03 1.035e+01 1.775e-04 4.925e-02 3.973e-01 4.444e-04 0.000e+00 5.314e-02 0.000e+00 # p p > zp > mu+ mu-
-1.731e+01  -3.000e+00 4.600e+03 3.655e+04 1.087e-06 4.987e-02 5.000e-01 3.232e-11 0.000e+00 5.233e-02 0.000e+00 # p p > zp > mu+ mu-
-1.092e+01  -2.800e+00 4.600e+03 1.455e+04 6.316e-06 4.987e-02 5.000e-01 2.039e-10 0.000e+00 5.233e-02 0.000e+00 # p p > zp > mu+ mu-
-6.890e+00  -2.600e+00 4.600e+03 5.792e+03 2.822e-05 4.987e-02 5.000e-01 1.287e-09 0.000e+00 5.233e-02 0.000e+00 # p p > zp > mu+ mu-
-4.347e+00  -2.400e+00 4.600e+03 2.306e+03 5.957e-05 4.987e-02 5.000e-01 8.119e-09 0.000e+00 5.233e-02 0.000e+00 # p p > zp > mu+ mu-
-2.743e+00  -2.200e+00 4.600e+03 9.181e+02 7.558e-05 4.987e-02 5.000e-01 5.123e-08 0.000e+00 5.233e-02 0.000e+00 # p p > zp > mu+ mu-
-1.731e+00  -2.000e+00 4.600e+03 3.655e+02 7.985e-05 4.987e-02 4.999e-01 3.232e-07 0.000e+00 5.233e-02 0.000e+00 # p p > zp > mu+ mu-
-1.092e+00  -1.800e+00 4.600e+03 1.456e+02 8.487e-05 4.987e-02 4.995e-01 2.038e-06 0.000e+00 5.233e-02 0.000e+00 # p p > zp > mu+ mu-
-6.890e-01  -1.600e+00 4.600e+03 5.827e+01 9.956e-05 4.987e-02 4.970e-01 1.279e-05 0.000e+00 5.233e-02 0.000e+00 # p p > zp > mu+ mu-
-4.347e-01  -1.400e+00 4.600e+03 2.393e+01 1.083e-04 4.987e-02 4.819e-01 7.826e-05 0.000e+00 5.233e-02 0.000e+00 # p p > zp > mu+ mu-
-2.743e-01  -1.200e+00 4.600e+03 1.135e+01 1.417e-04 4.987e-02 4.043e-01 4.142e-04 0.000e+00 5.233e-02 0.000e+00 # p p > zp > mu+ mu-
-1.807e+01  -3.000e+00 4.700e+03 4.070e+04 9.197e-07 4.994e-02 5.000e-01 2.966e-11 0.000e+00 5.323e-02 0.000e+00 # p p > zp > mu+ mu-
-1.140e+01  -2.800e+00 4.700e+03 1.620e+04 5.358e-06 4.994e-02 5.000e-01 1.872e-10 0.000e+00 5.323e-02 0.000e+00 # p p > zp > mu+ mu-
-7.193e+00  -2.600e+00 4.700e+03 6.450e+03 2.328e-05 4.994e-02 5.000e-01 1.181e-09 0.000e+00 5.323e-02 0.000e+00 # p p > zp > mu+ mu-
-4.538e+00  -2.400e+00 4.700e+03 2.568e+03 5.610e-05 4.994e-02 5.000e-01 7.451e-09 0.000e+00 5.323e-02 0.000e+00 # p p > zp > mu+ mu-
-2.863e+00  -2.200e+00 4.700e+03 1.022e+03 7.113e-05 4.994e-02 5.000e-01 4.701e-08 0.000e+00 5.323e-02 0.000e+00 # p p > zp > mu+ mu-
-1.807e+00  -2.000e+00 4.700e+03 4.070e+02 7.731e-05 4.994e-02 4.999e-01 2.966e-07 0.000e+00 5.323e-02 0.000e+00 # p p > zp > mu+ mu-
-1.140e+00  -1.800e+00 4.700e+03 1.622e+02 8.312e-05 4.994e-02 4.996e-01 1.870e-06 0.000e+00 5.323e-02 0.000e+00 # p p > zp > mu+ mu-
-7.193e-01  -1.600e+00 4.700e+03 6.485e+01 9.441e-05 4.994e-02 4.973e-01 1.175e-05 0.000e+00 5.323e-02 0.000e+00 # p p > zp > mu+ mu-
-4.538e-01  -1.400e+00 4.700e+03 2.656e+01 9.582e-05 4.994e-02 4.834e-01 7.203e-05 0.000e+00 5.323e-02 0.000e+00 # p p > zp > mu+ mu-
-2.863e-01  -1.200e+00 4.700e+03 1.244e+01 1.138e-04 4.994e-02 4.108e-01 3.862e-04 0.000e+00 5.323e-02 0.000e+00 # p p > zp > mu+ mu-
-1.884e+01  -3.000e+00 4.800e+03 4.521e+04 7.637e-07 5.012e-02 5.000e-01 2.727e-11 0.000e+00 5.451e-02 0.000e+00 # p p > zp > mu+ mu-
-1.189e+01  -2.800e+00 4.800e+03 1.800e+04 4.582e-06 5.012e-02 5.000e-01 1.721e-10 0.000e+00 5.451e-02 0.000e+00 # p p > zp > mu+ mu-
-7.502e+00  -2.600e+00 4.800e+03 7.166e+03 2.138e-05 5.012e-02 5.000e-01 1.086e-09 0.000e+00 5.451e-02 0.000e+00 # p p > zp > mu+ mu-
-4.734e+00  -2.400e+00 4.800e+03 2.853e+03 5.314e-05 5.012e-02 5.000e-01 6.851e-09 0.000e+00 5.451e-02 0.000e+00 # p p > zp > mu+ mu-
-2.987e+00  -2.200e+00 4.800e+03 1.136e+03 6.975e-05 5.012e-02 5.000e-01 4.322e-08 0.000e+00 5.451e-02 0.000e+00 # p p > zp > mu+ mu-
-1.884e+00  -2.000e+00 4.800e+03 4.522e+02 7.785e-05 5.012e-02 4.999e-01 2.727e-07 0.000e+00 5.451e-02 0.000e+00 # p p > zp > mu+ mu-
-1.189e+00  -1.800e+00 4.800e+03 1.801e+02 8.280e-05 5.012e-02 4.996e-01 1.719e-06 0.000e+00 5.451e-02 0.000e+00 # p p > zp > mu+ mu-
-7.502e-01  -1.600e+00 4.800e+03 7.202e+01 9.009e-05 5.012e-02 4.975e-01 1.080e-05 0.000e+00 5.451e-02 0.000e+00 # p p > zp > mu+ mu-
-4.734e-01  -1.400e+00 4.800e+03 2.943e+01 8.311e-05 5.012e-02 4.847e-01 6.641e-05 0.000e+00 5.451e-02 0.000e+00 # p p > zp > mu+ mu-
-2.987e-01  -1.200e+00 4.800e+03 1.363e+01 1.166e-04 5.012e-02 4.168e-01 3.603e-04 0.000e+00 5.451e-02 0.000e+00 # p p > zp > mu+ mu-
-1.964e+01  -3.000e+00 4.900e+03 5.012e+04 6.354e-07 5.102e-02 5.000e-01 2.512e-11 0.000e+00 5.368e-02 0.000e+00 # p p > zp > mu+ mu-
-1.239e+01  -2.800e+00 4.900e+03 1.995e+04 3.828e-06 5.102e-02 5.000e-01 1.585e-10 0.000e+00 5.368e-02 0.000e+00 # p p > zp > mu+ mu-
-7.818e+00  -2.600e+00 4.900e+03 7.944e+03 1.906e-05 5.102e-02 5.000e-01 1.000e-09 0.000e+00 5.368e-02 0.000e+00 # p p > zp > mu+ mu-
-4.933e+00  -2.400e+00 4.900e+03 3.163e+03 5.011e-05 5.102e-02 5.000e-01 6.309e-09 0.000e+00 5.368e-02 0.000e+00 # p p > zp > mu+ mu-
-3.112e+00  -2.200e+00 4.900e+03 1.259e+03 7.145e-05 5.102e-02 5.000e-01 3.981e-08 0.000e+00 5.368e-02 0.000e+00 # p p > zp > mu+ mu-
-1.964e+00  -2.000e+00 4.900e+03 5.013e+02 7.328e-05 5.102e-02 4.999e-01 2.512e-07 0.000e+00 5.368e-02 0.000e+00 # p p > zp > mu+ mu-
-1.239e+00  -1.800e+00 4.900e+03 1.997e+02 8.303e-05 5.102e-02 4.996e-01 1.584e-06 0.000e+00 5.368e-02 0.000e+00 # p p > zp > mu+ mu-
-7.818e-01  -1.600e+00 4.900e+03 7.981e+01 8.866e-05 5.102e-02 4.977e-01 9.954e-06 0.000e+00 5.368e-02 0.000e+00 # p p > zp > mu+ mu-
-4.933e-01  -1.400e+00 4.900e+03 3.255e+01 9.653e-05 5.102e-02 4.858e-01 6.131e-05 0.000e+00 5.368e-02 0.000e+00 # p p > zp > mu+ mu-
-3.112e-01  -1.200e+00 4.900e+03 1.491e+01 1.050e-04 5.102e-02 4.223e-01 3.363e-04 0.000e+00 5.368e-02 0.000e+00 # p p > zp > mu+ mu-
-2.045e+01  -3.000e+00 5.000e+03 5.545e+04 5.362e-07 5.174e-02 5.000e-01 2.317e-11 0.000e+00 5.418e-02 0.000e+00 # p p > zp > mu+ mu-
-1.290e+01  -2.800e+00 5.000e+03 2.208e+04 3.348e-06 5.174e-02 5.000e-01 1.462e-10 0.000e+00 5.418e-02 0.000e+00 # p p > zp > mu+ mu-
-8.140e+00  -2.600e+00 5.000e+03 8.789e+03 1.626e-05 5.174e-02 5.000e-01 9.225e-10 0.000e+00 5.418e-02 0.000e+00 # p p > zp > mu+ mu-
-5.136e+00  -2.400e+00 5.000e+03 3.499e+03 5.029e-05 5.174e-02 5.000e-01 5.820e-09 0.000e+00 5.418e-02 0.000e+00 # p p > zp > mu+ mu-
-3.241e+00  -2.200e+00 5.000e+03 1.393e+03 7.029e-05 5.174e-02 5.000e-01 3.672e-08 0.000e+00 5.418e-02 0.000e+00 # p p > zp > mu+ mu-
-2.045e+00  -2.000e+00 5.000e+03 5.546e+02 6.799e-05 5.174e-02 4.999e-01 2.317e-07 0.000e+00 5.418e-02 0.000e+00 # p p > zp > mu+ mu-
-1.290e+00  -1.800e+00 5.000e+03 2.209e+02 8.152e-05 5.174e-02 4.997e-01 1.461e-06 0.000e+00 5.418e-02 0.000e+00 # p p > zp > mu+ mu-
-8.140e-01  -1.600e+00 5.000e+03 8.826e+01 8.395e-05 5.174e-02 4.979e-01 9.186e-06 0.000e+00 5.418e-02 0.000e+00 # p p > zp > mu+ mu-
-5.136e-01  -1.400e+00 5.000e+03 3.593e+01 9.270e-05 5.174e-02 4.869e-01 5.668e-05 0.000e+00 5.418e-02 0.000e+00 # p p > zp > mu+ mu-
-3.241e-01  -1.200e+00 5.000e+03 1.629e+01 9.497e-05 5.174e-02 4.275e-01 3.140e-04 0.000e+00 5.418e-02 0.000e+00 # p p > zp > mu+ mu-
-2.127e+01  -3.000e+00 5.100e+03 6.122e+04 4.593e-07 5.309e-02 5.000e-01 2.141e-11 0.000e+00 5.707e-02 0.000e+00 # p p > zp > mu+ mu-
-1.342e+01  -2.800e+00 5.100e+03 2.437e+04 2.869e-06 5.309e-02 5.000e-01 1.351e-10 0.000e+00 5.707e-02 0.000e+00 # p p > zp > mu+ mu-
-8.469e+00  -2.600e+00 5.100e+03 9.703e+03 1.531e-05 5.309e-02 5.000e-01 8.523e-10 0.000e+00 5.707e-02 0.000e+00 # p p > zp > mu+ mu-
-5.344e+00  -2.400e+00 5.100e+03 3.863e+03 4.539e-05 5.309e-02 5.000e-01 5.378e-09 0.000e+00 5.707e-02 0.000e+00 # p p > zp > mu+ mu-
-3.372e+00  -2.200e+00 5.100e+03 1.538e+03 6.739e-05 5.309e-02 5.000e-01 3.393e-08 0.000e+00 5.707e-02 0.000e+00 # p p > zp > mu+ mu-
-2.127e+00  -2.000e+00 5.100e+03 6.123e+02 6.819e-05 5.309e-02 5.000e-01 2.141e-07 0.000e+00 5.707e-02 0.000e+00 # p p > zp > mu+ mu-
-1.342e+00  -1.800e+00 5.100e+03 2.439e+02 7.609e-05 5.309e-02 4.997e-01 1.350e-06 0.000e+00 5.707e-02 0.000e+00 # p p > zp > mu+ mu-
-8.469e-01  -1.600e+00 5.100e+03 9.742e+01 8.341e-05 5.309e-02 4.980e-01 8.490e-06 0.000e+00 5.707e-02 0.000e+00 # p p > zp > mu+ mu-
-5.344e-01  -1.400e+00 5.100e+03 3.959e+01 8.961e-05 5.309e-02 4.879e-01 5.248e-05 0.000e+00 5.707e-02 0.000e+00 # p p > zp > mu+ mu-
-3.372e-01  -1.200e+00 5.100e+03 1.779e+01 8.389e-05 5.309e-02 4.323e-01 2.933e-04 0.000e+00 5.707e-02 0.000e+00 # p p > zp > mu+ mu-
-2.212e+01  -3.000e+00 5.200e+03 6.747e+04 3.933e-07 4.895e-02 5.000e-01 1.981e-11 0.000e+00 5.673e-02 0.000e+00 # p p > zp > mu+ mu-
-1.395e+01  -2.800e+00 5.200e+03 2.686e+04 2.493e-06 4.895e-02 5.000e-01 1.250e-10 0.000e+00 5.673e-02 0.000e+00 # p p > zp > mu+ mu-
-8.805e+00  -2.600e+00 5.200e+03 1.069e+04 1.331e-05 4.895e-02 5.000e-01 7.887e-10 0.000e+00 5.673e-02 0.000e+00 # p p > zp > mu+ mu-
-5.555e+00  -2.400e+00 5.200e+03 4.257e+03 4.190e-05 4.895e-02 5.000e-01 4.977e-09 0.000e+00 5.673e-02 0.000e+00 # p p > zp > mu+ mu-
-3.505e+00  -2.200e+00 5.200e+03 1.695e+03 6.547e-05 4.895e-02 5.000e-01 3.140e-08 0.000e+00 5.673e-02 0.000e+00 # p p > zp > mu+ mu-
-2.212e+00  -2.000e+00 5.200e+03 6.747e+02 7.455e-05 4.895e-02 5.000e-01 1.981e-07 0.000e+00 5.673e-02 0.000e+00 # p p > zp > mu+ mu-
-1.395e+00  -1.800e+00 5.200e+03 2.687e+02 7.724e-05 4.895e-02 4.997e-01 1.249e-06 0.000e+00 5.673e-02 0.000e+00 # p p > zp > mu+ mu-
-8.805e-01  -1.600e+00 5.200e+03 1.073e+02 8.058e-05 4.895e-02 4.982e-01 7.859e-06 0.000e+00 5.673e-02 0.000e+00 # p p > zp > mu+ mu-
-5.555e-01  -1.400e+00 5.200e+03 4.355e+01 8.939e-05 4.895e-02 4.888e-01 4.865e-05 0.000e+00 5.673e-02 0.000e+00 # p p > zp > mu+ mu-
-3.505e-01  -1.200e+00 5.200e+03 1.940e+01 7.885e-05 4.895e-02 4.367e-01 2.742e-04 0.000e+00 5.673e-02 0.000e+00 # p p > zp > mu+ mu-
-2.297e+01  -3.000e+00 5.300e+03 7.421e+04 3.427e-07 5.287e-02 5.000e-01 1.836e-11 0.000e+00 5.839e-02 0.000e+00 # p p > zp > mu+ mu-
-1.450e+01  -2.800e+00 5.300e+03 2.954e+04 2.152e-06 5.287e-02 5.000e-01 1.159e-10 0.000e+00 5.839e-02 0.000e+00 # p p > zp > mu+ mu-
-9.146e+00  -2.600e+00 5.300e+03 1.176e+04 1.150e-05 5.287e-02 5.000e-01 7.310e-10 0.000e+00 5.839e-02 0.000e+00 # p p > zp > mu+ mu-
-5.771e+00  -2.400e+00 5.300e+03 4.682e+03 3.890e-05 5.287e-02 5.000e-01 4.612e-09 0.000e+00 5.839e-02 0.000e+00 # p p > zp > mu+ mu-
-3.641e+00  -2.200e+00 5.300e+03 1.864e+03 6.353e-05 5.287e-02 5.000e-01 2.910e-08 0.000e+00 5.839e-02 0.000e+00 # p p > zp > mu+ mu-
-2.297e+00  -2.000e+00 5.300e+03 7.421e+02 6.888e-05 5.287e-02 5.000e-01 1.836e-07 0.000e+00 5.839e-02 0.000e+00 # p p > zp > mu+ mu-
-1.450e+00  -1.800e+00 5.300e+03 2.956e+02 7.772e-05 5.287e-02 4.997e-01 1.158e-06 0.000e+00 5.839e-02 0.000e+00 # p p > zp > mu+ mu-
-9.146e-01  -1.600e+00 5.300e+03 1.180e+02 7.862e-05 5.287e-02 4.983e-01 7.285e-06 0.000e+00 5.839e-02 0.000e+00 # p p > zp > mu+ mu-
-5.771e-01  -1.400e+00 5.300e+03 4.782e+01 8.939e-05 5.287e-02 4.896e-01 4.516e-05 0.000e+00 5.839e-02 0.000e+00 # p p > zp > mu+ mu-
-3.641e-01  -1.200e+00 5.300e+03 2.115e+01 7.205e-05 5.287e-02 4.408e-01 2.565e-04 0.000e+00 5.839e-02 0.000e+00 # p p > zp > mu+ mu-
-2.385e+01  -3.000e+00 5.400e+03 8.148e+04 2.953e-07 5.306e-02 5.000e-01 1.704e-11 0.000e+00 5.849e-02 0.000e+00 # p p > zp > mu+ mu-
-1.505e+01  -2.800e+00 5.400e+03 3.244e+04 1.874e-06 5.306e-02 5.000e-01 1.075e-10 0.000e+00 5.849e-02 0.000e+00 # p p > zp > mu+ mu-
-9.495e+00  -2.600e+00 5.400e+03 1.291e+04 1.031e-05 5.306e-02 5.000e-01 6.784e-10 0.000e+00 5.849e-02 0.000e+00 # p p > zp > mu+ mu-
-5.991e+00  -2.400e+00 5.400e+03 5.141e+03 3.661e-05 5.306e-02 5.000e-01 4.280e-09 0.000e+00 5.849e-02 0.000e+00 # p p > zp > mu+ mu-
-3.780e+00  -2.200e+00 5.400e+03 2.047e+03 6.264e-05 5.306e-02 5.000e-01 2.701e-08 0.000e+00 5.849e-02 0.000e+00 # p p > zp > mu+ mu-
-2.385e+00  -2.000e+00 5.400e+03 8.148e+02 6.895e-05 5.306e-02 5.000e-01 1.704e-07 0.000e+00 5.849e-02 0.000e+00 # p p > zp > mu+ mu-
-1.505e+00  -1.800e+00 5.400e+03 3.245e+02 6.928e-05 5.306e-02 4.998e-01 1.075e-06 0.000e+00 5.849e-02 0.000e+00 # p p > zp > mu+ mu-
-9.495e-01  -1.600e+00 5.400e+03 1.295e+02 6.367e-05 5.306e-02 4.984e-01 6.763e-06 0.000e+00 5.849e-02 0.000e+00 # p p > zp > mu+ mu-
-5.991e-01  -1.400e+00 5.400e+03 5.243e+01 8.172e-05 5.306e-02 4.903e-01 4.197e-05 0.000e+00 5.849e-02 0.000e+00 # p p > zp > mu+ mu-
-3.780e-01  -1.200e+00 5.400e+03 2.302e+01 9.733e-05 5.306e-02 4.446e-01 2.401e-04 0.000e+00 5.849e-02 0.000e+00 # p p > zp > mu+ mu-
-2.474e+01  -3.000e+00 5.500e+03 8.931e+04 2.553e-07 5.415e-02 5.000e-01 1.584e-11 0.000e+00 5.903e-02 0.000e+00 # p p > zp > mu+ mu-
-1.561e+01  -2.800e+00 5.500e+03 3.555e+04 1.615e-06 5.415e-02 5.000e-01 9.992e-11 0.000e+00 5.903e-02 0.000e+00 # p p > zp > mu+ mu-
-9.850e+00  -2.600e+00 5.500e+03 1.415e+04 9.028e-06 5.415e-02 5.000e-01 6.305e-10 0.000e+00 5.903e-02 0.000e+00 # p p > zp > mu+ mu-
-6.215e+00  -2.400e+00 5.500e+03 5.635e+03 3.443e-05 5.415e-02 5.000e-01 3.978e-09 0.000e+00 5.903e-02 0.000e+00 # p p > zp > mu+ mu-
-3.921e+00  -2.200e+00 5.500e+03 2.243e+03 6.223e-05 5.415e-02 5.000e-01 2.510e-08 0.000e+00 5.903e-02 0.000e+00 # p p > zp > mu+ mu-
-2.474e+00  -2.000e+00 5.500e+03 8.931e+02 6.731e-05 5.415e-02 5.000e-01 1.584e-07 0.000e+00 5.903e-02 0.000e+00 # p p > zp > mu+ mu-
-1.561e+00  -1.800e+00 5.500e+03 3.557e+02 6.656e-05 5.415e-02 4.998e-01 9.987e-07 0.000e+00 5.903e-02 0.000e+00 # p p > zp > mu+ mu-
-9.850e-01  -1.600e+00 5.500e+03 1.420e+02 7.799e-05 5.415e-02 4.985e-01 6.286e-06 0.000e+00 5.903e-02 0.000e+00 # p p > zp > mu+ mu-
-6.215e-01  -1.400e+00 5.500e+03 5.738e+01 7.852e-05 5.415e-02 4.910e-01 3.906e-05 0.000e+00 5.903e-02 0.000e+00 # p p > zp > mu+ mu-
-3.921e-01  -1.200e+00 5.500e+03 2.503e+01 9.188e-05 5.415e-02 4.481e-01 2.249e-04 0.000e+00 5.903e-02 0.000e+00 # p p > zp > mu+ mu-
-2.565e+01  -3.000e+00 5.600e+03 9.773e+04 2.232e-07 5.423e-02 5.000e-01 1.474e-11 0.000e+00 6.000e-02 0.000e+00 # p p > zp > mu+ mu-
-1.618e+01  -2.800e+00 5.600e+03 3.891e+04 1.360e-06 5.423e-02 5.000e-01 9.298e-11 0.000e+00 6.000e-02 0.000e+00 # p p > zp > mu+ mu-
-1.021e+01  -2.600e+00 5.600e+03 1.549e+04 7.994e-06 5.423e-02 5.000e-01 5.867e-10 0.000e+00 6.000e-02 0.000e+00 # p p > zp > mu+ mu-
-6.443e+00  -2.400e+00 5.600e+03 6.166e+03 3.183e-05 5.423e-02 5.000e-01 3.702e-09 0.000e+00 6.000e-02 0.000e+00 # p p > zp > mu+ mu-
-4.065e+00  -2.200e+00 5.600e+03 2.455e+03 6.135e-05 5.423e-02 5.000e-01 2.336e-08 0.000e+00 6.000e-02 0.000e+00 # p p > zp > mu+ mu-
-2.565e+00  -2.000e+00 5.600e+03 9.773e+02 6.321e-05 5.423e-02 5.000e-01 1.474e-07 0.000e+00 6.000e-02 0.000e+00 # p p > zp > mu+ mu-
-1.618e+00  -1.800e+00 5.600e+03 3.892e+02 6.617e-05 5.423e-02 4.998e-01 9.294e-07 0.000e+00 6.000e-02 0.000e+00 # p p > zp > mu+ mu-
-1.021e+00  -1.600e+00 5.600e+03 1.553e+02 7.685e-05 5.423e-02 4.986e-01 5.851e-06 0.000e+00 6.000e-02 0.000e+00 # p p > zp > mu+ mu-
-6.443e-01  -1.400e+00 5.600e+03 6.271e+01 7.849e-05 5.423e-02 4.916e-01 3.639e-05 0.000e+00 6.000e-02 0.000e+00 # p p > zp > mu+ mu-
-4.065e-01  -1.200e+00 5.600e+03 2.719e+01 8.986e-05 5.423e-02 4.513e-01 2.108e-04 0.000e+00 6.000e-02 0.000e+00 # p p > zp > mu+ mu-
-2.657e+01  -3.000e+00 5.700e+03 1.068e+05 1.938e-07 5.752e-02 5.000e-01 1.373e-11 0.000e+00 6.124e-02 0.000e+00 # p p > zp > mu+ mu-
-1.677e+01  -2.800e+00 5.700e+03 4.251e+04 1.175e-06 5.752e-02 5.000e-01 8.663e-11 0.000e+00 6.124e-02 0.000e+00 # p p > zp > mu+ mu-
-1.058e+01  -2.600e+00 5.700e+03 1.692e+04 7.062e-06 5.752e-02 5.000e-01 5.466e-10 0.000e+00 6.124e-02 0.000e+00 # p p > zp > mu+ mu-
-6.675e+00  -2.400e+00 5.700e+03 6.737e+03 2.814e-05 5.752e-02 5.000e-01 3.449e-09 0.000e+00 6.124e-02 0.000e+00 # p p > zp > mu+ mu-
-4.212e+00  -2.200e+00 5.700e+03 2.682e+03 6.173e-05 5.752e-02 5.000e-01 2.176e-08 0.000e+00 6.124e-02 0.000e+00 # p p > zp > mu+ mu-
-2.657e+00  -2.000e+00 5.700e+03 1.068e+03 6.576e-05 5.752e-02 5.000e-01 1.373e-07 0.000e+00 6.124e-02 0.000e+00 # p p > zp > mu+ mu-
-1.677e+00  -1.800e+00 5.700e+03 4.252e+02 6.712e-05 5.752e-02 4.998e-01 8.660e-07 0.000e+00 6.124e-02 0.000e+00 # p p > zp > mu+ mu-
-1.058e+00  -1.600e+00 5.700e+03 1.696e+02 7.613e-05 5.752e-02 4.987e-01 5.453e-06 0.000e+00 6.124e-02 0.000e+00 # p p > zp > mu+ mu-
-6.675e-01  -1.400e+00 5.700e+03 6.844e+01 7.759e-05 5.752e-02 4.922e-01 3.395e-05 0.000e+00 6.124e-02 0.000e+00 # p p > zp > mu+ mu-
-4.212e-01  -1.200e+00 5.700e+03 2.951e+01 8.381e-05 5.752e-02 4.544e-01 1.978e-04 0.000e+00 6.124e-02 0.000e+00 # p p > zp > mu+ mu-
-2.751e+01  -3.000e+00 5.800e+03 1.165e+05 1.685e-07 5.845e-02 5.000e-01 1.281e-11 0.000e+00 6.191e-02 0.000e+00 # p p > zp > mu+ mu-
-1.736e+01  -2.800e+00 5.800e+03 4.637e+04 1.026e-06 5.845e-02 5.000e-01 8.082e-11 0.000e+00 6.191e-02 0.000e+00 # p p > zp > mu+ mu-
-1.095e+01  -2.600e+00 5.800e+03 1.846e+04 6.154e-06 5.845e-02 5.000e-01 5.099e-10 0.000e+00 6.191e-02 0.000e+00 # p p > zp > mu+ mu-
-6.911e+00  -2.400e+00 5.800e+03 7.349e+03 2.563e-05 5.845e-02 5.000e-01 3.218e-09 0.000e+00 6.191e-02 0.000e+00 # p p > zp > mu+ mu-
-4.361e+00  -2.200e+00 5.800e+03 2.926e+03 5.840e-05 5.845e-02 5.000e-01 2.030e-08 0.000e+00 6.191e-02 0.000e+00 # p p > zp > mu+ mu-
-2.751e+00  -2.000e+00 5.800e+03 1.165e+03 6.734e-05 5.845e-02 5.000e-01 1.281e-07 0.000e+00 6.191e-02 0.000e+00 # p p > zp > mu+ mu-
-1.736e+00  -1.800e+00 5.800e+03 4.638e+02 6.767e-05 5.845e-02 4.998e-01 8.079e-07 0.000e+00 6.191e-02 0.000e+00 # p p > zp > mu+ mu-
-1.095e+00  -1.600e+00 5.800e+03 1.850e+02 7.002e-05 5.845e-02 4.988e-01 5.087e-06 0.000e+00 6.191e-02 0.000e+00 # p p > zp > mu+ mu-
-6.911e-01  -1.400e+00 5.800e+03 7.458e+01 7.572e-05 5.845e-02 4.927e-01 3.170e-05 0.000e+00 6.191e-02 0.000e+00 # p p > zp > mu+ mu-
-4.361e-01  -1.200e+00 5.800e+03 3.200e+01 8.140e-05 5.845e-02 4.572e-01 1.856e-04 0.000e+00 6.191e-02 0.000e+00 # p p > zp > mu+ mu-
-2.847e+01  -3.000e+00 5.900e+03 1.269e+05 1.471e-07 5.700e-02 5.000e-01 1.196e-11 0.000e+00 6.349e-02 0.000e+00 # p p > zp > mu+ mu-
-1.796e+01  -2.800e+00 5.900e+03 5.050e+04 9.086e-07 5.700e-02 5.000e-01 7.549e-11 0.000e+00 6.349e-02 0.000e+00 # p p > zp > mu+ mu-
-1.133e+01  -2.600e+00 5.900e+03 2.011e+04 5.438e-06 5.700e-02 5.000e-01 4.763e-10 0.000e+00 6.349e-02 0.000e+00 # p p > zp > mu+ mu-
-7.152e+00  -2.400e+00 5.900e+03 8.004e+03 2.473e-05 5.700e-02 5.000e-01 3.005e-09 0.000e+00 6.349e-02 0.000e+00 # p p > zp > mu+ mu-
-4.512e+00  -2.200e+00 5.900e+03 3.187e+03 5.647e-05 5.700e-02 5.000e-01 1.896e-08 0.000e+00 6.349e-02 0.000e+00 # p p > zp > mu+ mu-
-2.847e+00  -2.000e+00 5.900e+03 1.269e+03 6.900e-05 5.700e-02 5.000e-01 1.196e-07 0.000e+00 6.349e-02 0.000e+00 # p p > zp > mu+ mu-
-1.796e+00  -1.800e+00 5.900e+03 5.052e+02 6.677e-05 5.700e-02 4.998e-01 7.546e-07 0.000e+00 6.349e-02 0.000e+00 # p p > zp > mu+ mu-
-1.133e+00  -1.600e+00 5.900e+03 2.015e+02 7.406e-05 5.700e-02 4.989e-01 4.752e-06 0.000e+00 6.349e-02 0.000e+00 # p p > zp > mu+ mu-
-7.152e-01  -1.400e+00 5.900e+03 8.115e+01 7.616e-05 5.700e-02 4.932e-01 2.964e-05 0.000e+00 6.349e-02 0.000e+00 # p p > zp > mu+ mu-
-4.512e-01  -1.200e+00 5.900e+03 3.466e+01 7.984e-05 5.700e-02 4.598e-01 1.744e-04 0.000e+00 6.349e-02 0.000e+00 # p p > zp > mu+ mu-


==> anc/benRun_y3_0.74.out <==
# x=7.400e-01 beam_energy=6.500e+03 model=Zprime_TFHM_UFO number_of_events=1
#  tsb            gzp   MZ'/GeV   wzp/GeV   sig/fb    siglim0/fb br_mumu   br_tt     br_bb    siglim0.1/fb  br_tautau  process
2.000e-02  1.171e-01 2.000e+02 6.968e-02 1.847e+02 4.938e+00 1.304e-01 0.000e+00 2.174e-01 1.172e+01 5.217e-01 # p p > zp > mu+ mu-
4.000e-02  8.282e-02 2.000e+02 3.487e-02 9.247e+01 4.938e+00 1.304e-01 0.000e+00 2.173e-01 1.172e+01 5.217e-01 # p p > zp > mu+ mu-
6.000e-02  6.767e-02 2.000e+02 2.328e-02 6.176e+01 4.938e+00 1.304e-01 0.000e+00 2.171e-01 1.172e+01 5.216e-01 # p p > zp > mu+ mu-
8.000e-02  5.866e-02 2.000e+02 1.749e-02 4.645e+01 4.938e+00 1.304e-01 0.000e+00 2.168e-01 1.172e+01 5.216e-01 # p p > zp > mu+ mu-
1.000e-01  5.253e-02 2.000e+02 1.403e-02 3.729e+01 4.938e+00 1.304e-01 0.000e+00 2.165e-01 1.172e+01 5.216e-01 # p p > zp > mu+ mu-
1.200e-01  4.802e-02 2.000e+02 1.173e-02 3.121e+01 4.938e+00 1.304e-01 0.000e+00 2.161e-01 1.172e+01 5.216e-01 # p p > zp > mu+ mu-
1.400e-01  4.454e-02 2.000e+02 1.009e-02 2.687e+01 4.938e+00 1.304e-01 0.000e+00 2.157e-01 1.172e+01 5.215e-01 # p p > zp > mu+ mu-
1.600e-01  4.174e-02 2.000e+02 8.861e-03 2.366e+01 4.938e+00 1.304e-01 0.000e+00 2.152e-01 1.172e+01 5.215e-01 # p p > zp > mu+ mu-
1.800e-01  3.945e-02 2.000e+02 7.914e-03 2.118e+01 4.938e+00 1.304e-01 0.000e+00 2.146e-01 1.172e+01 5.215e-01 # p p > zp > mu+ mu-
2.000e-01  3.752e-02 2.000e+02 7.159e-03 1.921e+01 4.938e+00 1.304e-01 0.000e+00 2.139e-01 1.172e+01 5.214e-01 # p p > zp > mu+ mu-
2.000e-02  1.756e-01 3.000e+02 2.352e-01 9.853e+01 4.489e+00 1.304e-01 0.000e+00 2.173e-01 7.399e+00 5.216e-01 # p p > zp > mu+ mu-
4.000e-02  1.242e-01 3.000e+02 1.177e-01 4.926e+01 4.489e+00 1.304e-01 0.000e+00 2.172e-01 7.399e+00 5.216e-01 # p p > zp > mu+ mu-
6.000e-02  1.015e-01 3.000e+02 7.860e-02 3.291e+01 4.489e+00 1.304e-01 0.000e+00 2.170e-01 7.399e+00 5.215e-01 # p p > zp > mu+ mu-
8.000e-02  8.798e-02 3.000e+02 5.907e-02 2.475e+01 4.489e+00 1.304e-01 0.000e+00 2.167e-01 7.399e+00 5.214e-01 # p p > zp > mu+ mu-
1.000e-01  7.879e-02 3.000e+02 4.738e-02 1.982e+01 4.489e+00 1.303e-01 0.000e+00 2.164e-01 7.399e+00 5.213e-01 # p p > zp > mu+ mu-
1.200e-01  7.203e-02 3.000e+02 3.961e-02 1.657e+01 4.489e+00 1.303e-01 0.000e+00 2.159e-01 7.399e+00 5.211e-01 # p p > zp > mu+ mu-
1.400e-01  6.680e-02 3.000e+02 3.408e-02 1.428e+01 4.489e+00 1.303e-01 0.000e+00 2.154e-01 7.399e+00 5.210e-01 # p p > zp > mu+ mu-
1.600e-01  6.262e-02 3.000e+02 2.995e-02 1.256e+01 4.489e+00 1.302e-01 0.000e+00 2.149e-01 7.399e+00 5.208e-01 # p p > zp > mu+ mu-
1.800e-01  5.917e-02 3.000e+02 2.675e-02 1.124e+01 4.489e+00 1.302e-01 0.000e+00 2.142e-01 7.399e+00 5.207e-01 # p p > zp > mu+ mu-
2.000e-01  5.628e-02 3.000e+02 2.421e-02 1.018e+01 4.489e+00 1.301e-01 0.000e+00 2.135e-01 7.399e+00 5.205e-01 # p p > zp > mu+ mu-
2.000e-02  2.342e-01 4.000e+02 7.836e-01 4.089e+01 4.015e+00 9.280e-02 2.884e-01 1.546e-01 7.731e+00 3.712e-01 # p p > zp > mu+ mu-
4.000e-02  1.656e-01 4.000e+02 3.920e-01 2.048e+01 4.015e+00 9.282e-02 2.881e-01 1.546e-01 7.731e+00 3.713e-01 # p p > zp > mu+ mu-
6.000e-02  1.353e-01 4.000e+02 2.616e-01 1.367e+01 4.015e+00 9.286e-02 2.877e-01 1.545e-01 7.731e+00 3.714e-01 # p p > zp > mu+ mu-
8.000e-02  1.173e-01 4.000e+02 1.965e-01 1.029e+01 4.015e+00 9.290e-02 2.871e-01 1.544e-01 7.731e+00 3.716e-01 # p p > zp > mu+ mu-
1.000e-01  1.051e-01 4.000e+02 1.575e-01 8.258e+00 4.015e+00 9.296e-02 2.865e-01 1.543e-01 7.731e+00 3.718e-01 # p p > zp > mu+ mu-
1.200e-01  9.604e-02 4.000e+02 1.315e-01 6.923e+00 4.015e+00 9.303e-02 2.857e-01 1.542e-01 7.731e+00 3.721e-01 # p p > zp > mu+ mu-
1.400e-01  8.907e-02 4.000e+02 1.130e-01 5.971e+00 4.015e+00 9.310e-02 2.848e-01 1.540e-01 7.731e+00 3.724e-01 # p p > zp > mu+ mu-
1.600e-01  8.349e-02 4.000e+02 9.920e-02 5.263e+00 4.015e+00 9.319e-02 2.839e-01 1.538e-01 7.731e+00 3.727e-01 # p p > zp > mu+ mu-
1.800e-01  7.889e-02 4.000e+02 8.849e-02 4.715e+00 4.015e+00 9.329e-02 2.828e-01 1.535e-01 7.731e+00 3.731e-01 # p p > zp > mu+ mu-
2.000e-01  7.504e-02 4.000e+02 7.996e-02 4.280e+00 4.015e+00 9.339e-02 2.817e-01 1.532e-01 7.731e+00 3.736e-01 # p p > zp > mu+ mu-
2.000e-02  2.927e-01 5.000e+02 1.701e+00 2.320e+01 2.074e+00 8.350e-02 3.597e-01 1.391e-01 3.873e+00 3.340e-01 # p p > zp > mu+ mu-
4.000e-02  2.071e-01 5.000e+02 8.510e-01 1.161e+01 2.074e+00 8.352e-02 3.594e-01 1.391e-01 3.873e+00 3.340e-01 # p p > zp > mu+ mu-
6.000e-02  1.692e-01 5.000e+02 5.679e-01 7.764e+00 2.074e+00 8.355e-02 3.590e-01 1.390e-01 3.873e+00 3.342e-01 # p p > zp > mu+ mu-
8.000e-02  1.466e-01 5.000e+02 4.265e-01 5.830e+00 2.074e+00 8.358e-02 3.586e-01 1.390e-01 3.873e+00 3.343e-01 # p p > zp > mu+ mu-
1.000e-01  1.313e-01 5.000e+02 3.418e-01 4.683e+00 2.074e+00 8.363e-02 3.580e-01 1.388e-01 3.873e+00 3.345e-01 # p p > zp > mu+ mu-
1.200e-01  1.201e-01 5.000e+02 2.855e-01 3.916e+00 2.074e+00 8.369e-02 3.573e-01 1.387e-01 3.873e+00 3.347e-01 # p p > zp > mu+ mu-
1.400e-01  1.113e-01 5.000e+02 2.454e-01 3.381e+00 2.074e+00 8.375e-02 3.565e-01 1.385e-01 3.873e+00 3.350e-01 # p p > zp > mu+ mu-
1.600e-01  1.044e-01 5.000e+02 2.154e-01 2.979e+00 2.074e+00 8.383e-02 3.556e-01 1.383e-01 3.873e+00 3.353e-01 # p p > zp > mu+ mu-
1.800e-01  9.862e-02 5.000e+02 1.921e-01 2.669e+00 2.074e+00 8.391e-02 3.547e-01 1.381e-01 3.873e+00 3.356e-01 # p p > zp > mu+ mu-
2.000e-01  9.380e-02 5.000e+02 1.736e-01 2.423e+00 2.074e+00 8.400e-02 3.536e-01 1.378e-01 3.873e+00 3.360e-01 # p p > zp > mu+ mu-
2.000e-02  3.512e-01 6.000e+02 3.059e+00 1.460e+01 1.681e+00 8.023e-02 3.847e-01 1.337e-01 2.117e+00 3.209e-01 # p p > zp > mu+ mu-
4.000e-02  2.485e-01 6.000e+02 1.530e+00 7.298e+00 1.681e+00 8.024e-02 3.845e-01 1.337e-01 2.117e+00 3.210e-01 # p p > zp > mu+ mu-
6.000e-02  2.030e-01 6.000e+02 1.021e+00 4.876e+00 1.681e+00 8.027e-02 3.841e-01 1.336e-01 2.117e+00 3.211e-01 # p p > zp > mu+ mu-
8.000e-02  1.760e-01 6.000e+02 7.672e-01 3.672e+00 1.681e+00 8.030e-02 3.837e-01 1.335e-01 2.117e+00 3.212e-01 # p p > zp > mu+ mu-
1.000e-01  1.576e-01 6.000e+02 6.149e-01 2.948e+00 1.681e+00 8.034e-02 3.832e-01 1.334e-01 2.117e+00 3.213e-01 # p p > zp > mu+ mu-
1.200e-01  1.441e-01 6.000e+02 5.136e-01 2.465e+00 1.681e+00 8.038e-02 3.826e-01 1.332e-01 2.117e+00 3.215e-01 # p p > zp > mu+ mu-
1.400e-01  1.336e-01 6.000e+02 4.415e-01 2.125e+00 1.681e+00 8.044e-02 3.819e-01 1.330e-01 2.117e+00 3.217e-01 # p p > zp > mu+ mu-
1.600e-01  1.252e-01 6.000e+02 3.876e-01 1.870e+00 1.681e+00 8.050e-02 3.811e-01 1.328e-01 2.117e+00 3.220e-01 # p p > zp > mu+ mu-
1.800e-01  1.183e-01 6.000e+02 3.458e-01 1.674e+00 1.681e+00 8.057e-02 3.803e-01 1.326e-01 2.117e+00 3.223e-01 # p p > zp > mu+ mu-
2.000e-01  1.126e-01 6.000e+02 3.125e-01 1.523e+00 1.681e+00 8.064e-02 3.794e-01 1.323e-01 2.117e+00 3.226e-01 # p p > zp > mu+ mu-
2.000e-02  4.098e-01 7.000e+02 4.958e+00 9.838e+00 5.816e-01 7.860e-02 3.972e-01 1.310e-01 9.473e-01 3.144e-01 # p p > zp > mu+ mu-
4.000e-02  2.899e-01 7.000e+02 2.481e+00 4.904e+00 5.816e-01 7.861e-02 3.970e-01 1.309e-01 9.473e-01 3.144e-01 # p p > zp > mu+ mu-
6.000e-02  2.368e-01 7.000e+02 1.656e+00 3.272e+00 5.816e-01 7.863e-02 3.967e-01 1.309e-01 9.473e-01 3.145e-01 # p p > zp > mu+ mu-
8.000e-02  2.053e-01 7.000e+02 1.244e+00 2.462e+00 5.816e-01 7.866e-02 3.963e-01 1.308e-01 9.473e-01 3.146e-01 # p p > zp > mu+ mu-
1.000e-01  1.838e-01 7.000e+02 9.969e-01 1.977e+00 5.816e-01 7.869e-02 3.958e-01 1.306e-01 9.473e-01 3.148e-01 # p p > zp > mu+ mu-
1.200e-01  1.681e-01 7.000e+02 8.328e-01 1.655e+00 5.816e-01 7.873e-02 3.952e-01 1.305e-01 9.473e-01 3.149e-01 # p p > zp > mu+ mu-
1.400e-01  1.559e-01 7.000e+02 7.159e-01 1.426e+00 5.816e-01 7.878e-02 3.946e-01 1.303e-01 9.473e-01 3.151e-01 # p p > zp > mu+ mu-
1.600e-01  1.461e-01 7.000e+02 6.285e-01 1.257e+00 5.816e-01 7.883e-02 3.939e-01 1.301e-01 9.473e-01 3.153e-01 # p p > zp > mu+ mu-
1.800e-01  1.381e-01 7.000e+02 5.609e-01 1.128e+00 5.816e-01 7.888e-02 3.931e-01 1.298e-01 9.473e-01 3.155e-01 # p p > zp > mu+ mu-
2.000e-01  1.313e-01 7.000e+02 5.070e-01 1.025e+00 5.816e-01 7.895e-02 3.923e-01 1.295e-01 9.473e-01 3.158e-01 # p p > zp > mu+ mu-
2.000e-02  4.683e-01 8.000e+02 7.492e+00 6.806e+00 9.238e-01 7.765e-02 4.045e-01 1.294e-01 1.396e+00 3.106e-01 # p p > zp > mu+ mu-
4.000e-02  3.313e-01 8.000e+02 3.749e+00 3.387e+00 9.238e-01 7.766e-02 4.043e-01 1.294e-01 1.396e+00 3.106e-01 # p p > zp > mu+ mu-
6.000e-02  2.707e-01 8.000e+02 2.502e+00 2.259e+00 9.238e-01 7.768e-02 4.040e-01 1.293e-01 1.396e+00 3.107e-01 # p p > zp > mu+ mu-
8.000e-02  2.346e-01 8.000e+02 1.879e+00 1.700e+00 9.238e-01 7.770e-02 4.036e-01 1.292e-01 1.396e+00 3.108e-01 # p p > zp > mu+ mu-
1.000e-01  2.101e-01 8.000e+02 1.507e+00 1.365e+00 9.238e-01 7.773e-02 4.032e-01 1.290e-01 1.396e+00 3.109e-01 # p p > zp > mu+ mu-
1.200e-01  1.921e-01 8.000e+02 1.259e+00 1.141e+00 9.238e-01 7.776e-02 4.026e-01 1.289e-01 1.396e+00 3.110e-01 # p p > zp > mu+ mu-
1.400e-01  1.781e-01 8.000e+02 1.082e+00 9.838e-01 9.238e-01 7.780e-02 4.021e-01 1.287e-01 1.396e+00 3.112e-01 # p p > zp > mu+ mu-
1.600e-01  1.670e-01 8.000e+02 9.500e-01 8.667e-01 9.238e-01 7.785e-02 4.014e-01 1.284e-01 1.396e+00 3.114e-01 # p p > zp > mu+ mu-
1.800e-01  1.578e-01 8.000e+02 8.478e-01 7.764e-01 9.238e-01 7.789e-02 4.007e-01 1.282e-01 1.396e+00 3.116e-01 # p p > zp > mu+ mu-
2.000e-01  1.501e-01 8.000e+02 7.664e-01 7.060e-01 9.238e-01 7.795e-02 3.999e-01 1.279e-01 1.396e+00 3.118e-01 # p p > zp > mu+ mu-
2.000e-02  5.269e-01 9.000e+02 1.075e+01 4.916e+00 1.016e+00 7.704e-02 4.092e-01 1.284e-01 1.341e+00 3.081e-01 # p p > zp > mu+ mu-
4.000e-02  3.727e-01 9.000e+02 5.380e+00 2.459e+00 1.016e+00 7.705e-02 4.090e-01 1.283e-01 1.341e+00 3.082e-01 # p p > zp > mu+ mu-
6.000e-02  3.045e-01 9.000e+02 3.591e+00 1.633e+00 1.016e+00 7.706e-02 4.087e-01 1.283e-01 1.341e+00 3.083e-01 # p p > zp > mu+ mu-
8.000e-02  2.640e-01 9.000e+02 2.697e+00 1.224e+00 1.016e+00 7.708e-02 4.083e-01 1.281e-01 1.341e+00 3.083e-01 # p p > zp > mu+ mu-
1.000e-01  2.364e-01 9.000e+02 2.162e+00 9.822e-01 1.016e+00 7.711e-02 4.079e-01 1.280e-01 1.341e+00 3.084e-01 # p p > zp > mu+ mu-
1.200e-01  2.161e-01 9.000e+02 1.806e+00 8.208e-01 1.016e+00 7.714e-02 4.074e-01 1.278e-01 1.341e+00 3.086e-01 # p p > zp > mu+ mu-
1.400e-01  2.004e-01 9.000e+02 1.553e+00 7.066e-01 1.016e+00 7.717e-02 4.068e-01 1.276e-01 1.341e+00 3.087e-01 # p p > zp > mu+ mu-
1.600e-01  1.878e-01 9.000e+02 1.364e+00 6.220e-01 1.016e+00 7.721e-02 4.062e-01 1.274e-01 1.341e+00 3.089e-01 # p p > zp > mu+ mu-
1.800e-01  1.775e-01 9.000e+02 1.217e+00 5.576e-01 1.016e+00 7.726e-02 4.056e-01 1.271e-01 1.341e+00 3.090e-01 # p p > zp > mu+ mu-
2.000e-01  1.688e-01 9.000e+02 1.100e+00 5.062e-01 1.016e+00 7.731e-02 4.048e-01 1.269e-01 1.341e+00 3.092e-01 # p p > zp > mu+ mu-
2.000e-02  5.854e-01 1.000e+03 1.483e+01 3.587e+00 4.974e-01 7.662e-02 4.124e-01 1.277e-01 8.215e-01 3.065e-01 # p p > zp > mu+ mu-
4.000e-02  4.141e-01 1.000e+03 7.420e+00 1.774e+00 4.974e-01 7.663e-02 4.122e-01 1.276e-01 8.215e-01 3.065e-01 # p p > zp > mu+ mu-
6.000e-02  3.383e-01 1.000e+03 4.952e+00 1.184e+00 4.974e-01 7.664e-02 4.119e-01 1.276e-01 8.215e-01 3.066e-01 # p p > zp > mu+ mu-
8.000e-02  2.933e-01 1.000e+03 3.720e+00 8.890e-01 4.974e-01 7.666e-02 4.116e-01 1.274e-01 8.215e-01 3.066e-01 # p p > zp > mu+ mu-
1.000e-01  2.626e-01 1.000e+03 2.982e+00 7.135e-01 4.974e-01 7.669e-02 4.111e-01 1.273e-01 8.215e-01 3.067e-01 # p p > zp > mu+ mu-
1.200e-01  2.401e-01 1.000e+03 2.492e+00 5.971e-01 4.974e-01 7.671e-02 4.107e-01 1.271e-01 8.215e-01 3.068e-01 # p p > zp > mu+ mu-
1.400e-01  2.227e-01 1.000e+03 2.142e+00 5.135e-01 4.974e-01 7.675e-02 4.101e-01 1.269e-01 8.215e-01 3.070e-01 # p p > zp > mu+ mu-
1.600e-01  2.087e-01 1.000e+03 1.881e+00 4.523e-01 4.974e-01 7.678e-02 4.095e-01 1.267e-01 8.215e-01 3.071e-01 # p p > zp > mu+ mu-
1.800e-01  1.972e-01 1.000e+03 1.679e+00 4.050e-01 4.974e-01 7.682e-02 4.089e-01 1.264e-01 8.215e-01 3.073e-01 # p p > zp > mu+ mu-
2.000e-01  1.876e-01 1.000e+03 1.518e+00 3.676e-01 4.974e-01 7.687e-02 4.082e-01 1.261e-01 8.215e-01 3.075e-01 # p p > zp > mu+ mu-
2.000e-02  6.439e-01 1.100e+03 1.982e+01 2.659e+00 5.131e-01 7.632e-02 4.147e-01 1.272e-01 8.918e-01 3.053e-01 # p p > zp > mu+ mu-
4.000e-02  4.555e-01 1.100e+03 9.914e+00 1.315e+00 5.131e-01 7.633e-02 4.145e-01 1.271e-01 8.918e-01 3.053e-01 # p p > zp > mu+ mu-
6.000e-02  3.722e-01 1.100e+03 6.617e+00 8.766e-01 5.131e-01 7.634e-02 4.142e-01 1.271e-01 8.918e-01 3.054e-01 # p p > zp > mu+ mu-
8.000e-02  3.226e-01 1.100e+03 4.971e+00 6.560e-01 5.131e-01 7.636e-02 4.139e-01 1.269e-01 8.918e-01 3.054e-01 # p p > zp > mu+ mu-
1.000e-01  2.889e-01 1.100e+03 3.985e+00 5.259e-01 5.131e-01 7.638e-02 4.135e-01 1.268e-01 8.918e-01 3.055e-01 # p p > zp > mu+ mu-
1.200e-01  2.641e-01 1.100e+03 3.330e+00 4.403e-01 5.131e-01 7.641e-02 4.130e-01 1.266e-01 8.918e-01 3.056e-01 # p p > zp > mu+ mu-
1.400e-01  2.450e-01 1.100e+03 2.863e+00 3.793e-01 5.131e-01 7.644e-02 4.125e-01 1.264e-01 8.918e-01 3.057e-01 # p p > zp > mu+ mu-
1.600e-01  2.296e-01 1.100e+03 2.514e+00 3.341e-01 5.131e-01 7.647e-02 4.119e-01 1.262e-01 8.918e-01 3.059e-01 # p p > zp > mu+ mu-
1.800e-01  2.170e-01 1.100e+03 2.244e+00 2.991e-01 5.131e-01 7.651e-02 4.113e-01 1.259e-01 8.918e-01 3.060e-01 # p p > zp > mu+ mu-
2.000e-01  2.063e-01 1.100e+03 2.029e+00 2.713e-01 5.131e-01 7.655e-02 4.106e-01 1.256e-01 8.918e-01 3.062e-01 # p p > zp > mu+ mu-
2.000e-02  7.025e-01 1.200e+03 2.580e+01 2.010e+00 7.373e-01 7.610e-02 4.164e-01 1.268e-01 1.073e+00 3.044e-01 # p p > zp > mu+ mu-
4.000e-02  4.969e-01 1.200e+03 1.291e+01 9.843e-01 7.373e-01 7.611e-02 4.162e-01 1.268e-01 1.073e+00 3.044e-01 # p p > zp > mu+ mu-
6.000e-02  4.060e-01 1.200e+03 8.616e+00 6.531e-01 7.373e-01 7.612e-02 4.159e-01 1.267e-01 1.073e+00 3.045e-01 # p p > zp > mu+ mu-
8.000e-02  3.519e-01 1.200e+03 6.473e+00 4.897e-01 7.373e-01 7.614e-02 4.156e-01 1.266e-01 1.073e+00 3.045e-01 # p p > zp > mu+ mu-
1.000e-01  3.152e-01 1.200e+03 5.190e+00 3.934e-01 7.373e-01 7.616e-02 4.152e-01 1.264e-01 1.073e+00 3.046e-01 # p p > zp > mu+ mu-
1.200e-01  2.881e-01 1.200e+03 4.336e+00 3.290e-01 7.373e-01 7.618e-02 4.147e-01 1.262e-01 1.073e+00 3.047e-01 # p p > zp > mu+ mu-
1.400e-01  2.672e-01 1.200e+03 3.728e+00 2.837e-01 7.373e-01 7.621e-02 4.142e-01 1.260e-01 1.073e+00 3.048e-01 # p p > zp > mu+ mu-
1.600e-01  2.505e-01 1.200e+03 3.274e+00 2.498e-01 7.373e-01 7.624e-02 4.137e-01 1.258e-01 1.073e+00 3.050e-01 # p p > zp > mu+ mu-
1.800e-01  2.367e-01 1.200e+03 2.922e+00 2.239e-01 7.373e-01 7.628e-02 4.131e-01 1.255e-01 1.073e+00 3.051e-01 # p p > zp > mu+ mu-
2.000e-01  2.251e-01 1.200e+03 2.642e+00 2.033e-01 7.373e-01 7.632e-02 4.124e-01 1.252e-01 1.073e+00 3.053e-01 # p p > zp > mu+ mu-
2.000e-02  7.610e-01 1.300e+03 3.288e+01 1.530e+00 6.941e-01 7.593e-02 4.177e-01 1.265e-01 9.511e-01 3.037e-01 # p p > zp > mu+ mu-
4.000e-02  5.383e-01 1.300e+03 1.645e+01 7.463e-01 6.941e-01 7.594e-02 4.175e-01 1.265e-01 9.511e-01 3.037e-01 # p p > zp > mu+ mu-
6.000e-02  4.398e-01 1.300e+03 1.098e+01 4.957e-01 6.941e-01 7.595e-02 4.172e-01 1.264e-01 9.511e-01 3.038e-01 # p p > zp > mu+ mu-
8.000e-02  3.813e-01 1.300e+03 8.248e+00 3.717e-01 6.941e-01 7.596e-02 4.169e-01 1.263e-01 9.511e-01 3.039e-01 # p p > zp > mu+ mu-
1.000e-01  3.414e-01 1.300e+03 6.613e+00 2.981e-01 6.941e-01 7.598e-02 4.165e-01 1.261e-01 9.511e-01 3.039e-01 # p p > zp > mu+ mu-
1.200e-01  3.121e-01 1.300e+03 5.525e+00 2.495e-01 6.941e-01 7.601e-02 4.161e-01 1.260e-01 9.511e-01 3.040e-01 # p p > zp > mu+ mu-
1.400e-01  2.895e-01 1.300e+03 4.751e+00 2.150e-01 6.941e-01 7.603e-02 4.156e-01 1.257e-01 9.511e-01 3.041e-01 # p p > zp > mu+ mu-
1.600e-01  2.713e-01 1.300e+03 4.172e+00 1.895e-01 6.941e-01 7.606e-02 4.150e-01 1.255e-01 9.511e-01 3.043e-01 # p p > zp > mu+ mu-
1.800e-01  2.564e-01 1.300e+03 3.724e+00 1.695e-01 6.941e-01 7.610e-02 4.144e-01 1.252e-01 9.511e-01 3.044e-01 # p p > zp > mu+ mu-
2.000e-01  2.439e-01 1.300e+03 3.367e+00 1.540e-01 6.941e-01 7.614e-02 4.138e-01 1.249e-01 9.511e-01 3.045e-01 # p p > zp > mu+ mu-
2.000e-02  8.195e-01 1.400e+03 4.113e+01 1.122e+00 5.248e-01 7.580e-02 4.187e-01 1.263e-01 7.183e-01 3.032e-01 # p p > zp > mu+ mu-
4.000e-02  5.797e-01 1.400e+03 2.058e+01 5.697e-01 5.248e-01 7.580e-02 4.185e-01 1.263e-01 7.183e-01 3.032e-01 # p p > zp > mu+ mu-
6.000e-02  4.737e-01 1.400e+03 1.374e+01 3.771e-01 5.248e-01 7.582e-02 4.183e-01 1.262e-01 7.183e-01 3.033e-01 # p p > zp > mu+ mu-
8.000e-02  4.106e-01 1.400e+03 1.032e+01 2.831e-01 5.248e-01 7.583e-02 4.179e-01 1.261e-01 7.183e-01 3.033e-01 # p p > zp > mu+ mu-
1.000e-01  3.677e-01 1.400e+03 8.274e+00 2.268e-01 5.248e-01 7.585e-02 4.176e-01 1.259e-01 7.183e-01 3.034e-01 # p p > zp > mu+ mu-
1.200e-01  3.361e-01 1.400e+03 6.913e+00 1.902e-01 5.248e-01 7.587e-02 4.171e-01 1.257e-01 7.183e-01 3.035e-01 # p p > zp > mu+ mu-
1.400e-01  3.118e-01 1.400e+03 5.944e+00 1.638e-01 5.248e-01 7.590e-02 4.166e-01 1.255e-01 7.183e-01 3.036e-01 # p p > zp > mu+ mu-
1.600e-01  2.922e-01 1.400e+03 5.220e+00 1.442e-01 5.248e-01 7.593e-02 4.161e-01 1.253e-01 7.183e-01 3.037e-01 # p p > zp > mu+ mu-
1.800e-01  2.761e-01 1.400e+03 4.660e+00 1.291e-01 5.248e-01 7.596e-02 4.155e-01 1.250e-01 7.183e-01 3.038e-01 # p p > zp > mu+ mu-
2.000e-01  2.626e-01 1.400e+03 4.213e+00 1.170e-01 5.248e-01 7.599e-02 4.149e-01 1.247e-01 7.183e-01 3.040e-01 # p p > zp > mu+ mu-
2.000e-02  8.781e-01 1.500e+03 5.066e+01 8.871e-01 3.745e-01 7.569e-02 4.195e-01 1.261e-01 5.224e-01 3.028e-01 # p p > zp > mu+ mu-
4.000e-02  6.212e-01 1.500e+03 2.535e+01 4.478e-01 3.745e-01 7.570e-02 4.193e-01 1.261e-01 5.224e-01 3.028e-01 # p p > zp > mu+ mu-
6.000e-02  5.075e-01 1.500e+03 1.692e+01 2.951e-01 3.745e-01 7.571e-02 4.191e-01 1.260e-01 5.224e-01 3.028e-01 # p p > zp > mu+ mu-
8.000e-02  4.399e-01 1.500e+03 1.271e+01 2.206e-01 3.745e-01 7.572e-02 4.188e-01 1.259e-01 5.224e-01 3.029e-01 # p p > zp > mu+ mu-
1.000e-01  3.940e-01 1.500e+03 1.019e+01 1.766e-01 3.745e-01 7.574e-02 4.184e-01 1.257e-01 5.224e-01 3.030e-01 # p p > zp > mu+ mu-
1.200e-01  3.602e-01 1.500e+03 8.515e+00 1.476e-01 3.745e-01 7.576e-02 4.179e-01 1.256e-01 5.224e-01 3.030e-01 # p p > zp > mu+ mu-
1.400e-01  3.340e-01 1.500e+03 7.322e+00 1.271e-01 3.745e-01 7.579e-02 4.175e-01 1.253e-01 5.224e-01 3.031e-01 # p p > zp > mu+ mu-
1.600e-01  3.131e-01 1.500e+03 6.430e+00 1.119e-01 3.745e-01 7.581e-02 4.169e-01 1.251e-01 5.224e-01 3.033e-01 # p p > zp > mu+ mu-
1.800e-01  2.958e-01 1.500e+03 5.740e+00 1.002e-01 3.745e-01 7.585e-02 4.163e-01 1.248e-01 5.224e-01 3.034e-01 # p p > zp > mu+ mu-
2.000e-01  2.814e-01 1.500e+03 5.190e+00 9.099e-02 3.745e-01 7.588e-02 4.157e-01 1.245e-01 5.224e-01 3.035e-01 # p p > zp > mu+ mu-
2.000e-02  9.366e-01 1.600e+03 6.156e+01 7.842e-01 3.161e-01 7.561e-02 4.202e-01 1.260e-01 4.623e-01 3.024e-01 # p p > zp > mu+ mu-
4.000e-02  6.626e-01 1.600e+03 3.080e+01 3.437e-01 3.161e-01 7.561e-02 4.200e-01 1.259e-01 4.623e-01 3.024e-01 # p p > zp > mu+ mu-
6.000e-02  5.413e-01 1.600e+03 2.056e+01 2.262e-01 3.161e-01 7.562e-02 4.197e-01 1.259e-01 4.623e-01 3.025e-01 # p p > zp > mu+ mu-
8.000e-02  4.693e-01 1.600e+03 1.544e+01 1.692e-01 3.161e-01 7.564e-02 4.194e-01 1.257e-01 4.623e-01 3.025e-01 # p p > zp > mu+ mu-
1.000e-01  4.202e-01 1.600e+03 1.238e+01 1.355e-01 3.161e-01 7.565e-02 4.191e-01 1.256e-01 4.623e-01 3.026e-01 # p p > zp > mu+ mu-
1.200e-01  3.842e-01 1.600e+03 1.035e+01 1.127e-01 3.161e-01 7.567e-02 4.186e-01 1.254e-01 4.623e-01 3.027e-01 # p p > zp > mu+ mu-
1.400e-01  3.563e-01 1.600e+03 8.897e+00 9.684e-02 3.161e-01 7.570e-02 4.181e-01 1.252e-01 4.623e-01 3.028e-01 # p p > zp > mu+ mu-
1.600e-01  3.340e-01 1.600e+03 7.813e+00 8.721e-02 3.161e-01 7.573e-02 4.176e-01 1.249e-01 4.623e-01 3.029e-01 # p p > zp > mu+ mu-
1.800e-01  3.156e-01 1.600e+03 6.974e+00 7.814e-02 3.161e-01 7.576e-02 4.170e-01 1.247e-01 4.623e-01 3.030e-01 # p p > zp > mu+ mu-
2.000e-01  3.001e-01 1.600e+03 6.306e+00 7.097e-02 3.161e-01 7.579e-02 4.164e-01 1.244e-01 4.623e-01 3.032e-01 # p p > zp > mu+ mu-
2.000e-02  9.952e-01 1.700e+03 7.390e+01 6.509e-01 3.045e-01 7.553e-02 4.207e-01 1.259e-01 3.698e-01 3.021e-01 # p p > zp > mu+ mu-
4.000e-02  7.040e-01 1.700e+03 3.698e+01 2.724e-01 3.045e-01 7.554e-02 4.205e-01 1.258e-01 3.698e-01 3.022e-01 # p p > zp > mu+ mu-
6.000e-02  5.752e-01 1.700e+03 2.468e+01 1.777e-01 3.045e-01 7.555e-02 4.203e-01 1.257e-01 3.698e-01 3.022e-01 # p p > zp > mu+ mu-
8.000e-02  4.986e-01 1.700e+03 1.854e+01 1.329e-01 3.045e-01 7.556e-02 4.200e-01 1.256e-01 3.698e-01 3.023e-01 # p p > zp > mu+ mu-
1.000e-01  4.465e-01 1.700e+03 1.487e+01 1.067e-01 3.045e-01 7.558e-02 4.196e-01 1.255e-01 3.698e-01 3.023e-01 # p p > zp > mu+ mu-
1.200e-01  4.082e-01 1.700e+03 1.242e+01 8.887e-02 3.045e-01 7.560e-02 4.192e-01 1.253e-01 3.698e-01 3.024e-01 # p p > zp > mu+ mu-
1.400e-01  3.786e-01 1.700e+03 1.068e+01 7.656e-02 3.045e-01 7.562e-02 4.187e-01 1.251e-01 3.698e-01 3.025e-01 # p p > zp > mu+ mu-
1.600e-01  3.548e-01 1.700e+03 9.381e+00 6.815e-02 3.045e-01 7.565e-02 4.182e-01 1.248e-01 3.698e-01 3.026e-01 # p p > zp > mu+ mu-
1.800e-01  3.353e-01 1.700e+03 8.373e+00 6.095e-02 3.045e-01 7.568e-02 4.176e-01 1.245e-01 3.698e-01 3.027e-01 # p p > zp > mu+ mu-
2.000e-01  3.189e-01 1.700e+03 7.571e+00 5.534e-02 3.045e-01 7.571e-02 4.170e-01 1.242e-01 3.698e-01 3.029e-01 # p p > zp > mu+ mu-
2.000e-02  1.054e+00 1.800e+03 8.780e+01 4.829e-01 2.806e-01 7.548e-02 4.212e-01 1.258e-01 3.182e-01 3.019e-01 # p p > zp > mu+ mu-
4.000e-02  7.454e-01 1.800e+03 4.393e+01 2.068e-01 2.806e-01 7.548e-02 4.210e-01 1.257e-01 3.182e-01 3.019e-01 # p p > zp > mu+ mu-
6.000e-02  6.090e-01 1.800e+03 2.932e+01 1.362e-01 2.806e-01 7.549e-02 4.207e-01 1.256e-01 3.182e-01 3.020e-01 # p p > zp > mu+ mu-
8.000e-02  5.279e-01 1.800e+03 2.203e+01 1.036e-01 2.806e-01 7.550e-02 4.204e-01 1.255e-01 3.182e-01 3.020e-01 # p p > zp > mu+ mu-
1.000e-01  4.727e-01 1.800e+03 1.766e+01 8.301e-02 2.806e-01 7.552e-02 4.201e-01 1.254e-01 3.182e-01 3.021e-01 # p p > zp > mu+ mu-
1.200e-01  4.322e-01 1.800e+03 1.476e+01 6.952e-02 2.806e-01 7.554e-02 4.196e-01 1.252e-01 3.182e-01 3.022e-01 # p p > zp > mu+ mu-
1.400e-01  4.008e-01 1.800e+03 1.269e+01 5.994e-02 2.806e-01 7.556e-02 4.192e-01 1.250e-01 3.182e-01 3.023e-01 # p p > zp > mu+ mu-
1.600e-01  3.757e-01 1.800e+03 1.114e+01 5.284e-02 2.806e-01 7.559e-02 4.186e-01 1.247e-01 3.182e-01 3.024e-01 # p p > zp > mu+ mu-
1.800e-01  3.550e-01 1.800e+03 9.948e+00 4.738e-02 2.806e-01 7.562e-02 4.181e-01 1.244e-01 3.182e-01 3.025e-01 # p p > zp > mu+ mu-
2.000e-01  3.377e-01 1.800e+03 8.995e+00 4.311e-02 2.806e-01 7.565e-02 4.175e-01 1.241e-01 3.182e-01 3.026e-01 # p p > zp > mu+ mu-
2.000e-02  1.112e+00 1.900e+03 1.033e+02 4.173e-01 2.419e-01 7.543e-02 4.215e-01 1.257e-01 2.686e-01 3.017e-01 # p p > zp > mu+ mu-
4.000e-02  7.868e-01 1.900e+03 5.170e+01 1.703e-01 2.419e-01 7.543e-02 4.214e-01 1.256e-01 2.686e-01 3.017e-01 # p p > zp > mu+ mu-
6.000e-02  6.428e-01 1.900e+03 3.451e+01 1.096e-01 2.419e-01 7.544e-02 4.211e-01 1.256e-01 2.686e-01 3.018e-01 # p p > zp > mu+ mu-
8.000e-02  5.572e-01 1.900e+03 2.593e+01 8.199e-02 2.419e-01 7.545e-02 4.208e-01 1.254e-01 2.686e-01 3.018e-01 # p p > zp > mu+ mu-
1.000e-01  4.990e-01 1.900e+03 2.079e+01 6.587e-02 2.419e-01 7.547e-02 4.205e-01 1.253e-01 2.686e-01 3.019e-01 # p p > zp > mu+ mu-
1.200e-01  4.562e-01 1.900e+03 1.737e+01 5.508e-02 2.419e-01 7.549e-02 4.200e-01 1.251e-01 2.686e-01 3.020e-01 # p p > zp > mu+ mu-
1.400e-01  4.231e-01 1.900e+03 1.493e+01 4.788e-02 2.419e-01 7.551e-02 4.196e-01 1.249e-01 2.686e-01 3.020e-01 # p p > zp > mu+ mu-
1.600e-01  3.966e-01 1.900e+03 1.312e+01 4.221e-02 2.419e-01 7.554e-02 4.190e-01 1.246e-01 2.686e-01 3.022e-01 # p p > zp > mu+ mu-
1.800e-01  3.747e-01 1.900e+03 1.171e+01 3.777e-02 2.419e-01 7.557e-02 4.185e-01 1.244e-01 2.686e-01 3.023e-01 # p p > zp > mu+ mu-
2.000e-01  3.564e-01 1.900e+03 1.059e+01 3.429e-02 2.419e-01 7.560e-02 4.179e-01 1.240e-01 2.686e-01 3.024e-01 # p p > zp > mu+ mu-
2.000e-02  1.171e+00 2.000e+03 1.206e+02 3.553e-01 1.995e-01 7.538e-02 4.219e-01 1.256e-01 2.259e-01 3.015e-01 # p p > zp > mu+ mu-
4.000e-02  8.282e-01 2.000e+03 6.033e+01 1.635e-01 1.995e-01 7.539e-02 4.217e-01 1.256e-01 2.259e-01 3.016e-01 # p p > zp > mu+ mu-
6.000e-02  6.767e-01 2.000e+03 4.027e+01 8.844e-02 1.995e-01 7.540e-02 4.214e-01 1.255e-01 2.259e-01 3.016e-01 # p p > zp > mu+ mu-
8.000e-02  5.866e-01 2.000e+03 3.026e+01 6.670e-02 1.995e-01 7.541e-02 4.211e-01 1.254e-01 2.259e-01 3.016e-01 # p p > zp > mu+ mu-
1.000e-01  5.253e-01 2.000e+03 2.426e+01 5.363e-02 1.995e-01 7.543e-02 4.208e-01 1.252e-01 2.259e-01 3.017e-01 # p p > zp > mu+ mu-
1.200e-01  4.802e-01 2.000e+03 2.027e+01 4.473e-02 1.995e-01 7.545e-02 4.204e-01 1.250e-01 2.259e-01 3.018e-01 # p p > zp > mu+ mu-
1.400e-01  4.454e-01 2.000e+03 1.743e+01 3.858e-02 1.995e-01 7.547e-02 4.199e-01 1.248e-01 2.259e-01 3.019e-01 # p p > zp > mu+ mu-
1.600e-01  4.174e-01 2.000e+03 1.531e+01 3.384e-02 1.995e-01 7.549e-02 4.194e-01 1.246e-01 2.259e-01 3.020e-01 # p p > zp > mu+ mu-
1.800e-01  3.945e-01 2.000e+03 1.366e+01 3.006e-02 1.995e-01 7.552e-02 4.188e-01 1.243e-01 2.259e-01 3.021e-01 # p p > zp > mu+ mu-
2.000e-01  3.752e-01 2.000e+03 1.235e+01 2.727e-02 1.995e-01 7.555e-02 4.182e-01 1.240e-01 2.259e-01 3.022e-01 # p p > zp > mu+ mu-
2.000e-02  1.229e+00 2.100e+03 1.397e+02 3.075e-01 1.655e-01 7.535e-02 4.221e-01 1.256e-01 1.818e-01 3.014e-01 # p p > zp > mu+ mu-
4.000e-02  8.696e-01 2.100e+03 6.988e+01 1.191e-01 1.655e-01 7.535e-02 4.220e-01 1.255e-01 1.818e-01 3.014e-01 # p p > zp > mu+ mu-
6.000e-02  7.105e-01 2.100e+03 4.664e+01 8.272e-02 1.655e-01 7.536e-02 4.217e-01 1.254e-01 1.818e-01 3.014e-01 # p p > zp > mu+ mu-
8.000e-02  6.159e-01 2.100e+03 3.504e+01 5.530e-02 1.655e-01 7.537e-02 4.214e-01 1.253e-01 1.818e-01 3.015e-01 # p p > zp > mu+ mu-
1.000e-01  5.515e-01 2.100e+03 2.809e+01 4.382e-02 1.655e-01 7.539e-02 4.211e-01 1.252e-01 1.818e-01 3.016e-01 # p p > zp > mu+ mu-
1.200e-01  5.042e-01 2.100e+03 2.348e+01 3.614e-02 1.655e-01 7.541e-02 4.206e-01 1.250e-01 1.818e-01 3.016e-01 # p p > zp > mu+ mu-
1.400e-01  4.676e-01 2.100e+03 2.019e+01 3.119e-02 1.655e-01 7.543e-02 4.202e-01 1.247e-01 1.818e-01 3.017e-01 # p p > zp > mu+ mu-
1.600e-01  4.383e-01 2.100e+03 1.773e+01 2.729e-02 1.655e-01 7.546e-02 4.197e-01 1.245e-01 1.818e-01 3.018e-01 # p p > zp > mu+ mu-
1.800e-01  4.142e-01 2.100e+03 1.582e+01 2.432e-02 1.655e-01 7.548e-02 4.191e-01 1.242e-01 1.818e-01 3.019e-01 # p p > zp > mu+ mu-
2.000e-01  3.939e-01 2.100e+03 1.431e+01 2.191e-02 1.655e-01 7.552e-02 4.185e-01 1.239e-01 1.818e-01 3.021e-01 # p p > zp > mu+ mu-
2.000e-02  1.288e+00 2.200e+03 1.606e+02 2.677e-01 1.427e-01 7.532e-02 4.224e-01 1.255e-01 1.514e-01 3.013e-01 # p p > zp > mu+ mu-
4.000e-02  9.110e-01 2.200e+03 8.038e+01 1.049e-01 1.427e-01 7.532e-02 4.222e-01 1.255e-01 1.514e-01 3.013e-01 # p p > zp > mu+ mu-
6.000e-02  7.443e-01 2.200e+03 5.365e+01 6.679e-02 1.427e-01 7.533e-02 4.220e-01 1.254e-01 1.514e-01 3.013e-01 # p p > zp > mu+ mu-
8.000e-02  6.452e-01 2.200e+03 4.031e+01 4.629e-02 1.427e-01 7.534e-02 4.217e-01 1.253e-01 1.514e-01 3.014e-01 # p p > zp > mu+ mu-
1.000e-01  5.778e-01 2.200e+03 3.232e+01 3.598e-02 1.427e-01 7.536e-02 4.213e-01 1.251e-01 1.514e-01 3.014e-01 # p p > zp > mu+ mu-
1.200e-01  5.282e-01 2.200e+03 2.700e+01 2.958e-02 1.427e-01 7.538e-02 4.209e-01 1.249e-01 1.514e-01 3.015e-01 # p p > zp > mu+ mu-
1.400e-01  4.899e-01 2.200e+03 2.322e+01 2.517e-02 1.427e-01 7.540e-02 4.204e-01 1.247e-01 1.514e-01 3.016e-01 # p p > zp > mu+ mu-
1.600e-01  4.592e-01 2.200e+03 2.039e+01 2.193e-02 1.427e-01 7.542e-02 4.199e-01 1.244e-01 1.514e-01 3.017e-01 # p p > zp > mu+ mu-
1.800e-01  4.339e-01 2.200e+03 1.820e+01 1.954e-02 1.427e-01 7.545e-02 4.194e-01 1.242e-01 1.514e-01 3.018e-01 # p p > zp > mu+ mu-
2.000e-01  4.127e-01 2.200e+03 1.646e+01 1.765e-02 1.427e-01 7.548e-02 4.188e-01 1.239e-01 1.514e-01 3.019e-01 # p p > zp > mu+ mu-
2.000e-02  1.346e+00 2.300e+03 1.836e+02 2.317e-01 1.248e-01 7.529e-02 4.226e-01 1.255e-01 1.319e-01 3.012e-01 # p p > zp > mu+ mu-
4.000e-02  9.524e-01 2.300e+03 9.188e+01 8.894e-02 1.248e-01 7.529e-02 4.224e-01 1.254e-01 1.319e-01 3.012e-01 # p p > zp > mu+ mu-
6.000e-02  7.782e-01 2.300e+03 6.133e+01 5.053e-02 1.248e-01 7.530e-02 4.222e-01 1.253e-01 1.319e-01 3.012e-01 # p p > zp > mu+ mu-
8.000e-02  6.745e-01 2.300e+03 4.607e+01 3.546e-02 1.248e-01 7.532e-02 4.219e-01 1.252e-01 1.319e-01 3.013e-01 # p p > zp > mu+ mu-
1.000e-01  6.041e-01 2.300e+03 3.694e+01 2.796e-02 1.248e-01 7.533e-02 4.215e-01 1.251e-01 1.319e-01 3.013e-01 # p p > zp > mu+ mu-
1.200e-01  5.522e-01 2.300e+03 3.087e+01 2.311e-02 1.248e-01 7.535e-02 4.211e-01 1.249e-01 1.319e-01 3.014e-01 # p p > zp > mu+ mu-
1.400e-01  5.122e-01 2.300e+03 2.654e+01 1.995e-02 1.248e-01 7.537e-02 4.206e-01 1.246e-01 1.319e-01 3.015e-01 # p p > zp > mu+ mu-
1.600e-01  4.801e-01 2.300e+03 2.331e+01 1.747e-02 1.248e-01 7.540e-02 4.201e-01 1.244e-01 1.319e-01 3.016e-01 # p p > zp > mu+ mu-
1.800e-01  4.536e-01 2.300e+03 2.081e+01 1.557e-02 1.248e-01 7.542e-02 4.196e-01 1.241e-01 1.319e-01 3.017e-01 # p p > zp > mu+ mu-
2.000e-01  4.315e-01 2.300e+03 1.882e+01 1.393e-02 1.248e-01 7.545e-02 4.190e-01 1.238e-01 1.319e-01 3.018e-01 # p p > zp > mu+ mu-
2.000e-02  1.405e+00 2.400e+03 2.087e+02 2.116e-01 1.095e-01 7.527e-02 4.228e-01 1.254e-01 1.162e-01 3.011e-01 # p p > zp > mu+ mu-
4.000e-02  9.938e-01 2.400e+03 1.044e+02 7.638e-02 1.095e-01 7.527e-02 4.226e-01 1.254e-01 1.162e-01 3.011e-01 # p p > zp > mu+ mu-
6.000e-02  8.120e-01 2.400e+03 6.970e+01 4.165e-02 1.095e-01 7.528e-02 4.224e-01 1.253e-01 1.162e-01 3.011e-01 # p p > zp > mu+ mu-
8.000e-02  7.039e-01 2.400e+03 5.236e+01 2.982e-02 1.095e-01 7.529e-02 4.221e-01 1.252e-01 1.162e-01 3.012e-01 # p p > zp > mu+ mu-
1.000e-01  6.303e-01 2.400e+03 4.198e+01 2.302e-02 1.095e-01 7.531e-02 4.217e-01 1.250e-01 1.162e-01 3.012e-01 # p p > zp > mu+ mu-
1.200e-01  5.763e-01 2.400e+03 3.508e+01 1.893e-02 1.095e-01 7.532e-02 4.213e-01 1.248e-01 1.162e-01 3.013e-01 # p p > zp > mu+ mu-
1.400e-01  5.344e-01 2.400e+03 3.017e+01 1.607e-02 1.095e-01 7.535e-02 4.208e-01 1.246e-01 1.162e-01 3.014e-01 # p p > zp > mu+ mu-
1.600e-01  5.009e-01 2.400e+03 2.649e+01 1.414e-02 1.095e-01 7.537e-02 4.203e-01 1.244e-01 1.162e-01 3.015e-01 # p p > zp > mu+ mu-
1.800e-01  4.734e-01 2.400e+03 2.365e+01 1.250e-02 1.095e-01 7.540e-02 4.198e-01 1.241e-01 1.162e-01 3.016e-01 # p p > zp > mu+ mu-
2.000e-01  4.502e-01 2.400e+03 2.138e+01 1.137e-02 1.095e-01 7.543e-02 4.192e-01 1.238e-01 1.162e-01 3.017e-01 # p p > zp > mu+ mu-
2.000e-02  1.463e+00 2.500e+03 2.359e+02 1.956e-01 9.911e-02 7.524e-02 4.229e-01 1.254e-01 1.023e-01 3.010e-01 # p p > zp > mu+ mu-
4.000e-02  1.035e+00 2.500e+03 1.181e+02 5.995e-02 9.911e-02 7.525e-02 4.228e-01 1.253e-01 1.023e-01 3.010e-01 # p p > zp > mu+ mu-
6.000e-02  8.458e-01 2.500e+03 7.880e+01 3.577e-02 9.911e-02 7.526e-02 4.225e-01 1.253e-01 1.023e-01 3.010e-01 # p p > zp > mu+ mu-
8.000e-02  7.332e-01 2.500e+03 5.920e+01 2.491e-02 9.911e-02 7.527e-02 4.222e-01 1.251e-01 1.023e-01 3.011e-01 # p p > zp > mu+ mu-
1.000e-01  6.566e-01 2.500e+03 4.747e+01 1.892e-02 9.911e-02 7.529e-02 4.219e-01 1.250e-01 1.023e-01 3.011e-01 # p p > zp > mu+ mu-
1.200e-01  6.003e-01 2.500e+03 3.966e+01 1.535e-02 9.911e-02 7.530e-02 4.215e-01 1.248e-01 1.023e-01 3.012e-01 # p p > zp > mu+ mu-
1.400e-01  5.567e-01 2.500e+03 3.411e+01 1.299e-02 9.911e-02 7.532e-02 4.210e-01 1.246e-01 1.023e-01 3.013e-01 # p p > zp > mu+ mu-
1.600e-01  5.218e-01 2.500e+03 2.995e+01 1.156e-02 9.911e-02 7.535e-02 4.205e-01 1.243e-01 1.023e-01 3.014e-01 # p p > zp > mu+ mu-
1.800e-01  4.931e-01 2.500e+03 2.674e+01 1.017e-02 9.911e-02 7.538e-02 4.199e-01 1.240e-01 1.023e-01 3.015e-01 # p p > zp > mu+ mu-
2.000e-01  4.690e-01 2.500e+03 2.418e+01 9.177e-03 9.911e-02 7.541e-02 4.194e-01 1.237e-01 1.023e-01 3.016e-01 # p p > zp > mu+ mu-
2.000e-02  1.522e+00 2.600e+03 2.655e+02 1.564e-01 8.980e-02 7.523e-02 4.231e-01 1.254e-01 9.240e-02 3.009e-01 # p p > zp > mu+ mu-
4.000e-02  1.077e+00 2.600e+03 1.328e+02 5.478e-02 8.980e-02 7.523e-02 4.229e-01 1.253e-01 9.240e-02 3.009e-01 # p p > zp > mu+ mu-
6.000e-02  8.797e-01 2.600e+03 8.866e+01 2.855e-02 8.980e-02 7.524e-02 4.227e-01 1.252e-01 9.240e-02 3.010e-01 # p p > zp > mu+ mu-
8.000e-02  7.625e-01 2.600e+03 6.661e+01 2.010e-02 8.980e-02 7.525e-02 4.224e-01 1.251e-01 9.240e-02 3.010e-01 # p p > zp > mu+ mu-
1.000e-01  6.829e-01 2.600e+03 5.341e+01 1.532e-02 8.980e-02 7.527e-02 4.220e-01 1.249e-01 9.240e-02 3.011e-01 # p p > zp > mu+ mu-
1.200e-01  6.243e-01 2.600e+03 4.463e+01 1.245e-02 8.980e-02 7.528e-02 4.216e-01 1.248e-01 9.240e-02 3.011e-01 # p p > zp > mu+ mu-
1.400e-01  5.790e-01 2.600e+03 3.837e+01 1.070e-02 8.980e-02 7.531e-02 4.211e-01 1.245e-01 9.240e-02 3.012e-01 # p p > zp > mu+ mu-
1.600e-01  5.427e-01 2.600e+03 3.370e+01 9.276e-03 8.980e-02 7.533e-02 4.206e-01 1.243e-01 9.240e-02 3.013e-01 # p p > zp > mu+ mu-
1.800e-01  5.128e-01 2.600e+03 3.008e+01 8.152e-03 8.980e-02 7.536e-02 4.201e-01 1.240e-01 9.240e-02 3.014e-01 # p p > zp > mu+ mu-
2.000e-01  4.877e-01 2.600e+03 2.720e+01 7.352e-03 8.980e-02 7.539e-02 4.195e-01 1.237e-01 9.240e-02 3.015e-01 # p p > zp > mu+ mu-
2.000e-02  1.581e+00 2.700e+03 2.974e+02 1.608e-01 8.338e-02 7.521e-02 4.232e-01 1.253e-01 8.426e-02 3.008e-01 # p p > zp > mu+ mu-
4.000e-02  1.118e+00 2.700e+03 1.488e+02 6.134e-02 8.338e-02 7.521e-02 4.230e-01 1.253e-01 8.426e-02 3.009e-01 # p p > zp > mu+ mu-
6.000e-02  9.135e-01 2.700e+03 9.932e+01 2.418e-02 8.338e-02 7.522e-02 4.228e-01 1.252e-01 8.426e-02 3.009e-01 # p p > zp > mu+ mu-
8.000e-02  7.919e-01 2.700e+03 7.461e+01 1.666e-02 8.338e-02 7.523e-02 4.225e-01 1.251e-01 8.426e-02 3.009e-01 # p p > zp > mu+ mu-
1.000e-01  7.091e-01 2.700e+03 5.982e+01 1.262e-02 8.338e-02 7.525e-02 4.221e-01 1.249e-01 8.426e-02 3.010e-01 # p p > zp > mu+ mu-
1.200e-01  6.483e-01 2.700e+03 4.999e+01 1.022e-02 8.338e-02 7.527e-02 4.217e-01 1.247e-01 8.426e-02 3.011e-01 # p p > zp > mu+ mu-
1.400e-01  6.012e-01 2.700e+03 4.298e+01 8.491e-03 8.338e-02 7.529e-02 4.213e-01 1.245e-01 8.426e-02 3.012e-01 # p p > zp > mu+ mu-
1.600e-01  5.635e-01 2.700e+03 3.775e+01 7.480e-03 8.338e-02 7.531e-02 4.208e-01 1.243e-01 8.426e-02 3.012e-01 # p p > zp > mu+ mu-
1.800e-01  5.325e-01 2.700e+03 3.370e+01 6.629e-03 8.338e-02 7.534e-02 4.202e-01 1.240e-01 8.426e-02 3.014e-01 # p p > zp > mu+ mu-
2.000e-01  5.065e-01 2.700e+03 3.047e+01 5.966e-03 8.338e-02 7.537e-02 4.196e-01 1.237e-01 8.426e-02 3.015e-01 # p p > zp > mu+ mu-
2.000e-02  1.639e+00 2.800e+03 3.317e+02 1.513e-01 7.472e-02 7.519e-02 4.233e-01 1.253e-01 7.690e-02 3.008e-01 # p p > zp > mu+ mu-
4.000e-02  1.159e+00 2.800e+03 1.660e+02 5.593e-02 7.472e-02 7.520e-02 4.231e-01 1.253e-01 7.690e-02 3.008e-01 # p p > zp > mu+ mu-
6.000e-02  9.473e-01 2.800e+03 1.108e+02 2.086e-02 7.472e-02 7.521e-02 4.229e-01 1.252e-01 7.690e-02 3.008e-01 # p p > zp > mu+ mu-
8.000e-02  8.212e-01 2.800e+03 8.323e+01 1.397e-02 7.472e-02 7.522e-02 4.226e-01 1.250e-01 7.690e-02 3.009e-01 # p p > zp > mu+ mu-
1.000e-01  7.354e-01 2.800e+03 6.673e+01 1.049e-02 7.472e-02 7.523e-02 4.223e-01 1.249e-01 7.690e-02 3.009e-01 # p p > zp > mu+ mu-
1.200e-01  6.723e-01 2.800e+03 5.576e+01 8.431e-03 7.472e-02 7.525e-02 4.218e-01 1.247e-01 7.690e-02 3.010e-01 # p p > zp > mu+ mu-
1.400e-01  6.235e-01 2.800e+03 4.795e+01 6.958e-03 7.472e-02 7.527e-02 4.214e-01 1.245e-01 7.690e-02 3.011e-01 # p p > zp > mu+ mu-
1.600e-01  5.844e-01 2.800e+03 4.211e+01 6.114e-03 7.472e-02 7.530e-02 4.209e-01 1.242e-01 7.690e-02 3.012e-01 # p p > zp > mu+ mu-
1.800e-01  5.523e-01 2.800e+03 3.759e+01 5.411e-03 7.472e-02 7.532e-02 4.203e-01 1.240e-01 7.690e-02 3.013e-01 # p p > zp > mu+ mu-
2.000e-01  5.253e-01 2.800e+03 3.399e+01 4.877e-03 7.472e-02 7.535e-02 4.198e-01 1.236e-01 7.690e-02 3.014e-01 # p p > zp > mu+ mu-
2.000e-02  1.698e+00 2.900e+03 3.686e+02 1.577e-01 6.915e-02 7.518e-02 4.234e-01 1.253e-01 7.136e-02 3.007e-01 # p p > zp > mu+ mu-
4.000e-02  1.201e+00 2.900e+03 1.844e+02 5.149e-02 6.915e-02 7.519e-02 4.232e-01 1.252e-01 7.136e-02 3.007e-01 # p p > zp > mu+ mu-
6.000e-02  9.812e-01 2.900e+03 1.231e+02 2.372e-02 6.915e-02 7.519e-02 4.230e-01 1.251e-01 7.136e-02 3.008e-01 # p p > zp > mu+ mu-
8.000e-02  8.505e-01 2.900e+03 9.249e+01 1.139e-02 6.915e-02 7.521e-02 4.227e-01 1.250e-01 7.136e-02 3.008e-01 # p p > zp > mu+ mu-
1.000e-01  7.616e-01 2.900e+03 7.416e+01 8.364e-03 6.915e-02 7.522e-02 4.224e-01 1.249e-01 7.136e-02 3.009e-01 # p p > zp > mu+ mu-
1.200e-01  6.963e-01 2.900e+03 6.196e+01 7.030e-03 6.915e-02 7.524e-02 4.219e-01 1.247e-01 7.136e-02 3.010e-01 # p p > zp > mu+ mu-
1.400e-01  6.458e-01 2.900e+03 5.328e+01 5.954e-03 6.915e-02 7.526e-02 4.215e-01 1.245e-01 7.136e-02 3.010e-01 # p p > zp > mu+ mu-
1.600e-01  6.053e-01 2.900e+03 4.680e+01 5.091e-03 6.915e-02 7.528e-02 4.210e-01 1.242e-01 7.136e-02 3.011e-01 # p p > zp > mu+ mu-
1.800e-01  5.720e-01 2.900e+03 4.177e+01 4.477e-03 6.915e-02 7.531e-02 4.204e-01 1.239e-01 7.136e-02 3.012e-01 # p p > zp > mu+ mu-
2.000e-01  5.440e-01 2.900e+03 3.777e+01 3.955e-03 6.915e-02 7.534e-02 4.199e-01 1.236e-01 7.136e-02 3.014e-01 # p p > zp > mu+ mu-
2.000e-02  1.756e+00 3.000e+03 4.081e+02 1.520e-01 6.456e-02 7.517e-02 4.235e-01 1.253e-01 6.662e-02 3.007e-01 # p p > zp > mu+ mu-
4.000e-02  1.242e+00 3.000e+03 2.042e+02 4.404e-02 6.456e-02 7.517e-02 4.233e-01 1.252e-01 6.662e-02 3.007e-01 # p p > zp > mu+ mu-
6.000e-02  1.015e+00 3.000e+03 1.363e+02 2.260e-02 6.456e-02 7.518e-02 4.231e-01 1.251e-01 6.662e-02 3.007e-01 # p p > zp > mu+ mu-
8.000e-02  8.798e-01 3.000e+03 1.024e+02 1.425e-02 6.456e-02 7.519e-02 4.228e-01 1.250e-01 6.662e-02 3.008e-01 # p p > zp > mu+ mu-
1.000e-01  7.879e-01 3.000e+03 8.211e+01 9.866e-03 6.456e-02 7.521e-02 4.224e-01 1.249e-01 6.662e-02 3.008e-01 # p p > zp > mu+ mu-
1.200e-01  7.203e-01 3.000e+03 6.861e+01 7.326e-03 6.456e-02 7.523e-02 4.220e-01 1.247e-01 6.662e-02 3.009e-01 # p p > zp > mu+ mu-
1.400e-01  6.680e-01 3.000e+03 5.900e+01 5.910e-03 6.456e-02 7.525e-02 4.216e-01 1.244e-01 6.662e-02 3.010e-01 # p p > zp > mu+ mu-
1.600e-01  6.262e-01 3.000e+03 5.181e+01 4.927e-03 6.456e-02 7.527e-02 4.211e-01 1.242e-01 6.662e-02 3.011e-01 # p p > zp > mu+ mu-
1.800e-01  5.917e-01 3.000e+03 4.625e+01 4.433e-03 6.456e-02 7.530e-02 4.205e-01 1.239e-01 6.662e-02 3.012e-01 # p p > zp > mu+ mu-
2.000e-01  5.628e-01 3.000e+03 4.182e+01 3.952e-03 6.456e-02 7.533e-02 4.200e-01 1.236e-01 6.662e-02 3.013e-01 # p p > zp > mu+ mu-
2.000e-02  1.815e+00 3.100e+03 4.504e+02 1.479e-01 6.125e-02 7.516e-02 4.236e-01 1.252e-01 6.291e-02 3.006e-01 # p p > zp > mu+ mu-
4.000e-02  1.284e+00 3.100e+03 2.254e+02 4.614e-02 6.125e-02 7.516e-02 4.234e-01 1.252e-01 6.291e-02 3.007e-01 # p p > zp > mu+ mu-
6.000e-02  1.049e+00 3.100e+03 1.504e+02 2.020e-02 6.125e-02 7.517e-02 4.232e-01 1.251e-01 6.291e-02 3.007e-01 # p p > zp > mu+ mu-
8.000e-02  9.092e-01 3.100e+03 1.130e+02 1.157e-02 6.125e-02 7.518e-02 4.229e-01 1.250e-01 6.291e-02 3.007e-01 # p p > zp > mu+ mu-
1.000e-01  8.142e-01 3.100e+03 9.061e+01 7.889e-03 6.125e-02 7.520e-02 4.225e-01 1.248e-01 6.291e-02 3.008e-01 # p p > zp > mu+ mu-
1.200e-01  7.443e-01 3.100e+03 7.571e+01 6.202e-03 6.125e-02 7.522e-02 4.221e-01 1.246e-01 6.291e-02 3.009e-01 # p p > zp > mu+ mu-
1.400e-01  6.903e-01 3.100e+03 6.510e+01 4.973e-03 6.125e-02 7.524e-02 4.217e-01 1.244e-01 6.291e-02 3.009e-01 # p p > zp > mu+ mu-
1.600e-01  6.470e-01 3.100e+03 5.718e+01 4.150e-03 6.125e-02 7.526e-02 4.212e-01 1.242e-01 6.291e-02 3.010e-01 # p p > zp > mu+ mu-
1.800e-01  6.114e-01 3.100e+03 5.104e+01 3.812e-03 6.125e-02 7.528e-02 4.206e-01 1.239e-01 6.291e-02 3.011e-01 # p p > zp > mu+ mu-
2.000e-01  5.815e-01 3.100e+03 4.615e+01 3.257e-03 6.125e-02 7.531e-02 4.201e-01 1.236e-01 6.291e-02 3.013e-01 # p p > zp > mu+ mu-
2.000e-02  1.873e+00 3.200e+03 4.954e+02 1.365e-01 5.763e-02 7.515e-02 4.237e-01 1.252e-01 5.992e-02 3.006e-01 # p p > zp > mu+ mu-
4.000e-02  1.325e+00 3.200e+03 2.479e+02 3.263e-02 5.763e-02 7.515e-02 4.235e-01 1.252e-01 5.992e-02 3.006e-01 # p p > zp > mu+ mu-
6.000e-02  1.083e+00 3.200e+03 1.655e+02 1.560e-02 5.763e-02 7.516e-02 4.233e-01 1.251e-01 5.992e-02 3.006e-01 # p p > zp > mu+ mu-
8.000e-02  9.385e-01 3.200e+03 1.243e+02 1.320e-02 5.763e-02 7.517e-02 4.230e-01 1.250e-01 5.992e-02 3.007e-01 # p p > zp > mu+ mu-
1.000e-01  8.404e-01 3.200e+03 9.968e+01 9.056e-03 5.763e-02 7.519e-02 4.226e-01 1.248e-01 5.992e-02 3.008e-01 # p p > zp > mu+ mu-
1.200e-01  7.683e-01 3.200e+03 8.329e+01 5.824e-03 5.763e-02 7.521e-02 4.222e-01 1.246e-01 5.992e-02 3.008e-01 # p p > zp > mu+ mu-
1.400e-01  7.126e-01 3.200e+03 7.162e+01 4.420e-03 5.763e-02 7.523e-02 4.217e-01 1.244e-01 5.992e-02 3.009e-01 # p p > zp > mu+ mu-
1.600e-01  6.679e-01 3.200e+03 6.290e+01 3.523e-03 5.763e-02 7.525e-02 4.212e-01 1.242e-01 5.992e-02 3.010e-01 # p p > zp > mu+ mu-
1.800e-01  6.311e-01 3.200e+03 5.615e+01 3.389e-03 5.763e-02 7.527e-02 4.207e-01 1.239e-01 5.992e-02 3.011e-01 # p p > zp > mu+ mu-
2.000e-01  6.003e-01 3.200e+03 5.077e+01 2.827e-03 5.763e-02 7.530e-02 4.201e-01 1.236e-01 5.992e-02 3.012e-01 # p p > zp > mu+ mu-
2.000e-02  1.932e+00 3.300e+03 5.434e+02 1.426e-01 5.564e-02 7.514e-02 4.237e-01 1.252e-01 5.759e-02 3.006e-01 # p p > zp > mu+ mu-
4.000e-02  1.367e+00 3.300e+03 2.719e+02 3.912e-02 5.564e-02 7.515e-02 4.236e-01 1.252e-01 5.759e-02 3.006e-01 # p p > zp > mu+ mu-
6.000e-02  1.117e+00 3.300e+03 1.815e+02 1.608e-02 5.564e-02 7.515e-02 4.233e-01 1.251e-01 5.759e-02 3.006e-01 # p p > zp > mu+ mu-
8.000e-02  9.678e-01 3.300e+03 1.364e+02 9.791e-03 5.564e-02 7.516e-02 4.230e-01 1.250e-01 5.759e-02 3.007e-01 # p p > zp > mu+ mu-
1.000e-01  8.667e-01 3.300e+03 1.093e+02 6.550e-03 5.564e-02 7.518e-02 4.227e-01 1.248e-01 5.759e-02 3.007e-01 # p p > zp > mu+ mu-
1.200e-01  7.923e-01 3.300e+03 9.135e+01 5.409e-03 5.564e-02 7.520e-02 4.223e-01 1.246e-01 5.759e-02 3.008e-01 # p p > zp > mu+ mu-
1.400e-01  7.349e-01 3.300e+03 7.856e+01 4.215e-03 5.564e-02 7.522e-02 4.218e-01 1.244e-01 5.759e-02 3.009e-01 # p p > zp > mu+ mu-
1.600e-01  6.888e-01 3.300e+03 6.899e+01 3.347e-03 5.564e-02 7.524e-02 4.213e-01 1.241e-01 5.759e-02 3.010e-01 # p p > zp > mu+ mu-
1.800e-01  6.509e-01 3.300e+03 6.159e+01 2.424e-03 5.564e-02 7.527e-02 4.208e-01 1.239e-01 5.759e-02 3.011e-01 # p p > zp > mu+ mu-
2.000e-01  6.190e-01 3.300e+03 5.569e+01 2.112e-03 5.564e-02 7.529e-02 4.202e-01 1.235e-01 5.759e-02 3.012e-01 # p p > zp > mu+ mu-
2.000e-02  1.990e+00 3.400e+03 5.944e+02 1.332e-01 5.362e-02 7.513e-02 4.238e-01 1.252e-01 5.619e-02 3.005e-01 # p p > zp > mu+ mu-
4.000e-02  1.408e+00 3.400e+03 2.974e+02 3.597e-02 5.362e-02 7.514e-02 4.236e-01 1.251e-01 5.619e-02 3.005e-01 # p p > zp > mu+ mu-
6.000e-02  1.150e+00 3.400e+03 1.985e+02 1.538e-02 5.362e-02 7.515e-02 4.234e-01 1.251e-01 5.619e-02 3.006e-01 # p p > zp > mu+ mu-
8.000e-02  9.972e-01 3.400e+03 1.491e+02 9.789e-03 5.362e-02 7.516e-02 4.231e-01 1.249e-01 5.619e-02 3.006e-01 # p p > zp > mu+ mu-
1.000e-01  8.930e-01 3.400e+03 1.196e+02 6.105e-03 5.362e-02 7.517e-02 4.227e-01 1.248e-01 5.619e-02 3.007e-01 # p p > zp > mu+ mu-
1.200e-01  8.164e-01 3.400e+03 9.992e+01 4.925e-03 5.362e-02 7.519e-02 4.223e-01 1.246e-01 5.619e-02 3.008e-01 # p p > zp > mu+ mu-
1.400e-01  7.571e-01 3.400e+03 8.593e+01 3.389e-03 5.362e-02 7.521e-02 4.219e-01 1.244e-01 5.619e-02 3.008e-01 # p p > zp > mu+ mu-
1.600e-01  7.096e-01 3.400e+03 7.546e+01 3.046e-03 5.362e-02 7.523e-02 4.214e-01 1.241e-01 5.619e-02 3.009e-01 # p p > zp > mu+ mu-
1.800e-01  6.706e-01 3.400e+03 6.736e+01 2.528e-03 5.362e-02 7.526e-02 4.208e-01 1.238e-01 5.619e-02 3.010e-01 # p p > zp > mu+ mu-
2.000e-01  6.378e-01 3.400e+03 6.092e+01 2.054e-03 5.362e-02 7.529e-02 4.203e-01 1.235e-01 5.619e-02 3.011e-01 # p p > zp > mu+ mu-
2.000e-02  2.049e+00 3.500e+03 6.485e+02 1.314e-01 5.232e-02 7.512e-02 4.239e-01 1.252e-01 5.466e-02 3.005e-01 # p p > zp > mu+ mu-
4.000e-02  1.449e+00 3.500e+03 3.245e+02 3.531e-02 5.232e-02 7.513e-02 4.237e-01 1.251e-01 5.466e-02 3.005e-01 # p p > zp > mu+ mu-
6.000e-02  1.184e+00 3.500e+03 2.166e+02 1.858e-02 5.232e-02 7.514e-02 4.234e-01 1.250e-01 5.466e-02 3.006e-01 # p p > zp > mu+ mu-
8.000e-02  1.026e+00 3.500e+03 1.627e+02 9.878e-03 5.232e-02 7.515e-02 4.232e-01 1.249e-01 5.466e-02 3.006e-01 # p p > zp > mu+ mu-
1.000e-01  9.192e-01 3.500e+03 1.305e+02 6.415e-03 5.232e-02 7.516e-02 4.228e-01 1.248e-01 5.466e-02 3.007e-01 # p p > zp > mu+ mu-
1.200e-01  8.404e-01 3.500e+03 1.090e+02 4.554e-03 5.232e-02 7.518e-02 4.224e-01 1.246e-01 5.466e-02 3.007e-01 # p p > zp > mu+ mu-
1.400e-01  7.794e-01 3.500e+03 9.374e+01 3.279e-03 5.232e-02 7.520e-02 4.219e-01 1.244e-01 5.466e-02 3.008e-01 # p p > zp > mu+ mu-
1.600e-01  7.305e-01 3.500e+03 8.233e+01 2.577e-03 5.232e-02 7.522e-02 4.214e-01 1.241e-01 5.466e-02 3.009e-01 # p p > zp > mu+ mu-
1.800e-01  6.903e-01 3.500e+03 7.349e+01 2.364e-03 5.232e-02 7.525e-02 4.209e-01 1.238e-01 5.466e-02 3.010e-01 # p p > zp > mu+ mu-
2.000e-01  6.566e-01 3.500e+03 6.646e+01 1.976e-03 5.232e-02 7.528e-02 4.203e-01 1.235e-01 5.466e-02 3.011e-01 # p p > zp > mu+ mu-
2.000e-02  2.107e+00 3.600e+03 7.057e+02 1.290e-01 5.116e-02 7.512e-02 4.239e-01 1.252e-01 5.297e-02 3.005e-01 # p p > zp > mu+ mu-
4.000e-02  1.491e+00 3.600e+03 3.531e+02 3.467e-02 5.116e-02 7.512e-02 4.237e-01 1.251e-01 5.297e-02 3.005e-01 # p p > zp > mu+ mu-
6.000e-02  1.218e+00 3.600e+03 2.357e+02 1.677e-02 5.116e-02 7.513e-02 4.235e-01 1.250e-01 5.297e-02 3.005e-01 # p p > zp > mu+ mu-
8.000e-02  1.056e+00 3.600e+03 1.771e+02 1.015e-02 5.116e-02 7.514e-02 4.232e-01 1.249e-01 5.297e-02 3.006e-01 # p p > zp > mu+ mu-
1.000e-01  9.455e-01 3.600e+03 1.420e+02 6.342e-03 5.116e-02 7.516e-02 4.229e-01 1.248e-01 5.297e-02 3.006e-01 # p p > zp > mu+ mu-
1.200e-01  8.644e-01 3.600e+03 1.186e+02 4.628e-03 5.116e-02 7.517e-02 4.224e-01 1.246e-01 5.297e-02 3.007e-01 # p p > zp > mu+ mu-
1.400e-01  8.017e-01 3.600e+03 1.020e+02 3.742e-03 5.116e-02 7.519e-02 4.220e-01 1.244e-01 5.297e-02 3.008e-01 # p p > zp > mu+ mu-
1.600e-01  7.514e-01 3.600e+03 8.960e+01 3.109e-03 5.116e-02 7.522e-02 4.215e-01 1.241e-01 5.297e-02 3.009e-01 # p p > zp > mu+ mu-
1.800e-01  7.100e-01 3.600e+03 7.998e+01 2.189e-03 5.116e-02 7.524e-02 4.210e-01 1.238e-01 5.297e-02 3.010e-01 # p p > zp > mu+ mu-
2.000e-01  6.753e-01 3.600e+03 7.232e+01 1.885e-03 5.116e-02 7.527e-02 4.204e-01 1.235e-01 5.297e-02 3.011e-01 # p p > zp > mu+ mu-
2.000e-02  2.166e+00 3.700e+03 7.662e+02 1.205e-01 5.025e-02 7.511e-02 4.240e-01 1.252e-01 5.049e-02 3.004e-01 # p p > zp > mu+ mu-
4.000e-02  1.532e+00 3.700e+03 3.834e+02 3.684e-02 5.025e-02 7.512e-02 4.238e-01 1.251e-01 5.049e-02 3.005e-01 # p p > zp > mu+ mu-
6.000e-02  1.252e+00 3.700e+03 2.559e+02 1.842e-02 5.025e-02 7.512e-02 4.235e-01 1.250e-01 5.049e-02 3.005e-01 # p p > zp > mu+ mu-
8.000e-02  1.085e+00 3.700e+03 1.923e+02 9.823e-03 5.025e-02 7.514e-02 4.233e-01 1.249e-01 5.049e-02 3.005e-01 # p p > zp > mu+ mu-
1.000e-01  9.718e-01 3.700e+03 1.542e+02 6.168e-03 5.025e-02 7.515e-02 4.229e-01 1.248e-01 5.049e-02 3.006e-01 # p p > zp > mu+ mu-
1.200e-01  8.884e-01 3.700e+03 1.288e+02 4.404e-03 5.025e-02 7.517e-02 4.225e-01 1.246e-01 5.049e-02 3.007e-01 # p p > zp > mu+ mu-
1.400e-01  8.239e-01 3.700e+03 1.108e+02 3.264e-03 5.025e-02 7.519e-02 4.220e-01 1.243e-01 5.049e-02 3.007e-01 # p p > zp > mu+ mu-
1.600e-01  7.723e-01 3.700e+03 9.728e+01 2.478e-03 5.025e-02 7.521e-02 4.215e-01 1.241e-01 5.049e-02 3.008e-01 # p p > zp > mu+ mu-
1.800e-01  7.298e-01 3.700e+03 8.684e+01 2.013e-03 5.025e-02 7.524e-02 4.210e-01 1.238e-01 5.049e-02 3.009e-01 # p p > zp > mu+ mu-
2.000e-01  6.941e-01 3.700e+03 7.853e+01 1.572e-03 5.025e-02 7.526e-02 4.204e-01 1.235e-01 5.049e-02 3.011e-01 # p p > zp > mu+ mu-
2.000e-02  2.224e+00 3.800e+03 8.301e+02 1.227e-01 4.932e-02 7.511e-02 4.240e-01 1.252e-01 5.045e-02 3.004e-01 # p p > zp > mu+ mu-
4.000e-02  1.574e+00 3.800e+03 4.154e+02 3.476e-02 4.932e-02 7.511e-02 4.238e-01 1.251e-01 5.045e-02 3.004e-01 # p p > zp > mu+ mu-
6.000e-02  1.286e+00 3.800e+03 2.773e+02 1.647e-02 4.932e-02 7.512e-02 4.236e-01 1.250e-01 5.045e-02 3.005e-01 # p p > zp > mu+ mu-
8.000e-02  1.114e+00 3.800e+03 2.083e+02 9.312e-03 4.932e-02 7.513e-02 4.233e-01 1.249e-01 5.045e-02 3.005e-01 # p p > zp > mu+ mu-
1.000e-01  9.980e-01 3.800e+03 1.670e+02 6.554e-03 4.932e-02 7.514e-02 4.229e-01 1.247e-01 5.045e-02 3.006e-01 # p p > zp > mu+ mu-
1.200e-01  9.124e-01 3.800e+03 1.396e+02 4.586e-03 4.932e-02 7.516e-02 4.225e-01 1.246e-01 5.045e-02 3.006e-01 # p p > zp > mu+ mu-
1.400e-01  8.462e-01 3.800e+03 1.200e+02 3.294e-03 4.932e-02 7.518e-02 4.221e-01 1.243e-01 5.045e-02 3.007e-01 # p p > zp > mu+ mu-
1.600e-01  7.931e-01 3.800e+03 1.054e+02 2.573e-03 4.932e-02 7.520e-02 4.216e-01 1.241e-01 5.045e-02 3.008e-01 # p p > zp > mu+ mu-
1.800e-01  7.495e-01 3.800e+03 9.408e+01 2.253e-03 4.932e-02 7.523e-02 4.211e-01 1.238e-01 5.045e-02 3.009e-01 # p p > zp > mu+ mu-
2.000e-01  7.128e-01 3.800e+03 8.508e+01 1.952e-03 4.932e-02 7.526e-02 4.205e-01 1.235e-01 5.045e-02 3.010e-01 # p p > zp > mu+ mu-
2.000e-02  2.283e+00 3.900e+03 8.975e+02 1.292e-01 4.759e-02 7.510e-02 4.240e-01 1.251e-01 4.936e-02 3.004e-01 # p p > zp > mu+ mu-
4.000e-02  1.615e+00 3.900e+03 4.491e+02 3.411e-02 4.759e-02 7.511e-02 4.239e-01 1.251e-01 4.936e-02 3.004e-01 # p p > zp > mu+ mu-
6.000e-02  1.320e+00 3.900e+03 2.997e+02 1.578e-02 4.759e-02 7.511e-02 4.236e-01 1.250e-01 4.936e-02 3.005e-01 # p p > zp > mu+ mu-
8.000e-02  1.144e+00 3.900e+03 2.252e+02 9.418e-03 4.759e-02 7.512e-02 4.233e-01 1.249e-01 4.936e-02 3.005e-01 # p p > zp > mu+ mu-
1.000e-01  1.024e+00 3.900e+03 1.806e+02 5.721e-03 4.759e-02 7.514e-02 4.230e-01 1.247e-01 4.936e-02 3.006e-01 # p p > zp > mu+ mu-
1.200e-01  9.364e-01 3.900e+03 1.509e+02 4.418e-03 4.759e-02 7.516e-02 4.226e-01 1.245e-01 4.936e-02 3.006e-01 # p p > zp > mu+ mu-
1.400e-01  8.685e-01 3.900e+03 1.297e+02 3.331e-03 4.759e-02 7.518e-02 4.221e-01 1.243e-01 4.936e-02 3.007e-01 # p p > zp > mu+ mu-
1.600e-01  8.140e-01 3.900e+03 1.139e+02 2.604e-03 4.759e-02 7.520e-02 4.216e-01 1.241e-01 4.936e-02 3.008e-01 # p p > zp > mu+ mu-
1.800e-01  7.692e-01 3.900e+03 1.017e+02 1.972e-03 4.759e-02 7.522e-02 4.211e-01 1.238e-01 4.936e-02 3.009e-01 # p p > zp > mu+ mu-
2.000e-01  7.316e-01 3.900e+03 9.198e+01 1.793e-03 4.759e-02 7.525e-02 4.205e-01 1.235e-01 4.936e-02 3.010e-01 # p p > zp > mu+ mu-
2.000e-02  2.342e+00 4.000e+03 9.684e+02 1.272e-01 4.685e-02 7.510e-02 4.241e-01 1.251e-01 4.928e-02 3.004e-01 # p p > zp > mu+ mu-
4.000e-02  1.656e+00 4.000e+03 4.845e+02 3.346e-02 4.685e-02 7.510e-02 4.239e-01 1.251e-01 4.928e-02 3.004e-01 # p p > zp > mu+ mu-
6.000e-02  1.353e+00 4.000e+03 3.234e+02 1.542e-02 4.685e-02 7.511e-02 4.237e-01 1.250e-01 4.928e-02 3.004e-01 # p p > zp > mu+ mu-
8.000e-02  1.173e+00 4.000e+03 2.430e+02 8.994e-03 4.685e-02 7.512e-02 4.234e-01 1.249e-01 4.928e-02 3.005e-01 # p p > zp > mu+ mu-
1.000e-01  1.051e+00 4.000e+03 1.948e+02 5.939e-03 4.685e-02 7.513e-02 4.230e-01 1.247e-01 4.928e-02 3.005e-01 # p p > zp > mu+ mu-
1.200e-01  9.604e-01 4.000e+03 1.628e+02 4.115e-03 4.685e-02 7.515e-02 4.226e-01 1.245e-01 4.928e-02 3.006e-01 # p p > zp > mu+ mu-
1.400e-01  8.907e-01 4.000e+03 1.400e+02 3.186e-03 4.685e-02 7.517e-02 4.222e-01 1.243e-01 4.928e-02 3.007e-01 # p p > zp > mu+ mu-
1.600e-01  8.349e-01 4.000e+03 1.229e+02 2.445e-03 4.685e-02 7.519e-02 4.217e-01 1.241e-01 4.928e-02 3.008e-01 # p p > zp > mu+ mu-
1.800e-01  7.889e-01 4.000e+03 1.097e+02 1.986e-03 4.685e-02 7.522e-02 4.211e-01 1.238e-01 4.928e-02 3.009e-01 # p p > zp > mu+ mu-
2.000e-01  7.504e-01 4.000e+03 9.924e+01 1.599e-03 4.685e-02 7.525e-02 4.206e-01 1.235e-01 4.928e-02 3.010e-01 # p p > zp > mu+ mu-
2.000e-02  2.400e+00 4.100e+03 1.043e+03 1.269e-01 4.808e-02 7.509e-02 4.241e-01 1.251e-01 4.957e-02 3.004e-01 # p p > zp > mu+ mu-
4.000e-02  1.698e+00 4.100e+03 5.218e+02 3.339e-02 4.808e-02 7.510e-02 4.239e-01 1.251e-01 4.957e-02 3.004e-01 # p p > zp > mu+ mu-
6.000e-02  1.387e+00 4.100e+03 3.483e+02 1.527e-02 4.808e-02 7.510e-02 4.237e-01 1.250e-01 4.957e-02 3.004e-01 # p p > zp > mu+ mu-
8.000e-02  1.202e+00 4.100e+03 2.617e+02 8.866e-03 4.808e-02 7.511e-02 4.234e-01 1.249e-01 4.957e-02 3.005e-01 # p p > zp > mu+ mu-
1.000e-01  1.077e+00 4.100e+03 2.098e+02 5.693e-03 4.808e-02 7.513e-02 4.231e-01 1.247e-01 4.957e-02 3.005e-01 # p p > zp > mu+ mu-
1.200e-01  9.844e-01 4.100e+03 1.753e+02 4.080e-03 4.808e-02 7.515e-02 4.227e-01 1.245e-01 4.957e-02 3.006e-01 # p p > zp > mu+ mu-
1.400e-01  9.130e-01 4.100e+03 1.508e+02 2.820e-03 4.808e-02 7.517e-02 4.222e-01 1.243e-01 4.957e-02 3.007e-01 # p p > zp > mu+ mu-
1.600e-01  8.557e-01 4.100e+03 1.324e+02 2.345e-03 4.808e-02 7.519e-02 4.217e-01 1.241e-01 4.957e-02 3.008e-01 # p p > zp > mu+ mu-
1.800e-01  8.087e-01 4.100e+03 1.182e+02 1.947e-03 4.808e-02 7.521e-02 4.212e-01 1.238e-01 4.957e-02 3.009e-01 # p p > zp > mu+ mu-
2.000e-01  7.691e-01 4.100e+03 1.069e+02 1.643e-03 4.808e-02 7.524e-02 4.206e-01 1.235e-01 4.957e-02 3.010e-01 # p p > zp > mu+ mu-
2.000e-02  2.459e+00 4.200e+03 1.121e+03 1.225e-01 4.896e-02 7.509e-02 4.241e-01 1.251e-01 5.069e-02 3.003e-01 # p p > zp > mu+ mu-
4.000e-02  1.739e+00 4.200e+03 5.610e+02 3.305e-02 4.896e-02 7.509e-02 4.240e-01 1.251e-01 5.069e-02 3.004e-01 # p p > zp > mu+ mu-
6.000e-02  1.421e+00 4.200e+03 3.744e+02 1.583e-02 4.896e-02 7.510e-02 4.237e-01 1.250e-01 5.069e-02 3.004e-01 # p p > zp > mu+ mu-
8.000e-02  1.232e+00 4.200e+03 2.813e+02 8.775e-03 4.896e-02 7.511e-02 4.234e-01 1.249e-01 5.069e-02 3.004e-01 # p p > zp > mu+ mu-
1.000e-01  1.103e+00 4.200e+03 2.256e+02 5.594e-03 4.896e-02 7.512e-02 4.231e-01 1.247e-01 5.069e-02 3.005e-01 # p p > zp > mu+ mu-
1.200e-01  1.008e+00 4.200e+03 1.885e+02 3.835e-03 4.896e-02 7.514e-02 4.227e-01 1.245e-01 5.069e-02 3.006e-01 # p p > zp > mu+ mu-
1.400e-01  9.353e-01 4.200e+03 1.621e+02 3.177e-03 4.896e-02 7.516e-02 4.222e-01 1.243e-01 5.069e-02 3.006e-01 # p p > zp > mu+ mu-
1.600e-01  8.766e-01 4.200e+03 1.423e+02 2.351e-03 4.896e-02 7.518e-02 4.217e-01 1.240e-01 5.069e-02 3.007e-01 # p p > zp > mu+ mu-
1.800e-01  8.284e-01 4.200e+03 1.271e+02 1.742e-03 4.896e-02 7.521e-02 4.212e-01 1.238e-01 5.069e-02 3.008e-01 # p p > zp > mu+ mu-
2.000e-01  7.879e-01 4.200e+03 1.149e+02 1.474e-03 4.896e-02 7.524e-02 4.206e-01 1.235e-01 5.069e-02 3.009e-01 # p p > zp > mu+ mu-
2.000e-02  2.517e+00 4.300e+03 1.203e+03 1.208e-01 4.897e-02 7.508e-02 4.242e-01 1.251e-01 5.086e-02 3.003e-01 # p p > zp > mu+ mu-
4.000e-02  1.781e+00 4.300e+03 6.020e+02 3.240e-02 4.897e-02 7.509e-02 4.240e-01 1.251e-01 5.086e-02 3.004e-01 # p p > zp > mu+ mu-
6.000e-02  1.455e+00 4.300e+03 4.019e+02 1.485e-02 4.897e-02 7.510e-02 4.238e-01 1.250e-01 5.086e-02 3.004e-01 # p p > zp > mu+ mu-
8.000e-02  1.261e+00 4.300e+03 3.019e+02 8.608e-03 4.897e-02 7.511e-02 4.235e-01 1.249e-01 5.086e-02 3.004e-01 # p p > zp > mu+ mu-
1.000e-01  1.129e+00 4.300e+03 2.421e+02 5.783e-03 4.897e-02 7.512e-02 4.231e-01 1.247e-01 5.086e-02 3.005e-01 # p p > zp > mu+ mu-
1.200e-01  1.032e+00 4.300e+03 2.023e+02 3.898e-03 4.897e-02 7.514e-02 4.227e-01 1.245e-01 5.086e-02 3.005e-01 # p p > zp > mu+ mu-
1.400e-01  9.575e-01 4.300e+03 1.739e+02 2.928e-03 4.897e-02 7.516e-02 4.223e-01 1.243e-01 5.086e-02 3.006e-01 # p p > zp > mu+ mu-
1.600e-01  8.975e-01 4.300e+03 1.528e+02 2.268e-03 4.897e-02 7.518e-02 4.218e-01 1.240e-01 5.086e-02 3.007e-01 # p p > zp > mu+ mu-
1.800e-01  8.481e-01 4.300e+03 1.364e+02 1.899e-03 4.897e-02 7.520e-02 4.212e-01 1.238e-01 5.086e-02 3.008e-01 # p p > zp > mu+ mu-
2.000e-01  8.066e-01 4.300e+03 1.233e+02 1.586e-03 4.897e-02 7.523e-02 4.207e-01 1.234e-01 5.086e-02 3.009e-01 # p p > zp > mu+ mu-
2.000e-02  2.576e+00 4.400e+03 1.289e+03 1.082e-01 4.895e-02 7.508e-02 4.242e-01 1.251e-01 5.203e-02 3.003e-01 # p p > zp > mu+ mu-
4.000e-02  1.822e+00 4.400e+03 6.451e+02 3.308e-02 4.895e-02 7.508e-02 4.240e-01 1.251e-01 5.203e-02 3.003e-01 # p p > zp > mu+ mu-
6.000e-02  1.489e+00 4.400e+03 4.306e+02 1.454e-02 4.895e-02 7.509e-02 4.238e-01 1.250e-01 5.203e-02 3.004e-01 # p p > zp > mu+ mu-
8.000e-02  1.290e+00 4.400e+03 3.235e+02 8.422e-03 4.895e-02 7.510e-02 4.235e-01 1.249e-01 5.203e-02 3.004e-01 # p p > zp > mu+ mu-
1.000e-01  1.156e+00 4.400e+03 2.594e+02 5.593e-03 4.895e-02 7.512e-02 4.232e-01 1.247e-01 5.203e-02 3.005e-01 # p p > zp > mu+ mu-
1.200e-01  1.056e+00 4.400e+03 2.167e+02 3.918e-03 4.895e-02 7.513e-02 4.228e-01 1.245e-01 5.203e-02 3.005e-01 # p p > zp > mu+ mu-
1.400e-01  9.798e-01 4.400e+03 1.864e+02 2.834e-03 4.895e-02 7.515e-02 4.223e-01 1.243e-01 5.203e-02 3.006e-01 # p p > zp > mu+ mu-
1.600e-01  9.184e-01 4.400e+03 1.637e+02 2.238e-03 4.895e-02 7.518e-02 4.218e-01 1.240e-01 5.203e-02 3.007e-01 # p p > zp > mu+ mu-
1.800e-01  8.678e-01 4.400e+03 1.461e+02 1.773e-03 4.895e-02 7.520e-02 4.213e-01 1.238e-01 5.203e-02 3.008e-01 # p p > zp > mu+ mu-
2.000e-01  8.254e-01 4.400e+03 1.321e+02 1.477e-03 4.895e-02 7.523e-02 4.207e-01 1.234e-01 5.203e-02 3.009e-01 # p p > zp > mu+ mu-
2.000e-02  2.634e+00 4.500e+03 1.379e+03 1.108e-01 4.925e-02 7.508e-02 4.242e-01 1.251e-01 5.314e-02 3.003e-01 # p p > zp > mu+ mu-
4.000e-02  1.863e+00 4.500e+03 6.901e+02 3.184e-02 4.925e-02 7.508e-02 4.241e-01 1.251e-01 5.314e-02 3.003e-01 # p p > zp > mu+ mu-
6.000e-02  1.523e+00 4.500e+03 4.606e+02 1.527e-02 4.925e-02 7.509e-02 4.238e-01 1.250e-01 5.314e-02 3.004e-01 # p p > zp > mu+ mu-
8.000e-02  1.320e+00 4.500e+03 3.461e+02 7.542e-03 4.925e-02 7.510e-02 4.235e-01 1.248e-01 5.314e-02 3.004e-01 # p p > zp > mu+ mu-
1.000e-01  1.182e+00 4.500e+03 2.775e+02 5.481e-03 4.925e-02 7.511e-02 4.232e-01 1.247e-01 5.314e-02 3.005e-01 # p p > zp > mu+ mu-
1.200e-01  1.080e+00 4.500e+03 2.319e+02 3.791e-03 4.925e-02 7.513e-02 4.228e-01 1.245e-01 5.314e-02 3.005e-01 # p p > zp > mu+ mu-
1.400e-01  1.002e+00 4.500e+03 1.994e+02 2.959e-03 4.925e-02 7.515e-02 4.223e-01 1.243e-01 5.314e-02 3.006e-01 # p p > zp > mu+ mu-
1.600e-01  9.392e-01 4.500e+03 1.751e+02 2.215e-03 4.925e-02 7.517e-02 4.218e-01 1.240e-01 5.314e-02 3.007e-01 # p p > zp > mu+ mu-
1.800e-01  8.875e-01 4.500e+03 1.563e+02 1.782e-03 4.925e-02 7.520e-02 4.213e-01 1.237e-01 5.314e-02 3.008e-01 # p p > zp > mu+ mu-
2.000e-01  8.442e-01 4.500e+03 1.413e+02 1.474e-03 4.925e-02 7.523e-02 4.207e-01 1.234e-01 5.314e-02 3.009e-01 # p p > zp > mu+ mu-
2.000e-02  2.693e+00 4.600e+03 1.473e+03 1.174e-01 4.987e-02 7.507e-02 4.243e-01 1.251e-01 5.233e-02 3.003e-01 # p p > zp > mu+ mu-
4.000e-02  1.905e+00 4.600e+03 7.371e+02 3.192e-02 4.987e-02 7.508e-02 4.241e-01 1.250e-01 5.233e-02 3.003e-01 # p p > zp > mu+ mu-
6.000e-02  1.556e+00 4.600e+03 4.920e+02 1.495e-02 4.987e-02 7.509e-02 4.238e-01 1.250e-01 5.233e-02 3.003e-01 # p p > zp > mu+ mu-
8.000e-02  1.349e+00 4.600e+03 3.697e+02 8.219e-03 4.987e-02 7.510e-02 4.236e-01 1.248e-01 5.233e-02 3.004e-01 # p p > zp > mu+ mu-
1.000e-01  1.208e+00 4.600e+03 2.964e+02 5.541e-03 4.987e-02 7.511e-02 4.232e-01 1.247e-01 5.233e-02 3.004e-01 # p p > zp > mu+ mu-
1.200e-01  1.104e+00 4.600e+03 2.477e+02 3.937e-03 4.987e-02 7.513e-02 4.228e-01 1.245e-01 5.233e-02 3.005e-01 # p p > zp > mu+ mu-
1.400e-01  1.024e+00 4.600e+03 2.130e+02 2.916e-03 4.987e-02 7.515e-02 4.224e-01 1.243e-01 5.233e-02 3.006e-01 # p p > zp > mu+ mu-
1.600e-01  9.601e-01 4.600e+03 1.870e+02 2.177e-03 4.987e-02 7.517e-02 4.219e-01 1.240e-01 5.233e-02 3.007e-01 # p p > zp > mu+ mu-
1.800e-01  9.073e-01 4.600e+03 1.670e+02 1.726e-03 4.987e-02 7.519e-02 4.213e-01 1.237e-01 5.233e-02 3.008e-01 # p p > zp > mu+ mu-
2.000e-01  8.629e-01 4.600e+03 1.510e+02 1.444e-03 4.987e-02 7.522e-02 4.208e-01 1.234e-01 5.233e-02 3.009e-01 # p p > zp > mu+ mu-
2.000e-02  2.751e+00 4.700e+03 1.571e+03 1.123e-01 4.994e-02 7.507e-02 4.243e-01 1.251e-01 5.323e-02 3.003e-01 # p p > zp > mu+ mu-
4.000e-02  1.946e+00 4.700e+03 7.863e+02 3.209e-02 4.994e-02 7.507e-02 4.241e-01 1.250e-01 5.323e-02 3.003e-01 # p p > zp > mu+ mu-
6.000e-02  1.590e+00 4.700e+03 5.248e+02 1.437e-02 4.994e-02 7.508e-02 4.239e-01 1.250e-01 5.323e-02 3.003e-01 # p p > zp > mu+ mu-
8.000e-02  1.378e+00 4.700e+03 3.943e+02 8.427e-03 4.994e-02 7.509e-02 4.236e-01 1.248e-01 5.323e-02 3.004e-01 # p p > zp > mu+ mu-
1.000e-01  1.234e+00 4.700e+03 3.162e+02 5.288e-03 4.994e-02 7.511e-02 4.232e-01 1.247e-01 5.323e-02 3.004e-01 # p p > zp > mu+ mu-
1.200e-01  1.128e+00 4.700e+03 2.642e+02 3.764e-03 4.994e-02 7.512e-02 4.228e-01 1.245e-01 5.323e-02 3.005e-01 # p p > zp > mu+ mu-
1.400e-01  1.047e+00 4.700e+03 2.272e+02 2.928e-03 4.994e-02 7.514e-02 4.224e-01 1.243e-01 5.323e-02 3.006e-01 # p p > zp > mu+ mu-
1.600e-01  9.810e-01 4.700e+03 1.995e+02 2.124e-03 4.994e-02 7.517e-02 4.219e-01 1.240e-01 5.323e-02 3.007e-01 # p p > zp > mu+ mu-
1.800e-01  9.270e-01 4.700e+03 1.781e+02 1.733e-03 4.994e-02 7.519e-02 4.214e-01 1.237e-01 5.323e-02 3.008e-01 # p p > zp > mu+ mu-
2.000e-01  8.817e-01 4.700e+03 1.611e+02 1.402e-03 4.994e-02 7.522e-02 4.208e-01 1.234e-01 5.323e-02 3.009e-01 # p p > zp > mu+ mu-
2.000e-02  2.810e+00 4.800e+03 1.674e+03 1.134e-01 5.012e-02 7.507e-02 4.243e-01 1.251e-01 5.451e-02 3.003e-01 # p p > zp > mu+ mu-
4.000e-02  1.988e+00 4.800e+03 8.376e+02 3.155e-02 5.012e-02 7.507e-02 4.241e-01 1.250e-01 5.451e-02 3.003e-01 # p p > zp > mu+ mu-
6.000e-02  1.624e+00 4.800e+03 5.591e+02 1.459e-02 5.012e-02 7.508e-02 4.239e-01 1.250e-01 5.451e-02 3.003e-01 # p p > zp > mu+ mu-
8.000e-02  1.408e+00 4.800e+03 4.200e+02 8.400e-03 5.012e-02 7.509e-02 4.236e-01 1.248e-01 5.451e-02 3.004e-01 # p p > zp > mu+ mu-
1.000e-01  1.261e+00 4.800e+03 3.368e+02 5.355e-03 5.012e-02 7.510e-02 4.233e-01 1.247e-01 5.451e-02 3.004e-01 # p p > zp > mu+ mu-
1.200e-01  1.153e+00 4.800e+03 2.814e+02 3.726e-03 5.012e-02 7.512e-02 4.229e-01 1.245e-01 5.451e-02 3.005e-01 # p p > zp > mu+ mu-
1.400e-01  1.069e+00 4.800e+03 2.420e+02 2.909e-03 5.012e-02 7.514e-02 4.224e-01 1.243e-01 5.451e-02 3.006e-01 # p p > zp > mu+ mu-
1.600e-01  1.002e+00 4.800e+03 2.125e+02 2.164e-03 5.012e-02 7.516e-02 4.219e-01 1.240e-01 5.451e-02 3.007e-01 # p p > zp > mu+ mu-
1.800e-01  9.467e-01 4.800e+03 1.897e+02 1.811e-03 5.012e-02 7.519e-02 4.214e-01 1.237e-01 5.451e-02 3.008e-01 # p p > zp > mu+ mu-
2.000e-01  9.004e-01 4.800e+03 1.716e+02 1.409e-03 5.012e-02 7.522e-02 4.208e-01 1.234e-01 5.451e-02 3.009e-01 # p p > zp > mu+ mu-
2.000e-02  2.868e+00 4.900e+03 1.781e+03 1.110e-01 5.102e-02 7.506e-02 4.243e-01 1.251e-01 5.368e-02 3.003e-01 # p p > zp > mu+ mu-
4.000e-02  2.029e+00 4.900e+03 8.911e+02 3.164e-02 5.102e-02 7.507e-02 4.241e-01 1.250e-01 5.368e-02 3.003e-01 # p p > zp > mu+ mu-
6.000e-02  1.658e+00 4.900e+03 5.948e+02 1.434e-02 5.102e-02 7.508e-02 4.239e-01 1.249e-01 5.368e-02 3.003e-01 # p p > zp > mu+ mu-
8.000e-02  1.437e+00 4.900e+03 4.469e+02 7.938e-03 5.102e-02 7.509e-02 4.236e-01 1.248e-01 5.368e-02 3.003e-01 # p p > zp > mu+ mu-
1.000e-01  1.287e+00 4.900e+03 3.583e+02 5.418e-03 5.102e-02 7.510e-02 4.233e-01 1.247e-01 5.368e-02 3.004e-01 # p p > zp > mu+ mu-
1.200e-01  1.177e+00 4.900e+03 2.994e+02 3.774e-03 5.102e-02 7.512e-02 4.229e-01 1.245e-01 5.368e-02 3.005e-01 # p p > zp > mu+ mu-
1.400e-01  1.091e+00 4.900e+03 2.574e+02 2.707e-03 5.102e-02 7.514e-02 4.224e-01 1.243e-01 5.368e-02 3.005e-01 # p p > zp > mu+ mu-
1.600e-01  1.023e+00 4.900e+03 2.261e+02 2.185e-03 5.102e-02 7.516e-02 4.219e-01 1.240e-01 5.368e-02 3.006e-01 # p p > zp > mu+ mu-
1.800e-01  9.664e-01 4.900e+03 2.018e+02 1.792e-03 5.102e-02 7.518e-02 4.214e-01 1.237e-01 5.368e-02 3.007e-01 # p p > zp > mu+ mu-
2.000e-01  9.192e-01 4.900e+03 1.825e+02 1.384e-03 5.102e-02 7.521e-02 4.208e-01 1.234e-01 5.368e-02 3.008e-01 # p p > zp > mu+ mu-
2.000e-02  2.927e+00 5.000e+03 1.892e+03 7.624e-02 5.174e-02 7.506e-02 4.243e-01 1.251e-01 5.418e-02 3.002e-01 # p p > zp > mu+ mu-
4.000e-02  2.071e+00 5.000e+03 9.468e+02 3.067e-02 5.174e-02 7.507e-02 4.242e-01 1.250e-01 5.418e-02 3.003e-01 # p p > zp > mu+ mu-
6.000e-02  1.692e+00 5.000e+03 6.320e+02 1.407e-02 5.174e-02 7.507e-02 4.239e-01 1.249e-01 5.418e-02 3.003e-01 # p p > zp > mu+ mu-
8.000e-02  1.466e+00 5.000e+03 4.748e+02 8.224e-03 5.174e-02 7.508e-02 4.236e-01 1.248e-01 5.418e-02 3.003e-01 # p p > zp > mu+ mu-
1.000e-01  1.313e+00 5.000e+03 3.807e+02 5.379e-03 5.174e-02 7.510e-02 4.233e-01 1.247e-01 5.418e-02 3.004e-01 # p p > zp > mu+ mu-
1.200e-01  1.201e+00 5.000e+03 3.181e+02 3.687e-03 5.174e-02 7.512e-02 4.229e-01 1.245e-01 5.418e-02 3.005e-01 # p p > zp > mu+ mu-
1.400e-01  1.113e+00 5.000e+03 2.735e+02 2.545e-03 5.174e-02 7.513e-02 4.224e-01 1.243e-01 5.418e-02 3.005e-01 # p p > zp > mu+ mu-
1.600e-01  1.044e+00 5.000e+03 2.402e+02 2.133e-03 5.174e-02 7.516e-02 4.219e-01 1.240e-01 5.418e-02 3.006e-01 # p p > zp > mu+ mu-
1.800e-01  9.862e-01 5.000e+03 2.145e+02 1.725e-03 5.174e-02 7.518e-02 4.214e-01 1.237e-01 5.418e-02 3.007e-01 # p p > zp > mu+ mu-
2.000e-01  9.380e-01 5.000e+03 1.939e+02 1.407e-03 5.174e-02 7.521e-02 4.208e-01 1.234e-01 5.418e-02 3.008e-01 # p p > zp > mu+ mu-
2.000e-02  2.985e+00 5.100e+03 2.008e+03 7.794e-02 5.309e-02 7.506e-02 4.244e-01 1.251e-01 5.707e-02 3.002e-01 # p p > zp > mu+ mu-
4.000e-02  2.112e+00 5.100e+03 1.005e+03 3.097e-02 5.309e-02 7.506e-02 4.242e-01 1.250e-01 5.707e-02 3.003e-01 # p p > zp > mu+ mu-
6.000e-02  1.726e+00 5.100e+03 6.707e+02 1.417e-02 5.309e-02 7.507e-02 4.240e-01 1.249e-01 5.707e-02 3.003e-01 # p p > zp > mu+ mu-
8.000e-02  1.496e+00 5.100e+03 5.039e+02 8.144e-03 5.309e-02 7.508e-02 4.237e-01 1.248e-01 5.707e-02 3.003e-01 # p p > zp > mu+ mu-
1.000e-01  1.339e+00 5.100e+03 4.040e+02 5.116e-03 5.309e-02 7.510e-02 4.233e-01 1.247e-01 5.707e-02 3.004e-01 # p p > zp > mu+ mu-
1.200e-01  1.225e+00 5.100e+03 3.376e+02 3.765e-03 5.309e-02 7.511e-02 4.229e-01 1.245e-01 5.707e-02 3.005e-01 # p p > zp > mu+ mu-
1.400e-01  1.136e+00 5.100e+03 2.903e+02 2.922e-03 5.309e-02 7.513e-02 4.225e-01 1.243e-01 5.707e-02 3.005e-01 # p p > zp > mu+ mu-
1.600e-01  1.064e+00 5.100e+03 2.550e+02 1.934e-03 5.309e-02 7.515e-02 4.220e-01 1.240e-01 5.707e-02 3.006e-01 # p p > zp > mu+ mu-
1.800e-01  1.006e+00 5.100e+03 2.276e+02 1.804e-03 5.309e-02 7.518e-02 4.214e-01 1.237e-01 5.707e-02 3.007e-01 # p p > zp > mu+ mu-
2.000e-01  9.567e-01 5.100e+03 2.058e+02 1.380e-03 5.309e-02 7.521e-02 4.209e-01 1.234e-01 5.707e-02 3.008e-01 # p p > zp > mu+ mu-
2.000e-02  3.044e+00 5.200e+03 2.129e+03 1.105e-01 4.895e-02 7.506e-02 4.244e-01 1.251e-01 5.673e-02 3.002e-01 # p p > zp > mu+ mu-
4.000e-02  2.153e+00 5.200e+03 1.065e+03 3.044e-02 4.895e-02 7.506e-02 4.242e-01 1.250e-01 5.673e-02 3.002e-01 # p p > zp > mu+ mu-
6.000e-02  1.759e+00 5.200e+03 7.109e+02 1.428e-02 4.895e-02 7.507e-02 4.240e-01 1.249e-01 5.673e-02 3.003e-01 # p p > zp > mu+ mu-
8.000e-02  1.525e+00 5.200e+03 5.341e+02 7.918e-03 4.895e-02 7.508e-02 4.237e-01 1.248e-01 5.673e-02 3.003e-01 # p p > zp > mu+ mu-
1.000e-01  1.366e+00 5.200e+03 4.282e+02 5.179e-03 4.895e-02 7.509e-02 4.233e-01 1.247e-01 5.673e-02 3.004e-01 # p p > zp > mu+ mu-
1.200e-01  1.249e+00 5.200e+03 3.578e+02 3.668e-03 4.895e-02 7.511e-02 4.229e-01 1.245e-01 5.673e-02 3.004e-01 # p p > zp > mu+ mu-
1.400e-01  1.158e+00 5.200e+03 3.077e+02 2.821e-03 4.895e-02 7.513e-02 4.225e-01 1.243e-01 5.673e-02 3.005e-01 # p p > zp > mu+ mu-
1.600e-01  1.085e+00 5.200e+03 2.703e+02 2.159e-03 4.895e-02 7.515e-02 4.220e-01 1.240e-01 5.673e-02 3.006e-01 # p p > zp > mu+ mu-
1.800e-01  1.026e+00 5.200e+03 2.412e+02 1.644e-03 4.895e-02 7.518e-02 4.215e-01 1.237e-01 5.673e-02 3.007e-01 # p p > zp > mu+ mu-
2.000e-01  9.755e-01 5.200e+03 2.182e+02 1.329e-03 4.895e-02 7.520e-02 4.209e-01 1.234e-01 5.673e-02 3.008e-01 # p p > zp > mu+ mu-
2.000e-02  3.103e+00 5.300e+03 2.254e+03 1.024e-01 5.287e-02 7.506e-02 4.244e-01 1.251e-01 5.839e-02 3.002e-01 # p p > zp > mu+ mu-
4.000e-02  2.195e+00 5.300e+03 1.128e+03 3.087e-02 5.287e-02 7.506e-02 4.242e-01 1.250e-01 5.839e-02 3.002e-01 # p p > zp > mu+ mu-
6.000e-02  1.793e+00 5.300e+03 7.528e+02 1.412e-02 5.287e-02 7.507e-02 4.240e-01 1.249e-01 5.839e-02 3.003e-01 # p p > zp > mu+ mu-
8.000e-02  1.554e+00 5.300e+03 5.655e+02 8.162e-03 5.287e-02 7.508e-02 4.237e-01 1.248e-01 5.839e-02 3.003e-01 # p p > zp > mu+ mu-
1.000e-01  1.392e+00 5.300e+03 4.534e+02 5.377e-03 5.287e-02 7.509e-02 4.233e-01 1.247e-01 5.839e-02 3.004e-01 # p p > zp > mu+ mu-
1.200e-01  1.273e+00 5.300e+03 3.789e+02 3.733e-03 5.287e-02 7.511e-02 4.229e-01 1.245e-01 5.839e-02 3.004e-01 # p p > zp > mu+ mu-
1.400e-01  1.180e+00 5.300e+03 3.258e+02 2.693e-03 5.287e-02 7.513e-02 4.225e-01 1.242e-01 5.839e-02 3.005e-01 # p p > zp > mu+ mu-
1.600e-01  1.106e+00 5.300e+03 2.862e+02 2.264e-03 5.287e-02 7.515e-02 4.220e-01 1.240e-01 5.839e-02 3.006e-01 # p p > zp > mu+ mu-
1.800e-01  1.045e+00 5.300e+03 2.554e+02 1.666e-03 5.287e-02 7.518e-02 4.215e-01 1.237e-01 5.839e-02 3.007e-01 # p p > zp > mu+ mu-
2.000e-01  9.942e-01 5.300e+03 2.310e+02 1.353e-03 5.287e-02 7.520e-02 4.209e-01 1.234e-01 5.839e-02 3.008e-01 # p p > zp > mu+ mu-
2.000e-02  3.161e+00 5.400e+03 2.384e+03 1.066e-01 5.306e-02 7.505e-02 4.244e-01 1.251e-01 5.849e-02 3.002e-01 # p p > zp > mu+ mu-
4.000e-02  2.236e+00 5.400e+03 1.193e+03 3.084e-02 5.306e-02 7.506e-02 4.242e-01 1.250e-01 5.849e-02 3.002e-01 # p p > zp > mu+ mu-
6.000e-02  1.827e+00 5.400e+03 7.962e+02 1.412e-02 5.306e-02 7.507e-02 4.240e-01 1.249e-01 5.849e-02 3.003e-01 # p p > zp > mu+ mu-
8.000e-02  1.584e+00 5.400e+03 5.982e+02 7.807e-03 5.306e-02 7.508e-02 4.237e-01 1.248e-01 5.849e-02 3.003e-01 # p p > zp > mu+ mu-
1.000e-01  1.418e+00 5.400e+03 4.796e+02 5.165e-03 5.306e-02 7.509e-02 4.234e-01 1.247e-01 5.849e-02 3.004e-01 # p p > zp > mu+ mu-
1.200e-01  1.297e+00 5.400e+03 4.008e+02 3.808e-03 5.306e-02 7.511e-02 4.230e-01 1.245e-01 5.849e-02 3.004e-01 # p p > zp > mu+ mu-
1.400e-01  1.202e+00 5.400e+03 3.446e+02 2.656e-03 5.306e-02 7.513e-02 4.225e-01 1.242e-01 5.849e-02 3.005e-01 # p p > zp > mu+ mu-
1.600e-01  1.127e+00 5.400e+03 3.027e+02 2.130e-03 5.306e-02 7.515e-02 4.220e-01 1.240e-01 5.849e-02 3.006e-01 # p p > zp > mu+ mu-
1.800e-01  1.065e+00 5.400e+03 2.702e+02 1.743e-03 5.306e-02 7.517e-02 4.215e-01 1.237e-01 5.849e-02 3.007e-01 # p p > zp > mu+ mu-
2.000e-01  1.013e+00 5.400e+03 2.443e+02 1.400e-03 5.306e-02 7.520e-02 4.209e-01 1.234e-01 5.849e-02 3.008e-01 # p p > zp > mu+ mu-
2.000e-02  3.220e+00 5.500e+03 2.519e+03 1.041e-01 5.415e-02 7.505e-02 4.244e-01 1.251e-01 5.903e-02 3.002e-01 # p p > zp > mu+ mu-
4.000e-02  2.278e+00 5.500e+03 1.260e+03 3.071e-02 5.415e-02 7.506e-02 4.242e-01 1.250e-01 5.903e-02 3.002e-01 # p p > zp > mu+ mu-
6.000e-02  1.861e+00 5.500e+03 8.413e+02 1.401e-02 5.415e-02 7.506e-02 4.240e-01 1.249e-01 5.903e-02 3.003e-01 # p p > zp > mu+ mu-
8.000e-02  1.613e+00 5.500e+03 6.320e+02 7.870e-03 5.415e-02 7.507e-02 4.237e-01 1.248e-01 5.903e-02 3.003e-01 # p p > zp > mu+ mu-
1.000e-01  1.444e+00 5.500e+03 5.068e+02 4.959e-03 5.415e-02 7.509e-02 4.234e-01 1.247e-01 5.903e-02 3.004e-01 # p p > zp > mu+ mu-
1.200e-01  1.321e+00 5.500e+03 4.235e+02 3.606e-03 5.415e-02 7.510e-02 4.230e-01 1.245e-01 5.903e-02 3.004e-01 # p p > zp > mu+ mu-
1.400e-01  1.225e+00 5.500e+03 3.641e+02 2.718e-03 5.415e-02 7.512e-02 4.225e-01 1.242e-01 5.903e-02 3.005e-01 # p p > zp > mu+ mu-
1.600e-01  1.148e+00 5.500e+03 3.198e+02 1.452e-03 5.415e-02 7.515e-02 4.220e-01 1.240e-01 5.903e-02 3.006e-01 # p p > zp > mu+ mu-
1.800e-01  1.085e+00 5.500e+03 2.855e+02 1.123e-03 5.415e-02 7.517e-02 4.215e-01 1.237e-01 5.903e-02 3.007e-01 # p p > zp > mu+ mu-
2.000e-01  1.032e+00 5.500e+03 2.582e+02 1.414e-03 5.415e-02 7.520e-02 4.209e-01 1.234e-01 5.903e-02 3.008e-01 # p p > zp > mu+ mu-
2.000e-02  3.278e+00 5.600e+03 2.659e+03 1.014e-01 5.423e-02 7.505e-02 4.244e-01 1.251e-01 6.000e-02 3.002e-01 # p p > zp > mu+ mu-
4.000e-02  2.319e+00 5.600e+03 1.330e+03 2.803e-02 5.423e-02 7.505e-02 4.243e-01 1.250e-01 6.000e-02 3.002e-01 # p p > zp > mu+ mu-
6.000e-02  1.895e+00 5.600e+03 8.880e+02 1.352e-02 5.423e-02 7.506e-02 4.240e-01 1.249e-01 6.000e-02 3.002e-01 # p p > zp > mu+ mu-
8.000e-02  1.642e+00 5.600e+03 6.672e+02 7.971e-03 5.423e-02 7.507e-02 4.237e-01 1.248e-01 6.000e-02 3.003e-01 # p p > zp > mu+ mu-
1.000e-01  1.471e+00 5.600e+03 5.349e+02 5.092e-03 5.423e-02 7.509e-02 4.234e-01 1.246e-01 6.000e-02 3.003e-01 # p p > zp > mu+ mu-
1.200e-01  1.345e+00 5.600e+03 4.470e+02 2.990e-03 5.423e-02 7.510e-02 4.230e-01 1.245e-01 6.000e-02 3.004e-01 # p p > zp > mu+ mu-
1.400e-01  1.247e+00 5.600e+03 3.844e+02 2.135e-03 5.423e-02 7.512e-02 4.225e-01 1.242e-01 6.000e-02 3.005e-01 # p p > zp > mu+ mu-
1.600e-01  1.169e+00 5.600e+03 3.376e+02 2.142e-03 5.423e-02 7.514e-02 4.220e-01 1.240e-01 6.000e-02 3.006e-01 # p p > zp > mu+ mu-
1.800e-01  1.105e+00 5.600e+03 3.013e+02 1.336e-03 5.423e-02 7.517e-02 4.215e-01 1.237e-01 6.000e-02 3.007e-01 # p p > zp > mu+ mu-
2.000e-01  1.051e+00 5.600e+03 2.725e+02 1.389e-03 5.423e-02 7.520e-02 4.209e-01 1.234e-01 6.000e-02 3.008e-01 # p p > zp > mu+ mu-
2.000e-02  3.337e+00 5.700e+03 2.804e+03 1.000e-01 5.752e-02 7.505e-02 4.244e-01 1.251e-01 6.124e-02 3.002e-01 # p p > zp > mu+ mu-
4.000e-02  2.360e+00 5.700e+03 1.403e+03 2.899e-02 5.752e-02 7.505e-02 4.243e-01 1.250e-01 6.124e-02 3.002e-01 # p p > zp > mu+ mu-
6.000e-02  1.929e+00 5.700e+03 9.365e+02 1.335e-02 5.752e-02 7.506e-02 4.240e-01 1.249e-01 6.124e-02 3.002e-01 # p p > zp > mu+ mu-
8.000e-02  1.672e+00 5.700e+03 7.036e+02 7.765e-03 5.752e-02 7.507e-02 4.237e-01 1.248e-01 6.124e-02 3.003e-01 # p p > zp > mu+ mu-
1.000e-01  1.497e+00 5.700e+03 5.641e+02 4.684e-03 5.752e-02 7.508e-02 4.234e-01 1.246e-01 6.124e-02 3.003e-01 # p p > zp > mu+ mu-
1.200e-01  1.369e+00 5.700e+03 4.714e+02 3.178e-03 5.752e-02 7.510e-02 4.230e-01 1.245e-01 6.124e-02 3.004e-01 # p p > zp > mu+ mu-
1.400e-01  1.269e+00 5.700e+03 4.053e+02 2.165e-03 5.752e-02 7.512e-02 4.226e-01 1.242e-01 6.124e-02 3.005e-01 # p p > zp > mu+ mu-
1.600e-01  1.190e+00 5.700e+03 3.560e+02 2.096e-03 5.752e-02 7.514e-02 4.221e-01 1.240e-01 6.124e-02 3.006e-01 # p p > zp > mu+ mu-
1.800e-01  1.124e+00 5.700e+03 3.178e+02 1.353e-03 5.752e-02 7.517e-02 4.215e-01 1.237e-01 6.124e-02 3.007e-01 # p p > zp > mu+ mu-
2.000e-01  1.069e+00 5.700e+03 2.874e+02 1.354e-03 5.752e-02 7.519e-02 4.210e-01 1.234e-01 6.124e-02 3.008e-01 # p p > zp > mu+ mu-
2.000e-02  3.395e+00 5.800e+03 2.954e+03 9.788e-02 5.845e-02 7.505e-02 4.245e-01 1.251e-01 6.191e-02 3.002e-01 # p p > zp > mu+ mu-
4.000e-02  2.402e+00 5.800e+03 1.478e+03 2.981e-02 5.845e-02 7.505e-02 4.243e-01 1.250e-01 6.191e-02 3.002e-01 # p p > zp > mu+ mu-
6.000e-02  1.962e+00 5.800e+03 9.866e+02 1.405e-02 5.845e-02 7.506e-02 4.241e-01 1.249e-01 6.191e-02 3.002e-01 # p p > zp > mu+ mu-
8.000e-02  1.701e+00 5.800e+03 7.413e+02 6.683e-03 5.845e-02 7.507e-02 4.238e-01 1.248e-01 6.191e-02 3.003e-01 # p p > zp > mu+ mu-
1.000e-01  1.523e+00 5.800e+03 5.943e+02 4.333e-03 5.845e-02 7.508e-02 4.234e-01 1.246e-01 6.191e-02 3.003e-01 # p p > zp > mu+ mu-
1.200e-01  1.393e+00 5.800e+03 4.966e+02 2.661e-03 5.845e-02 7.510e-02 4.230e-01 1.245e-01 6.191e-02 3.004e-01 # p p > zp > mu+ mu-
1.400e-01  1.292e+00 5.800e+03 4.271e+02 1.820e-03 5.845e-02 7.512e-02 4.226e-01 1.242e-01 6.191e-02 3.005e-01 # p p > zp > mu+ mu-
1.600e-01  1.211e+00 5.800e+03 3.751e+02 1.508e-03 5.845e-02 7.514e-02 4.221e-01 1.240e-01 6.191e-02 3.006e-01 # p p > zp > mu+ mu-
1.800e-01  1.144e+00 5.800e+03 3.348e+02 1.276e-03 5.845e-02 7.517e-02 4.215e-01 1.237e-01 6.191e-02 3.007e-01 # p p > zp > mu+ mu-
2.000e-01  1.088e+00 5.800e+03 3.028e+02 9.265e-04 5.845e-02 7.519e-02 4.210e-01 1.234e-01 6.191e-02 3.008e-01 # p p > zp > mu+ mu-
2.000e-02  3.454e+00 5.900e+03 3.110e+03 9.806e-02 5.700e-02 7.504e-02 4.245e-01 1.251e-01 6.349e-02 3.002e-01 # p p > zp > mu+ mu-
4.000e-02  2.443e+00 5.900e+03 1.556e+03 2.942e-02 5.700e-02 7.505e-02 4.243e-01 1.250e-01 6.349e-02 3.002e-01 # p p > zp > mu+ mu-
6.000e-02  1.996e+00 5.900e+03 1.039e+03 1.369e-02 5.700e-02 7.506e-02 4.241e-01 1.249e-01 6.349e-02 3.002e-01 # p p > zp > mu+ mu-
8.000e-02  1.730e+00 5.900e+03 7.803e+02 6.728e-03 5.700e-02 7.507e-02 4.238e-01 1.248e-01 6.349e-02 3.003e-01 # p p > zp > mu+ mu-
1.000e-01  1.550e+00 5.900e+03 6.256e+02 5.017e-03 5.700e-02 7.508e-02 4.234e-01 1.246e-01 6.349e-02 3.003e-01 # p p > zp > mu+ mu-
1.200e-01  1.417e+00 5.900e+03 5.228e+02 3.025e-03 5.700e-02 7.510e-02 4.230e-01 1.245e-01 6.349e-02 3.004e-01 # p p > zp > mu+ mu-
1.400e-01  1.314e+00 5.900e+03 4.495e+02 1.861e-03 5.700e-02 7.512e-02 4.226e-01 1.242e-01 6.349e-02 3.005e-01 # p p > zp > mu+ mu-
1.600e-01  1.231e+00 5.900e+03 3.948e+02 1.526e-03 5.700e-02 7.514e-02 4.221e-01 1.240e-01 6.349e-02 3.006e-01 # p p > zp > mu+ mu-
1.800e-01  1.164e+00 5.900e+03 3.524e+02 1.676e-03 5.700e-02 7.516e-02 4.216e-01 1.237e-01 6.349e-02 3.007e-01 # p p > zp > mu+ mu-
2.000e-01  1.107e+00 5.900e+03 3.187e+02 1.151e-03 5.700e-02 7.519e-02 4.210e-01 1.234e-01 6.349e-02 3.008e-01 # p p > zp > mu+ mu-


==> anc/benRun_y3_0d.HL-LHC.out <==
# x=7.400e-01 beam_energy=7.000e+03 model=Zprime_TFHM_UFO number_of_events=1000
#  tsb            gzp   MZ'/GeV   wzp/GeV   sig/fb    siglim0/fb br_mumu   br_tt     br_bb    siglim0.1/fb  br_tautau  process
1.000e-01  7.879e-01 3.000e+03 8.211e+01 1.573e-02 6.456e-02 7.521e-02 4.224e-01 1.249e-01 6.662e-02 3.008e-01 # p p > zp > mu+ mu-
# x=7.400e-01 beam_energy=7.000e+03 model=Zprime_TFHM_UFO number_of_events=1000
#  tsb            gzp   MZ'/GeV   wzp/GeV   sig/fb    siglim0/fb br_mumu   br_tt     br_bb    siglim0.1/fb  br_tautau  process
1.000e-01  7.879e-01 3.000e+03 8.211e+01 7.551e-02 6.456e-02 7.521e-02 4.224e-01 1.249e-01 6.662e-02 3.008e-01 # p p > zp > t t~
# x=7.400e-01 beam_energy=7.000e+03 model=Zprime_TFHM_UFO number_of_events=1000
#  tsb            gzp   MZ'/GeV   wzp/GeV   sig/fb    siglim0/fb br_mumu   br_tt     br_bb    siglim0.1/fb  br_tautau  process
1.000e-01  7.879e-01 3.000e+03 8.211e+01 7.442e-02 6.456e-02 7.521e-02 4.224e-01 1.249e-01 6.662e-02 3.008e-01 # p p > zp > tau+ tau-
# x=7.400e-01 beam_energy=7.000e+03 model=Zprime_TFHM_UFO number_of_events=1000
#  tsb            gzp   MZ'/GeV   wzp/GeV   sig/fb    siglim0/fb br_mumu   br_tt     br_bb    siglim0.1/fb  br_tautau  process
1.000e-01  7.879e-01 3.000e+03 8.211e+01 2.981e-02 6.456e-02 7.521e-02 4.224e-01 1.249e-01 6.662e-02 3.008e-01 # p p > zp > b b~


==> anc/benRun_y3_0d.out <==
# x=1.060e+00 beam_energy=6.500e+03 model=Zprime_TFHM_UFO number_of_events=1000
#  tsb            gzp   MZ'/GeV   wzp/GeV   sig/fb    siglim0/fb br_mumu   br_tt     br_bb    siglim0.1/fb  br_tautau  process
8.000e-02  6.669e-01 1.900e+03 3.714e+01 1.361e-01 2.419e-01 7.545e-02 4.208e-01 1.254e-01 2.686e-01 3.018e-01 # p p > zp > mu+ mu-
8.000e-02  6.669e-01 1.900e+03 3.714e+01 5.322e-07 2.419e-01 7.545e-02 4.208e-01 1.254e-01 2.686e-01 3.018e-01 # u u~ > zp > mu+ mu-
8.000e-02  6.669e-01 1.900e+03 3.714e+01 1.109e-05 2.419e-01 7.545e-02 4.208e-01 1.254e-01 2.686e-01 3.018e-01 # u c~ > zp > mu+ mu-
8.000e-02  6.669e-01 1.900e+03 3.714e+01 6.616e-07 2.419e-01 7.545e-02 4.208e-01 1.254e-01 2.686e-01 3.018e-01 # u~ c > zp > mu+ mu-
8.000e-02  6.669e-01 1.900e+03 3.714e+01 1.340e-05 2.419e-01 7.545e-02 4.208e-01 1.254e-01 2.686e-01 3.018e-01 # c c~ > zp > mu+ mu-
8.000e-02  6.669e-01 1.900e+03 3.714e+01 0.000e+00 2.419e-01 7.545e-02 4.208e-01 1.254e-01 2.686e-01 3.018e-01 # d d~ > zp > mu+ mu-
8.000e-02  6.669e-01 1.900e+03 3.714e+01 0.000e+00 2.419e-01 7.545e-02 4.208e-01 1.254e-01 2.686e-01 3.018e-01 # d s~ > zp > mu+ mu-
8.000e-02  6.669e-01 1.900e+03 3.714e+01 0.000e+00 2.419e-01 7.545e-02 4.208e-01 1.254e-01 2.686e-01 3.018e-01 # d~ s > zp > mu+ mu-
8.000e-02  6.669e-01 1.900e+03 3.714e+01 0.000e+00 2.419e-01 7.545e-02 4.208e-01 1.254e-01 2.686e-01 3.018e-01 # d b~ > zp > mu+ mu-
8.000e-02  6.669e-01 1.900e+03 3.714e+01 0.000e+00 2.419e-01 7.545e-02 4.208e-01 1.254e-01 2.686e-01 3.018e-01 # d~ b > zp > mu+ mu-
8.000e-02  6.669e-01 1.900e+03 3.714e+01 4.582e-06 2.419e-01 7.545e-02 4.208e-01 1.254e-01 2.686e-01 3.018e-01 # s s~ > zp > mu+ mu-
8.000e-02  6.669e-01 1.900e+03 3.714e+01 3.528e-04 2.419e-01 7.545e-02 4.208e-01 1.254e-01 2.686e-01 3.018e-01 # s b~ > zp > mu+ mu-
8.000e-02  6.669e-01 1.900e+03 3.714e+01 3.522e-04 2.419e-01 7.545e-02 4.208e-01 1.254e-01 2.686e-01 3.018e-01 # s~ b > zp > mu+ mu-
8.000e-02  6.669e-01 1.900e+03 3.714e+01 1.344e-01 2.419e-01 7.545e-02 4.208e-01 1.254e-01 2.686e-01 3.018e-01 # b b~ > zp > mu+ mu-


==> anc/benRun_y3_1.06.out <==
# x=1.060e+00 beam_energy=6.500e+03 model=Zprime_TFHM_UFO number_of_events=1
#  tsb            gzp   MZ'/GeV   wzp/GeV   sig/fb    siglim0/fb br_mumu   br_tt     br_bb    siglim0.1/fb  br_tautau  process
2.000e-02  1.401e-01 2.000e+02 9.982e-02 2.646e+02 4.938e+00 1.304e-01 0.000e+00 2.174e-01 1.172e+01 5.217e-01 # p p > zp > mu+ mu-
4.000e-02  9.912e-02 2.000e+02 4.995e-02 1.325e+02 4.938e+00 1.304e-01 0.000e+00 2.173e-01 1.172e+01 5.217e-01 # p p > zp > mu+ mu-
6.000e-02  8.099e-02 2.000e+02 3.335e-02 8.847e+01 4.938e+00 1.304e-01 0.000e+00 2.171e-01 1.172e+01 5.216e-01 # p p > zp > mu+ mu-
8.000e-02  7.020e-02 2.000e+02 2.506e-02 6.653e+01 4.938e+00 1.304e-01 0.000e+00 2.168e-01 1.172e+01 5.216e-01 # p p > zp > mu+ mu-
1.000e-01  6.287e-02 2.000e+02 2.009e-02 5.341e+01 4.938e+00 1.304e-01 0.000e+00 2.165e-01 1.172e+01 5.216e-01 # p p > zp > mu+ mu-
1.200e-01  5.747e-02 2.000e+02 1.680e-02 4.470e+01 4.938e+00 1.304e-01 0.000e+00 2.161e-01 1.172e+01 5.216e-01 # p p > zp > mu+ mu-
1.400e-01  5.330e-02 2.000e+02 1.445e-02 3.849e+01 4.938e+00 1.304e-01 0.000e+00 2.157e-01 1.172e+01 5.215e-01 # p p > zp > mu+ mu-
1.600e-01  4.996e-02 2.000e+02 1.269e-02 3.389e+01 4.938e+00 1.304e-01 0.000e+00 2.152e-01 1.172e+01 5.215e-01 # p p > zp > mu+ mu-
1.800e-01  4.721e-02 2.000e+02 1.134e-02 3.034e+01 4.938e+00 1.304e-01 0.000e+00 2.146e-01 1.172e+01 5.215e-01 # p p > zp > mu+ mu-
2.000e-01  4.490e-02 2.000e+02 1.026e-02 2.751e+01 4.938e+00 1.304e-01 0.000e+00 2.139e-01 1.172e+01 5.214e-01 # p p > zp > mu+ mu-
2.000e-02  2.102e-01 3.000e+02 3.370e-01 1.411e+02 4.489e+00 1.304e-01 0.000e+00 2.173e-01 7.399e+00 5.216e-01 # p p > zp > mu+ mu-
4.000e-02  1.487e-01 3.000e+02 1.686e-01 7.060e+01 4.489e+00 1.304e-01 0.000e+00 2.172e-01 7.399e+00 5.216e-01 # p p > zp > mu+ mu-
6.000e-02  1.215e-01 3.000e+02 1.126e-01 4.713e+01 4.489e+00 1.304e-01 0.000e+00 2.170e-01 7.399e+00 5.215e-01 # p p > zp > mu+ mu-
8.000e-02  1.053e-01 3.000e+02 8.462e-02 3.545e+01 4.489e+00 1.304e-01 0.000e+00 2.167e-01 7.399e+00 5.214e-01 # p p > zp > mu+ mu-
1.000e-01  9.430e-02 3.000e+02 6.787e-02 2.842e+01 4.489e+00 1.303e-01 0.000e+00 2.164e-01 7.399e+00 5.213e-01 # p p > zp > mu+ mu-
1.200e-01  8.621e-02 3.000e+02 5.674e-02 2.374e+01 4.489e+00 1.303e-01 0.000e+00 2.159e-01 7.399e+00 5.211e-01 # p p > zp > mu+ mu-
1.400e-01  7.995e-02 3.000e+02 4.882e-02 2.045e+01 4.489e+00 1.303e-01 0.000e+00 2.154e-01 7.399e+00 5.210e-01 # p p > zp > mu+ mu-
1.600e-01  7.494e-02 3.000e+02 4.290e-02 1.800e+01 4.489e+00 1.302e-01 0.000e+00 2.149e-01 7.399e+00 5.208e-01 # p p > zp > mu+ mu-
1.800e-01  7.082e-02 3.000e+02 3.832e-02 1.610e+01 4.489e+00 1.302e-01 0.000e+00 2.142e-01 7.399e+00 5.207e-01 # p p > zp > mu+ mu-
2.000e-01  6.735e-02 3.000e+02 3.468e-02 1.459e+01 4.489e+00 1.301e-01 0.000e+00 2.135e-01 7.399e+00 5.205e-01 # p p > zp > mu+ mu-
2.000e-02  2.802e-01 4.000e+02 1.122e+00 5.857e+01 4.015e+00 9.280e-02 2.884e-01 1.546e-01 7.731e+00 3.712e-01 # p p > zp > mu+ mu-
4.000e-02  1.982e-01 4.000e+02 5.615e-01 2.933e+01 4.015e+00 9.282e-02 2.881e-01 1.546e-01 7.731e+00 3.713e-01 # p p > zp > mu+ mu-
6.000e-02  1.620e-01 4.000e+02 3.747e-01 1.961e+01 4.015e+00 9.286e-02 2.877e-01 1.545e-01 7.731e+00 3.714e-01 # p p > zp > mu+ mu-
8.000e-02  1.404e-01 4.000e+02 2.814e-01 1.475e+01 4.015e+00 9.290e-02 2.871e-01 1.544e-01 7.731e+00 3.716e-01 # p p > zp > mu+ mu-
1.000e-01  1.257e-01 4.000e+02 2.255e-01 1.183e+01 4.015e+00 9.296e-02 2.865e-01 1.543e-01 7.731e+00 3.718e-01 # p p > zp > mu+ mu-
1.200e-01  1.149e-01 4.000e+02 1.884e-01 9.914e+00 4.015e+00 9.303e-02 2.857e-01 1.542e-01 7.731e+00 3.721e-01 # p p > zp > mu+ mu-
1.400e-01  1.066e-01 4.000e+02 1.619e-01 8.552e+00 4.015e+00 9.310e-02 2.848e-01 1.540e-01 7.731e+00 3.724e-01 # p p > zp > mu+ mu-
1.600e-01  9.992e-02 4.000e+02 1.421e-01 7.538e+00 4.015e+00 9.319e-02 2.839e-01 1.538e-01 7.731e+00 3.727e-01 # p p > zp > mu+ mu-
1.800e-01  9.442e-02 4.000e+02 1.268e-01 6.753e+00 4.015e+00 9.329e-02 2.828e-01 1.535e-01 7.731e+00 3.731e-01 # p p > zp > mu+ mu-
2.000e-01  8.981e-02 4.000e+02 1.145e-01 6.130e+00 4.015e+00 9.339e-02 2.817e-01 1.532e-01 7.731e+00 3.736e-01 # p p > zp > mu+ mu-
2.000e-02  3.503e-01 5.000e+02 2.437e+00 3.327e+01 2.074e+00 8.350e-02 3.597e-01 1.391e-01 3.873e+00 3.340e-01 # p p > zp > mu+ mu-
4.000e-02  2.478e-01 5.000e+02 1.219e+00 1.663e+01 2.074e+00 8.352e-02 3.594e-01 1.391e-01 3.873e+00 3.340e-01 # p p > zp > mu+ mu-
6.000e-02  2.025e-01 5.000e+02 8.135e-01 1.111e+01 2.074e+00 8.355e-02 3.590e-01 1.390e-01 3.873e+00 3.342e-01 # p p > zp > mu+ mu-
8.000e-02  1.755e-01 5.000e+02 6.110e-01 8.366e+00 2.074e+00 8.358e-02 3.586e-01 1.390e-01 3.873e+00 3.343e-01 # p p > zp > mu+ mu-
1.000e-01  1.572e-01 5.000e+02 4.897e-01 6.710e+00 2.074e+00 8.363e-02 3.580e-01 1.388e-01 3.873e+00 3.345e-01 # p p > zp > mu+ mu-
1.200e-01  1.437e-01 5.000e+02 4.090e-01 5.623e+00 2.074e+00 8.369e-02 3.573e-01 1.387e-01 3.873e+00 3.347e-01 # p p > zp > mu+ mu-
1.400e-01  1.333e-01 5.000e+02 3.515e-01 4.851e+00 2.074e+00 8.375e-02 3.565e-01 1.385e-01 3.873e+00 3.350e-01 # p p > zp > mu+ mu-
1.600e-01  1.249e-01 5.000e+02 3.085e-01 4.273e+00 2.074e+00 8.383e-02 3.556e-01 1.383e-01 3.873e+00 3.353e-01 # p p > zp > mu+ mu-
1.800e-01  1.180e-01 5.000e+02 2.752e-01 3.823e+00 2.074e+00 8.391e-02 3.547e-01 1.381e-01 3.873e+00 3.356e-01 # p p > zp > mu+ mu-
2.000e-01  1.123e-01 5.000e+02 2.487e-01 3.471e+00 2.074e+00 8.400e-02 3.536e-01 1.378e-01 3.873e+00 3.360e-01 # p p > zp > mu+ mu-
2.000e-02  4.204e-01 6.000e+02 4.382e+00 2.092e+01 1.681e+00 8.023e-02 3.847e-01 1.337e-01 2.117e+00 3.209e-01 # p p > zp > mu+ mu-
4.000e-02  2.974e-01 6.000e+02 2.192e+00 1.046e+01 1.681e+00 8.024e-02 3.845e-01 1.337e-01 2.117e+00 3.210e-01 # p p > zp > mu+ mu-
6.000e-02  2.430e-01 6.000e+02 1.463e+00 6.985e+00 1.681e+00 8.027e-02 3.841e-01 1.336e-01 2.117e+00 3.211e-01 # p p > zp > mu+ mu-
8.000e-02  2.106e-01 6.000e+02 1.099e+00 5.256e+00 1.681e+00 8.030e-02 3.837e-01 1.335e-01 2.117e+00 3.212e-01 # p p > zp > mu+ mu-
1.000e-01  1.886e-01 6.000e+02 8.808e-01 4.227e+00 1.681e+00 8.034e-02 3.832e-01 1.334e-01 2.117e+00 3.213e-01 # p p > zp > mu+ mu-
1.200e-01  1.724e-01 6.000e+02 7.358e-01 3.532e+00 1.681e+00 8.038e-02 3.826e-01 1.332e-01 2.117e+00 3.215e-01 # p p > zp > mu+ mu-
1.400e-01  1.599e-01 6.000e+02 6.324e-01 3.045e+00 1.681e+00 8.044e-02 3.819e-01 1.330e-01 2.117e+00 3.217e-01 # p p > zp > mu+ mu-
1.600e-01  1.499e-01 6.000e+02 5.552e-01 2.679e+00 1.681e+00 8.050e-02 3.811e-01 1.328e-01 2.117e+00 3.220e-01 # p p > zp > mu+ mu-
1.800e-01  1.416e-01 6.000e+02 4.954e-01 2.404e+00 1.681e+00 8.057e-02 3.803e-01 1.326e-01 2.117e+00 3.223e-01 # p p > zp > mu+ mu-
2.000e-01  1.347e-01 6.000e+02 4.477e-01 2.181e+00 1.681e+00 8.064e-02 3.794e-01 1.323e-01 2.117e+00 3.226e-01 # p p > zp > mu+ mu-
2.000e-02  4.904e-01 7.000e+02 7.103e+00 1.418e+01 5.816e-01 7.860e-02 3.972e-01 1.310e-01 9.473e-01 3.144e-01 # p p > zp > mu+ mu-
4.000e-02  3.469e-01 7.000e+02 3.554e+00 7.036e+00 5.816e-01 7.861e-02 3.970e-01 1.309e-01 9.473e-01 3.144e-01 # p p > zp > mu+ mu-
6.000e-02  2.835e-01 7.000e+02 2.372e+00 4.693e+00 5.816e-01 7.863e-02 3.967e-01 1.309e-01 9.473e-01 3.145e-01 # p p > zp > mu+ mu-
8.000e-02  2.457e-01 7.000e+02 1.781e+00 3.527e+00 5.816e-01 7.866e-02 3.963e-01 1.308e-01 9.473e-01 3.146e-01 # p p > zp > mu+ mu-
1.000e-01  2.200e-01 7.000e+02 1.428e+00 2.833e+00 5.816e-01 7.869e-02 3.958e-01 1.306e-01 9.473e-01 3.148e-01 # p p > zp > mu+ mu-
1.200e-01  2.012e-01 7.000e+02 1.193e+00 2.372e+00 5.816e-01 7.873e-02 3.952e-01 1.305e-01 9.473e-01 3.149e-01 # p p > zp > mu+ mu-
1.400e-01  1.866e-01 7.000e+02 1.025e+00 2.044e+00 5.816e-01 7.878e-02 3.946e-01 1.303e-01 9.473e-01 3.151e-01 # p p > zp > mu+ mu-
1.600e-01  1.749e-01 7.000e+02 9.003e-01 1.801e+00 5.816e-01 7.883e-02 3.939e-01 1.301e-01 9.473e-01 3.153e-01 # p p > zp > mu+ mu-
1.800e-01  1.652e-01 7.000e+02 8.034e-01 1.618e+00 5.816e-01 7.888e-02 3.931e-01 1.298e-01 9.473e-01 3.155e-01 # p p > zp > mu+ mu-
2.000e-01  1.572e-01 7.000e+02 7.262e-01 1.468e+00 5.816e-01 7.895e-02 3.923e-01 1.295e-01 9.473e-01 3.158e-01 # p p > zp > mu+ mu-
2.000e-02  5.605e-01 8.000e+02 1.073e+01 9.761e+00 9.238e-01 7.765e-02 4.045e-01 1.294e-01 1.396e+00 3.106e-01 # p p > zp > mu+ mu-
4.000e-02  3.965e-01 8.000e+02 5.370e+00 4.872e+00 9.238e-01 7.766e-02 4.043e-01 1.294e-01 1.396e+00 3.106e-01 # p p > zp > mu+ mu-
6.000e-02  3.239e-01 8.000e+02 3.584e+00 3.243e+00 9.238e-01 7.768e-02 4.040e-01 1.293e-01 1.396e+00 3.107e-01 # p p > zp > mu+ mu-
8.000e-02  2.808e-01 8.000e+02 2.692e+00 2.436e+00 9.238e-01 7.770e-02 4.036e-01 1.292e-01 1.396e+00 3.108e-01 # p p > zp > mu+ mu-
1.000e-01  2.515e-01 8.000e+02 2.158e+00 1.955e+00 9.238e-01 7.773e-02 4.032e-01 1.290e-01 1.396e+00 3.109e-01 # p p > zp > mu+ mu-
1.200e-01  2.299e-01 8.000e+02 1.803e+00 1.638e+00 9.238e-01 7.776e-02 4.026e-01 1.289e-01 1.396e+00 3.110e-01 # p p > zp > mu+ mu-
1.400e-01  2.132e-01 8.000e+02 1.550e+00 1.412e+00 9.238e-01 7.780e-02 4.021e-01 1.287e-01 1.396e+00 3.112e-01 # p p > zp > mu+ mu-
1.600e-01  1.998e-01 8.000e+02 1.361e+00 1.242e+00 9.238e-01 7.785e-02 4.014e-01 1.284e-01 1.396e+00 3.114e-01 # p p > zp > mu+ mu-
1.800e-01  1.888e-01 8.000e+02 1.214e+00 1.113e+00 9.238e-01 7.789e-02 4.007e-01 1.282e-01 1.396e+00 3.116e-01 # p p > zp > mu+ mu-
2.000e-01  1.796e-01 8.000e+02 1.098e+00 1.013e+00 9.238e-01 7.795e-02 3.999e-01 1.279e-01 1.396e+00 3.118e-01 # p p > zp > mu+ mu-
2.000e-02  6.306e-01 9.000e+02 1.540e+01 7.100e+00 1.016e+00 7.704e-02 4.092e-01 1.284e-01 1.341e+00 3.081e-01 # p p > zp > mu+ mu-
4.000e-02  4.461e-01 9.000e+02 7.706e+00 3.505e+00 1.016e+00 7.705e-02 4.090e-01 1.283e-01 1.341e+00 3.082e-01 # p p > zp > mu+ mu-
6.000e-02  3.644e-01 9.000e+02 5.143e+00 2.351e+00 1.016e+00 7.706e-02 4.087e-01 1.283e-01 1.341e+00 3.083e-01 # p p > zp > mu+ mu-
8.000e-02  3.159e-01 9.000e+02 3.864e+00 1.760e+00 1.016e+00 7.708e-02 4.083e-01 1.281e-01 1.341e+00 3.083e-01 # p p > zp > mu+ mu-
1.000e-01  2.829e-01 9.000e+02 3.097e+00 1.409e+00 1.016e+00 7.711e-02 4.079e-01 1.280e-01 1.341e+00 3.084e-01 # p p > zp > mu+ mu-
1.200e-01  2.586e-01 9.000e+02 2.588e+00 1.179e+00 1.016e+00 7.714e-02 4.074e-01 1.278e-01 1.341e+00 3.086e-01 # p p > zp > mu+ mu-
1.400e-01  2.399e-01 9.000e+02 2.225e+00 1.016e+00 1.016e+00 7.717e-02 4.068e-01 1.276e-01 1.341e+00 3.087e-01 # p p > zp > mu+ mu-
1.600e-01  2.248e-01 9.000e+02 1.953e+00 8.932e-01 1.016e+00 7.721e-02 4.062e-01 1.274e-01 1.341e+00 3.089e-01 # p p > zp > mu+ mu-
1.800e-01  2.125e-01 9.000e+02 1.743e+00 8.003e-01 1.016e+00 7.726e-02 4.056e-01 1.271e-01 1.341e+00 3.090e-01 # p p > zp > mu+ mu-
2.000e-01  2.021e-01 9.000e+02 1.576e+00 7.262e-01 1.016e+00 7.731e-02 4.048e-01 1.269e-01 1.341e+00 3.092e-01 # p p > zp > mu+ mu-
2.000e-02  7.006e-01 1.000e+03 2.124e+01 5.174e+00 4.974e-01 7.662e-02 4.124e-01 1.277e-01 8.215e-01 3.065e-01 # p p > zp > mu+ mu-
4.000e-02  4.956e-01 1.000e+03 1.063e+01 2.553e+00 4.974e-01 7.663e-02 4.122e-01 1.276e-01 8.215e-01 3.065e-01 # p p > zp > mu+ mu-
6.000e-02  4.049e-01 1.000e+03 7.094e+00 1.697e+00 4.974e-01 7.664e-02 4.119e-01 1.276e-01 8.215e-01 3.066e-01 # p p > zp > mu+ mu-
8.000e-02  3.510e-01 1.000e+03 5.329e+00 1.277e+00 4.974e-01 7.666e-02 4.116e-01 1.274e-01 8.215e-01 3.066e-01 # p p > zp > mu+ mu-
1.000e-01  3.143e-01 1.000e+03 4.272e+00 1.024e+00 4.974e-01 7.669e-02 4.111e-01 1.273e-01 8.215e-01 3.067e-01 # p p > zp > mu+ mu-
1.200e-01  2.874e-01 1.000e+03 3.569e+00 8.565e-01 4.974e-01 7.671e-02 4.107e-01 1.271e-01 8.215e-01 3.068e-01 # p p > zp > mu+ mu-
1.400e-01  2.665e-01 1.000e+03 3.069e+00 7.383e-01 4.974e-01 7.675e-02 4.101e-01 1.269e-01 8.215e-01 3.070e-01 # p p > zp > mu+ mu-
1.600e-01  2.498e-01 1.000e+03 2.695e+00 6.487e-01 4.974e-01 7.678e-02 4.095e-01 1.267e-01 8.215e-01 3.071e-01 # p p > zp > mu+ mu-
1.800e-01  2.361e-01 1.000e+03 2.405e+00 5.807e-01 4.974e-01 7.682e-02 4.089e-01 1.264e-01 8.215e-01 3.073e-01 # p p > zp > mu+ mu-
2.000e-01  2.245e-01 1.000e+03 2.174e+00 5.268e-01 4.974e-01 7.687e-02 4.082e-01 1.261e-01 8.215e-01 3.075e-01 # p p > zp > mu+ mu-
2.000e-02  7.707e-01 1.100e+03 2.838e+01 3.870e+00 5.131e-01 7.632e-02 4.147e-01 1.272e-01 8.918e-01 3.053e-01 # p p > zp > mu+ mu-
4.000e-02  5.452e-01 1.100e+03 1.420e+01 1.901e+00 5.131e-01 7.633e-02 4.145e-01 1.271e-01 8.918e-01 3.053e-01 # p p > zp > mu+ mu-
6.000e-02  4.454e-01 1.100e+03 9.479e+00 1.255e+00 5.131e-01 7.634e-02 4.142e-01 1.271e-01 8.918e-01 3.054e-01 # p p > zp > mu+ mu-
8.000e-02  3.861e-01 1.100e+03 7.121e+00 9.459e-01 5.131e-01 7.636e-02 4.139e-01 1.269e-01 8.918e-01 3.054e-01 # p p > zp > mu+ mu-
1.000e-01  3.458e-01 1.100e+03 5.709e+00 7.576e-01 5.131e-01 7.638e-02 4.135e-01 1.268e-01 8.918e-01 3.055e-01 # p p > zp > mu+ mu-
1.200e-01  3.161e-01 1.100e+03 4.770e+00 6.319e-01 5.131e-01 7.641e-02 4.130e-01 1.266e-01 8.918e-01 3.056e-01 # p p > zp > mu+ mu-
1.400e-01  2.932e-01 1.100e+03 4.101e+00 5.439e-01 5.131e-01 7.644e-02 4.125e-01 1.264e-01 8.918e-01 3.057e-01 # p p > zp > mu+ mu-
1.600e-01  2.748e-01 1.100e+03 3.601e+00 4.792e-01 5.131e-01 7.647e-02 4.119e-01 1.262e-01 8.918e-01 3.059e-01 # p p > zp > mu+ mu-
1.800e-01  2.597e-01 1.100e+03 3.214e+00 4.290e-01 5.131e-01 7.651e-02 4.113e-01 1.259e-01 8.918e-01 3.060e-01 # p p > zp > mu+ mu-
2.000e-01  2.470e-01 1.100e+03 2.906e+00 3.891e-01 5.131e-01 7.655e-02 4.106e-01 1.256e-01 8.918e-01 3.062e-01 # p p > zp > mu+ mu-
2.000e-02  8.407e-01 1.200e+03 3.696e+01 2.925e+00 7.373e-01 7.610e-02 4.164e-01 1.268e-01 1.073e+00 3.044e-01 # p p > zp > mu+ mu-
4.000e-02  5.947e-01 1.200e+03 1.849e+01 1.430e+00 7.373e-01 7.611e-02 4.162e-01 1.268e-01 1.073e+00 3.044e-01 # p p > zp > mu+ mu-
6.000e-02  4.859e-01 1.200e+03 1.234e+01 9.411e-01 7.373e-01 7.612e-02 4.159e-01 1.267e-01 1.073e+00 3.045e-01 # p p > zp > mu+ mu-
8.000e-02  4.212e-01 1.200e+03 9.272e+00 7.047e-01 7.373e-01 7.614e-02 4.156e-01 1.266e-01 1.073e+00 3.045e-01 # p p > zp > mu+ mu-
1.000e-01  3.772e-01 1.200e+03 7.434e+00 5.634e-01 7.373e-01 7.616e-02 4.152e-01 1.264e-01 1.073e+00 3.046e-01 # p p > zp > mu+ mu-
1.200e-01  3.448e-01 1.200e+03 6.211e+00 4.728e-01 7.373e-01 7.618e-02 4.147e-01 1.262e-01 1.073e+00 3.047e-01 # p p > zp > mu+ mu-
1.400e-01  3.198e-01 1.200e+03 5.340e+00 4.073e-01 7.373e-01 7.621e-02 4.142e-01 1.260e-01 1.073e+00 3.048e-01 # p p > zp > mu+ mu-
1.600e-01  2.998e-01 1.200e+03 4.690e+00 3.586e-01 7.373e-01 7.624e-02 4.137e-01 1.258e-01 1.073e+00 3.050e-01 # p p > zp > mu+ mu-
1.800e-01  2.833e-01 1.200e+03 4.186e+00 3.211e-01 7.373e-01 7.628e-02 4.131e-01 1.255e-01 1.073e+00 3.051e-01 # p p > zp > mu+ mu-
2.000e-01  2.694e-01 1.200e+03 3.784e+00 2.915e-01 7.373e-01 7.632e-02 4.124e-01 1.252e-01 1.073e+00 3.053e-01 # p p > zp > mu+ mu-
2.000e-02  9.108e-01 1.300e+03 4.709e+01 2.221e+00 6.941e-01 7.593e-02 4.177e-01 1.265e-01 9.511e-01 3.037e-01 # p p > zp > mu+ mu-
4.000e-02  6.443e-01 1.300e+03 2.356e+01 1.081e+00 6.941e-01 7.594e-02 4.175e-01 1.265e-01 9.511e-01 3.037e-01 # p p > zp > mu+ mu-
6.000e-02  5.264e-01 1.300e+03 1.573e+01 7.135e-01 6.941e-01 7.595e-02 4.172e-01 1.264e-01 9.511e-01 3.038e-01 # p p > zp > mu+ mu-
8.000e-02  4.563e-01 1.300e+03 1.182e+01 5.338e-01 6.941e-01 7.596e-02 4.169e-01 1.263e-01 9.511e-01 3.039e-01 # p p > zp > mu+ mu-
1.000e-01  4.086e-01 1.300e+03 9.473e+00 4.271e-01 6.941e-01 7.598e-02 4.165e-01 1.261e-01 9.511e-01 3.039e-01 # p p > zp > mu+ mu-
1.200e-01  3.736e-01 1.300e+03 7.915e+00 3.579e-01 6.941e-01 7.601e-02 4.161e-01 1.260e-01 9.511e-01 3.040e-01 # p p > zp > mu+ mu-
1.400e-01  3.465e-01 1.300e+03 6.805e+00 3.086e-01 6.941e-01 7.603e-02 4.156e-01 1.257e-01 9.511e-01 3.041e-01 # p p > zp > mu+ mu-
1.600e-01  3.247e-01 1.300e+03 5.976e+00 2.718e-01 6.941e-01 7.606e-02 4.150e-01 1.255e-01 9.511e-01 3.043e-01 # p p > zp > mu+ mu-
1.800e-01  3.069e-01 1.300e+03 5.334e+00 2.431e-01 6.941e-01 7.610e-02 4.144e-01 1.252e-01 9.511e-01 3.044e-01 # p p > zp > mu+ mu-
2.000e-01  2.919e-01 1.300e+03 4.823e+00 2.209e-01 6.941e-01 7.614e-02 4.138e-01 1.249e-01 9.511e-01 3.045e-01 # p p > zp > mu+ mu-
2.000e-02  9.809e-01 1.400e+03 5.892e+01 1.661e+00 5.248e-01 7.580e-02 4.187e-01 1.263e-01 7.183e-01 3.032e-01 # p p > zp > mu+ mu-
4.000e-02  6.939e-01 1.400e+03 2.948e+01 8.317e-01 5.248e-01 7.580e-02 4.185e-01 1.263e-01 7.183e-01 3.032e-01 # p p > zp > mu+ mu-
6.000e-02  5.669e-01 1.400e+03 1.968e+01 5.444e-01 5.248e-01 7.582e-02 4.183e-01 1.262e-01 7.183e-01 3.033e-01 # p p > zp > mu+ mu-
8.000e-02  4.914e-01 1.400e+03 1.478e+01 4.071e-01 5.248e-01 7.583e-02 4.179e-01 1.261e-01 7.183e-01 3.033e-01 # p p > zp > mu+ mu-
1.000e-01  4.401e-01 1.400e+03 1.185e+01 3.258e-01 5.248e-01 7.585e-02 4.176e-01 1.259e-01 7.183e-01 3.034e-01 # p p > zp > mu+ mu-
1.200e-01  4.023e-01 1.400e+03 9.903e+00 2.725e-01 5.248e-01 7.587e-02 4.171e-01 1.257e-01 7.183e-01 3.035e-01 # p p > zp > mu+ mu-
1.400e-01  3.731e-01 1.400e+03 8.515e+00 2.348e-01 5.248e-01 7.590e-02 4.166e-01 1.255e-01 7.183e-01 3.036e-01 # p p > zp > mu+ mu-
1.600e-01  3.497e-01 1.400e+03 7.478e+00 2.067e-01 5.248e-01 7.593e-02 4.161e-01 1.253e-01 7.183e-01 3.037e-01 # p p > zp > mu+ mu-
1.800e-01  3.305e-01 1.400e+03 6.675e+00 1.851e-01 5.248e-01 7.596e-02 4.155e-01 1.250e-01 7.183e-01 3.038e-01 # p p > zp > mu+ mu-
2.000e-01  3.143e-01 1.400e+03 6.035e+00 1.680e-01 5.248e-01 7.599e-02 4.149e-01 1.247e-01 7.183e-01 3.040e-01 # p p > zp > mu+ mu-
2.000e-02  1.051e+00 1.500e+03 7.257e+01 1.306e+00 3.745e-01 7.569e-02 4.195e-01 1.261e-01 5.224e-01 3.028e-01 # p p > zp > mu+ mu-
4.000e-02  7.434e-01 1.500e+03 3.631e+01 6.212e-01 3.745e-01 7.570e-02 4.193e-01 1.261e-01 5.224e-01 3.028e-01 # p p > zp > mu+ mu-
6.000e-02  6.074e-01 1.500e+03 2.424e+01 4.278e-01 3.745e-01 7.571e-02 4.191e-01 1.260e-01 5.224e-01 3.028e-01 # p p > zp > mu+ mu-
8.000e-02  5.265e-01 1.500e+03 1.821e+01 3.187e-01 3.745e-01 7.572e-02 4.188e-01 1.259e-01 5.224e-01 3.029e-01 # p p > zp > mu+ mu-
1.000e-01  4.715e-01 1.500e+03 1.460e+01 2.546e-01 3.745e-01 7.574e-02 4.184e-01 1.257e-01 5.224e-01 3.030e-01 # p p > zp > mu+ mu-
1.200e-01  4.311e-01 1.500e+03 1.220e+01 2.125e-01 3.745e-01 7.576e-02 4.179e-01 1.256e-01 5.224e-01 3.030e-01 # p p > zp > mu+ mu-
1.400e-01  3.998e-01 1.500e+03 1.049e+01 1.829e-01 3.745e-01 7.579e-02 4.175e-01 1.253e-01 5.224e-01 3.031e-01 # p p > zp > mu+ mu-
1.600e-01  3.747e-01 1.500e+03 9.211e+00 1.609e-01 3.745e-01 7.581e-02 4.169e-01 1.251e-01 5.224e-01 3.033e-01 # p p > zp > mu+ mu-
1.800e-01  3.541e-01 1.500e+03 8.221e+00 1.440e-01 3.745e-01 7.585e-02 4.163e-01 1.248e-01 5.224e-01 3.034e-01 # p p > zp > mu+ mu-
2.000e-01  3.368e-01 1.500e+03 7.434e+00 1.306e-01 3.745e-01 7.588e-02 4.157e-01 1.245e-01 5.224e-01 3.035e-01 # p p > zp > mu+ mu-
2.000e-02  1.121e+00 1.600e+03 8.818e+01 1.208e+00 3.161e-01 7.561e-02 4.202e-01 1.260e-01 4.623e-01 3.024e-01 # p p > zp > mu+ mu-
4.000e-02  7.930e-01 1.600e+03 4.412e+01 5.035e-01 3.161e-01 7.561e-02 4.200e-01 1.259e-01 4.623e-01 3.024e-01 # p p > zp > mu+ mu-
6.000e-02  6.479e-01 1.600e+03 2.945e+01 3.283e-01 3.161e-01 7.562e-02 4.197e-01 1.259e-01 4.623e-01 3.025e-01 # p p > zp > mu+ mu-
8.000e-02  5.616e-01 1.600e+03 2.212e+01 2.443e-01 3.161e-01 7.564e-02 4.194e-01 1.257e-01 4.623e-01 3.025e-01 # p p > zp > mu+ mu-
1.000e-01  5.029e-01 1.600e+03 1.774e+01 1.952e-01 3.161e-01 7.565e-02 4.191e-01 1.256e-01 4.623e-01 3.026e-01 # p p > zp > mu+ mu-
1.200e-01  4.598e-01 1.600e+03 1.482e+01 1.630e-01 3.161e-01 7.567e-02 4.186e-01 1.254e-01 4.623e-01 3.027e-01 # p p > zp > mu+ mu-
1.400e-01  4.264e-01 1.600e+03 1.274e+01 1.403e-01 3.161e-01 7.570e-02 4.181e-01 1.252e-01 4.623e-01 3.028e-01 # p p > zp > mu+ mu-
1.600e-01  3.997e-01 1.600e+03 1.119e+01 1.236e-01 3.161e-01 7.573e-02 4.176e-01 1.249e-01 4.623e-01 3.029e-01 # p p > zp > mu+ mu-
1.800e-01  3.777e-01 1.600e+03 9.990e+00 1.101e-01 3.161e-01 7.576e-02 4.170e-01 1.247e-01 4.623e-01 3.030e-01 # p p > zp > mu+ mu-
2.000e-01  3.592e-01 1.600e+03 9.033e+00 9.999e-02 3.161e-01 7.579e-02 4.164e-01 1.244e-01 4.623e-01 3.032e-01 # p p > zp > mu+ mu-
2.000e-02  1.191e+00 1.700e+03 1.059e+02 9.079e-01 3.045e-01 7.553e-02 4.207e-01 1.259e-01 3.698e-01 3.021e-01 # p p > zp > mu+ mu-
4.000e-02  8.425e-01 1.700e+03 5.297e+01 4.398e-01 3.045e-01 7.554e-02 4.205e-01 1.258e-01 3.698e-01 3.022e-01 # p p > zp > mu+ mu-
6.000e-02  6.884e-01 1.700e+03 3.536e+01 2.601e-01 3.045e-01 7.555e-02 4.203e-01 1.257e-01 3.698e-01 3.022e-01 # p p > zp > mu+ mu-
8.000e-02  5.967e-01 1.700e+03 2.656e+01 1.920e-01 3.045e-01 7.556e-02 4.200e-01 1.256e-01 3.698e-01 3.023e-01 # p p > zp > mu+ mu-
1.000e-01  5.344e-01 1.700e+03 2.130e+01 1.534e-01 3.045e-01 7.558e-02 4.196e-01 1.255e-01 3.698e-01 3.023e-01 # p p > zp > mu+ mu-
1.200e-01  4.885e-01 1.700e+03 1.779e+01 1.281e-01 3.045e-01 7.560e-02 4.192e-01 1.253e-01 3.698e-01 3.024e-01 # p p > zp > mu+ mu-
1.400e-01  4.531e-01 1.700e+03 1.530e+01 1.099e-01 3.045e-01 7.562e-02 4.187e-01 1.251e-01 3.698e-01 3.025e-01 # p p > zp > mu+ mu-
1.600e-01  4.247e-01 1.700e+03 1.344e+01 9.692e-02 3.045e-01 7.565e-02 4.182e-01 1.248e-01 3.698e-01 3.026e-01 # p p > zp > mu+ mu-
1.800e-01  4.013e-01 1.700e+03 1.199e+01 8.678e-02 3.045e-01 7.568e-02 4.176e-01 1.245e-01 3.698e-01 3.027e-01 # p p > zp > mu+ mu-
2.000e-01  3.817e-01 1.700e+03 1.085e+01 7.880e-02 3.045e-01 7.571e-02 4.170e-01 1.242e-01 3.698e-01 3.029e-01 # p p > zp > mu+ mu-
2.000e-02  1.261e+00 1.800e+03 1.258e+02 8.305e-01 2.806e-01 7.548e-02 4.212e-01 1.258e-01 3.182e-01 3.019e-01 # p p > zp > mu+ mu-
4.000e-02  8.921e-01 1.800e+03 6.293e+01 3.540e-01 2.806e-01 7.548e-02 4.210e-01 1.257e-01 3.182e-01 3.019e-01 # p p > zp > mu+ mu-
6.000e-02  7.289e-01 1.800e+03 4.200e+01 1.975e-01 2.806e-01 7.549e-02 4.207e-01 1.256e-01 3.182e-01 3.020e-01 # p p > zp > mu+ mu-
8.000e-02  6.318e-01 1.800e+03 3.156e+01 1.472e-01 2.806e-01 7.550e-02 4.204e-01 1.255e-01 3.182e-01 3.020e-01 # p p > zp > mu+ mu-
1.000e-01  5.658e-01 1.800e+03 2.530e+01 1.176e-01 2.806e-01 7.552e-02 4.201e-01 1.254e-01 3.182e-01 3.021e-01 # p p > zp > mu+ mu-
1.200e-01  5.173e-01 1.800e+03 2.114e+01 9.987e-02 2.806e-01 7.554e-02 4.196e-01 1.252e-01 3.182e-01 3.022e-01 # p p > zp > mu+ mu-
1.400e-01  4.797e-01 1.800e+03 1.818e+01 8.597e-02 2.806e-01 7.556e-02 4.192e-01 1.250e-01 3.182e-01 3.023e-01 # p p > zp > mu+ mu-
1.600e-01  4.496e-01 1.800e+03 1.596e+01 7.575e-02 2.806e-01 7.559e-02 4.186e-01 1.247e-01 3.182e-01 3.024e-01 # p p > zp > mu+ mu-
1.800e-01  4.249e-01 1.800e+03 1.425e+01 6.786e-02 2.806e-01 7.562e-02 4.181e-01 1.244e-01 3.182e-01 3.025e-01 # p p > zp > mu+ mu-
2.000e-01  4.041e-01 1.800e+03 1.288e+01 6.170e-02 2.806e-01 7.565e-02 4.175e-01 1.241e-01 3.182e-01 3.026e-01 # p p > zp > mu+ mu-
2.000e-02  1.331e+00 1.900e+03 1.480e+02 6.299e-01 2.419e-01 7.543e-02 4.215e-01 1.257e-01 2.686e-01 3.017e-01 # p p > zp > mu+ mu-
4.000e-02  9.417e-01 1.900e+03 7.406e+01 2.510e-01 2.419e-01 7.543e-02 4.214e-01 1.256e-01 2.686e-01 3.017e-01 # p p > zp > mu+ mu-
6.000e-02  7.694e-01 1.900e+03 4.943e+01 1.629e-01 2.419e-01 7.544e-02 4.211e-01 1.256e-01 2.686e-01 3.018e-01 # p p > zp > mu+ mu-
8.000e-02  6.669e-01 1.900e+03 3.714e+01 1.203e-01 2.419e-01 7.545e-02 4.208e-01 1.254e-01 2.686e-01 3.018e-01 # p p > zp > mu+ mu-
1.000e-01  5.972e-01 1.900e+03 2.977e+01 9.460e-02 2.419e-01 7.547e-02 4.205e-01 1.253e-01 2.686e-01 3.019e-01 # p p > zp > mu+ mu-
1.200e-01  5.460e-01 1.900e+03 2.488e+01 7.906e-02 2.419e-01 7.549e-02 4.200e-01 1.251e-01 2.686e-01 3.020e-01 # p p > zp > mu+ mu-
1.400e-01  5.064e-01 1.900e+03 2.139e+01 6.812e-02 2.419e-01 7.551e-02 4.196e-01 1.249e-01 2.686e-01 3.020e-01 # p p > zp > mu+ mu-
1.600e-01  4.746e-01 1.900e+03 1.879e+01 5.987e-02 2.419e-01 7.554e-02 4.190e-01 1.246e-01 2.686e-01 3.022e-01 # p p > zp > mu+ mu-
1.800e-01  4.485e-01 1.900e+03 1.677e+01 5.414e-02 2.419e-01 7.557e-02 4.185e-01 1.244e-01 2.686e-01 3.023e-01 # p p > zp > mu+ mu-
2.000e-01  4.266e-01 1.900e+03 1.516e+01 4.920e-02 2.419e-01 7.560e-02 4.179e-01 1.240e-01 2.686e-01 3.024e-01 # p p > zp > mu+ mu-
2.000e-02  1.401e+00 2.000e+03 1.727e+02 5.991e-01 1.995e-01 7.538e-02 4.219e-01 1.256e-01 2.259e-01 3.015e-01 # p p > zp > mu+ mu-
4.000e-02  9.912e-01 2.000e+03 8.643e+01 2.246e-01 1.995e-01 7.539e-02 4.217e-01 1.256e-01 2.259e-01 3.016e-01 # p p > zp > mu+ mu-
6.000e-02  8.099e-01 2.000e+03 5.769e+01 1.370e-01 1.995e-01 7.540e-02 4.214e-01 1.255e-01 2.259e-01 3.016e-01 # p p > zp > mu+ mu-
8.000e-02  7.020e-01 2.000e+03 4.334e+01 9.556e-02 1.995e-01 7.541e-02 4.211e-01 1.254e-01 2.259e-01 3.016e-01 # p p > zp > mu+ mu-
1.000e-01  6.287e-01 2.000e+03 3.475e+01 7.686e-02 1.995e-01 7.543e-02 4.208e-01 1.252e-01 2.259e-01 3.017e-01 # p p > zp > mu+ mu-
1.200e-01  5.747e-01 2.000e+03 2.903e+01 6.423e-02 1.995e-01 7.545e-02 4.204e-01 1.250e-01 2.259e-01 3.018e-01 # p p > zp > mu+ mu-
1.400e-01  5.330e-01 2.000e+03 2.497e+01 5.554e-02 1.995e-01 7.547e-02 4.199e-01 1.248e-01 2.259e-01 3.019e-01 # p p > zp > mu+ mu-
1.600e-01  4.996e-01 2.000e+03 2.193e+01 4.868e-02 1.995e-01 7.549e-02 4.194e-01 1.246e-01 2.259e-01 3.020e-01 # p p > zp > mu+ mu-
1.800e-01  4.721e-01 2.000e+03 1.957e+01 4.357e-02 1.995e-01 7.552e-02 4.188e-01 1.243e-01 2.259e-01 3.021e-01 # p p > zp > mu+ mu-
2.000e-01  4.490e-01 2.000e+03 1.770e+01 3.949e-02 1.995e-01 7.555e-02 4.182e-01 1.240e-01 2.259e-01 3.022e-01 # p p > zp > mu+ mu-
2.000e-02  1.471e+00 2.100e+03 2.000e+02 5.199e-01 1.655e-01 7.535e-02 4.221e-01 1.256e-01 1.818e-01 3.014e-01 # p p > zp > mu+ mu-
4.000e-02  1.041e+00 2.100e+03 1.001e+02 1.919e-01 1.655e-01 7.535e-02 4.220e-01 1.255e-01 1.818e-01 3.014e-01 # p p > zp > mu+ mu-
6.000e-02  8.504e-01 2.100e+03 6.681e+01 1.134e-01 1.655e-01 7.536e-02 4.217e-01 1.254e-01 1.818e-01 3.014e-01 # p p > zp > mu+ mu-
8.000e-02  7.371e-01 2.100e+03 5.019e+01 8.986e-02 1.655e-01 7.537e-02 4.214e-01 1.253e-01 1.818e-01 3.015e-01 # p p > zp > mu+ mu-
1.000e-01  6.601e-01 2.100e+03 4.024e+01 6.480e-02 1.655e-01 7.539e-02 4.211e-01 1.252e-01 1.818e-01 3.016e-01 # p p > zp > mu+ mu-
1.200e-01  6.035e-01 2.100e+03 3.363e+01 5.320e-02 1.655e-01 7.541e-02 4.206e-01 1.250e-01 1.818e-01 3.016e-01 # p p > zp > mu+ mu-
1.400e-01  5.597e-01 2.100e+03 2.892e+01 4.549e-02 1.655e-01 7.543e-02 4.202e-01 1.247e-01 1.818e-01 3.017e-01 # p p > zp > mu+ mu-
1.600e-01  5.246e-01 2.100e+03 2.539e+01 3.960e-02 1.655e-01 7.546e-02 4.197e-01 1.245e-01 1.818e-01 3.018e-01 # p p > zp > mu+ mu-
1.800e-01  4.957e-01 2.100e+03 2.267e+01 3.553e-02 1.655e-01 7.548e-02 4.191e-01 1.242e-01 1.818e-01 3.019e-01 # p p > zp > mu+ mu-
2.000e-01  4.715e-01 2.100e+03 2.050e+01 3.214e-02 1.655e-01 7.552e-02 4.185e-01 1.239e-01 1.818e-01 3.021e-01 # p p > zp > mu+ mu-
2.000e-02  1.541e+00 2.200e+03 2.301e+02 3.580e-01 1.427e-01 7.532e-02 4.224e-01 1.255e-01 1.514e-01 3.013e-01 # p p > zp > mu+ mu-
4.000e-02  1.090e+00 2.200e+03 1.151e+02 1.664e-01 1.427e-01 7.532e-02 4.222e-01 1.255e-01 1.514e-01 3.013e-01 # p p > zp > mu+ mu-
6.000e-02  8.909e-01 2.200e+03 7.685e+01 9.880e-02 1.427e-01 7.533e-02 4.220e-01 1.254e-01 1.514e-01 3.013e-01 # p p > zp > mu+ mu-
8.000e-02  7.722e-01 2.200e+03 5.774e+01 6.736e-02 1.427e-01 7.534e-02 4.217e-01 1.253e-01 1.514e-01 3.014e-01 # p p > zp > mu+ mu-
1.000e-01  6.915e-01 2.200e+03 4.629e+01 5.586e-02 1.427e-01 7.536e-02 4.213e-01 1.251e-01 1.514e-01 3.014e-01 # p p > zp > mu+ mu-
1.200e-01  6.322e-01 2.200e+03 3.868e+01 4.435e-02 1.427e-01 7.538e-02 4.209e-01 1.249e-01 1.514e-01 3.015e-01 # p p > zp > mu+ mu-
1.400e-01  5.863e-01 2.200e+03 3.326e+01 3.738e-02 1.427e-01 7.540e-02 4.204e-01 1.247e-01 1.514e-01 3.016e-01 # p p > zp > mu+ mu-
1.600e-01  5.496e-01 2.200e+03 2.921e+01 3.247e-02 1.427e-01 7.542e-02 4.199e-01 1.244e-01 1.514e-01 3.017e-01 # p p > zp > mu+ mu-
1.800e-01  5.193e-01 2.200e+03 2.607e+01 2.879e-02 1.427e-01 7.545e-02 4.194e-01 1.242e-01 1.514e-01 3.018e-01 # p p > zp > mu+ mu-
2.000e-01  4.939e-01 2.200e+03 2.358e+01 2.635e-02 1.427e-01 7.548e-02 4.188e-01 1.239e-01 1.514e-01 3.019e-01 # p p > zp > mu+ mu-
2.000e-02  1.611e+00 2.300e+03 2.630e+02 4.660e-01 1.248e-01 7.529e-02 4.226e-01 1.255e-01 1.319e-01 3.012e-01 # p p > zp > mu+ mu-
4.000e-02  1.140e+00 2.300e+03 1.316e+02 1.435e-01 1.248e-01 7.529e-02 4.224e-01 1.254e-01 1.319e-01 3.012e-01 # p p > zp > mu+ mu-
6.000e-02  9.314e-01 2.300e+03 8.785e+01 8.305e-02 1.248e-01 7.530e-02 4.222e-01 1.253e-01 1.319e-01 3.012e-01 # p p > zp > mu+ mu-
8.000e-02  8.073e-01 2.300e+03 6.600e+01 5.530e-02 1.248e-01 7.532e-02 4.219e-01 1.252e-01 1.319e-01 3.013e-01 # p p > zp > mu+ mu-
1.000e-01  7.230e-01 2.300e+03 5.291e+01 4.175e-02 1.248e-01 7.533e-02 4.215e-01 1.251e-01 1.319e-01 3.013e-01 # p p > zp > mu+ mu-
1.200e-01  6.609e-01 2.300e+03 4.421e+01 3.410e-02 1.248e-01 7.535e-02 4.211e-01 1.249e-01 1.319e-01 3.014e-01 # p p > zp > mu+ mu-
1.400e-01  6.130e-01 2.300e+03 3.802e+01 2.901e-02 1.248e-01 7.537e-02 4.206e-01 1.246e-01 1.319e-01 3.015e-01 # p p > zp > mu+ mu-
1.600e-01  5.745e-01 2.300e+03 3.339e+01 2.574e-02 1.248e-01 7.540e-02 4.201e-01 1.244e-01 1.319e-01 3.016e-01 # p p > zp > mu+ mu-
1.800e-01  5.429e-01 2.300e+03 2.981e+01 2.285e-02 1.248e-01 7.542e-02 4.196e-01 1.241e-01 1.319e-01 3.017e-01 # p p > zp > mu+ mu-
2.000e-01  5.164e-01 2.300e+03 2.695e+01 2.059e-02 1.248e-01 7.545e-02 4.190e-01 1.238e-01 1.319e-01 3.018e-01 # p p > zp > mu+ mu-
2.000e-02  1.681e+00 2.400e+03 2.989e+02 3.398e-01 1.095e-01 7.527e-02 4.228e-01 1.254e-01 1.162e-01 3.011e-01 # p p > zp > mu+ mu-
4.000e-02  1.189e+00 2.400e+03 1.496e+02 1.310e-01 1.095e-01 7.527e-02 4.226e-01 1.254e-01 1.162e-01 3.011e-01 # p p > zp > mu+ mu-
6.000e-02  9.718e-01 2.400e+03 9.984e+01 7.217e-02 1.095e-01 7.528e-02 4.224e-01 1.253e-01 1.162e-01 3.011e-01 # p p > zp > mu+ mu-
8.000e-02  8.424e-01 2.400e+03 7.501e+01 4.597e-02 1.095e-01 7.529e-02 4.221e-01 1.252e-01 1.162e-01 3.012e-01 # p p > zp > mu+ mu-
1.000e-01  7.544e-01 2.400e+03 6.014e+01 3.535e-02 1.095e-01 7.531e-02 4.217e-01 1.250e-01 1.162e-01 3.012e-01 # p p > zp > mu+ mu-
1.200e-01  6.897e-01 2.400e+03 5.025e+01 2.856e-02 1.095e-01 7.532e-02 4.213e-01 1.248e-01 1.162e-01 3.013e-01 # p p > zp > mu+ mu-
1.400e-01  6.396e-01 2.400e+03 4.321e+01 2.396e-02 1.095e-01 7.535e-02 4.208e-01 1.246e-01 1.162e-01 3.014e-01 # p p > zp > mu+ mu-
1.600e-01  5.995e-01 2.400e+03 3.795e+01 2.087e-02 1.095e-01 7.537e-02 4.203e-01 1.244e-01 1.162e-01 3.015e-01 # p p > zp > mu+ mu-
1.800e-01  5.665e-01 2.400e+03 3.388e+01 1.846e-02 1.095e-01 7.540e-02 4.198e-01 1.241e-01 1.162e-01 3.016e-01 # p p > zp > mu+ mu-
2.000e-01  5.388e-01 2.400e+03 3.063e+01 1.660e-02 1.095e-01 7.543e-02 4.192e-01 1.238e-01 1.162e-01 3.017e-01 # p p > zp > mu+ mu-
2.000e-02  1.752e+00 2.500e+03 3.380e+02 3.554e-01 9.911e-02 7.524e-02 4.229e-01 1.254e-01 1.023e-01 3.010e-01 # p p > zp > mu+ mu-
4.000e-02  1.239e+00 2.500e+03 1.691e+02 1.015e-01 9.911e-02 7.525e-02 4.228e-01 1.253e-01 1.023e-01 3.010e-01 # p p > zp > mu+ mu-
6.000e-02  1.012e+00 2.500e+03 1.129e+02 5.614e-02 9.911e-02 7.526e-02 4.225e-01 1.253e-01 1.023e-01 3.010e-01 # p p > zp > mu+ mu-
8.000e-02  8.775e-01 2.500e+03 8.481e+01 3.965e-02 9.911e-02 7.527e-02 4.222e-01 1.251e-01 1.023e-01 3.011e-01 # p p > zp > mu+ mu-
1.000e-01  7.858e-01 2.500e+03 6.799e+01 2.960e-02 9.911e-02 7.529e-02 4.219e-01 1.250e-01 1.023e-01 3.011e-01 # p p > zp > mu+ mu-
1.200e-01  7.184e-01 2.500e+03 5.682e+01 2.381e-02 9.911e-02 7.530e-02 4.215e-01 1.248e-01 1.023e-01 3.012e-01 # p p > zp > mu+ mu-
1.400e-01  6.663e-01 2.500e+03 4.885e+01 1.971e-02 9.911e-02 7.532e-02 4.210e-01 1.246e-01 1.023e-01 3.013e-01 # p p > zp > mu+ mu-
1.600e-01  6.245e-01 2.500e+03 4.291e+01 1.698e-02 9.911e-02 7.535e-02 4.205e-01 1.243e-01 1.023e-01 3.014e-01 # p p > zp > mu+ mu-
1.800e-01  5.901e-01 2.500e+03 3.830e+01 1.495e-02 9.911e-02 7.538e-02 4.199e-01 1.240e-01 1.023e-01 3.015e-01 # p p > zp > mu+ mu-
2.000e-01  5.613e-01 2.500e+03 3.463e+01 1.345e-02 9.911e-02 7.541e-02 4.194e-01 1.237e-01 1.023e-01 3.016e-01 # p p > zp > mu+ mu-
2.000e-02  1.822e+00 2.600e+03 3.803e+02 3.711e-01 8.980e-02 7.523e-02 4.231e-01 1.254e-01 9.240e-02 3.009e-01 # p p > zp > mu+ mu-
4.000e-02  1.289e+00 2.600e+03 1.903e+02 1.159e-01 8.980e-02 7.523e-02 4.229e-01 1.253e-01 9.240e-02 3.009e-01 # p p > zp > mu+ mu-
6.000e-02  1.053e+00 2.600e+03 1.270e+02 5.101e-02 8.980e-02 7.524e-02 4.227e-01 1.252e-01 9.240e-02 3.010e-01 # p p > zp > mu+ mu-
8.000e-02  9.126e-01 2.600e+03 9.542e+01 3.186e-02 8.980e-02 7.525e-02 4.224e-01 1.251e-01 9.240e-02 3.010e-01 # p p > zp > mu+ mu-
1.000e-01  8.173e-01 2.600e+03 7.650e+01 2.405e-02 8.980e-02 7.527e-02 4.220e-01 1.249e-01 9.240e-02 3.011e-01 # p p > zp > mu+ mu-
1.200e-01  7.472e-01 2.600e+03 6.393e+01 1.957e-02 8.980e-02 7.528e-02 4.216e-01 1.248e-01 9.240e-02 3.011e-01 # p p > zp > mu+ mu-
1.400e-01  6.929e-01 2.600e+03 5.497e+01 1.633e-02 8.980e-02 7.531e-02 4.211e-01 1.245e-01 9.240e-02 3.012e-01 # p p > zp > mu+ mu-
1.600e-01  6.495e-01 2.600e+03 4.828e+01 1.386e-02 8.980e-02 7.533e-02 4.206e-01 1.243e-01 9.240e-02 3.013e-01 # p p > zp > mu+ mu-
1.800e-01  6.137e-01 2.600e+03 4.309e+01 1.209e-02 8.980e-02 7.536e-02 4.201e-01 1.240e-01 9.240e-02 3.014e-01 # p p > zp > mu+ mu-
2.000e-01  5.837e-01 2.600e+03 3.897e+01 1.094e-02 8.980e-02 7.539e-02 4.195e-01 1.237e-01 9.240e-02 3.015e-01 # p p > zp > mu+ mu-
2.000e-02  1.892e+00 2.700e+03 4.260e+02 3.316e-01 8.338e-02 7.521e-02 4.232e-01 1.253e-01 8.426e-02 3.008e-01 # p p > zp > mu+ mu-
4.000e-02  1.338e+00 2.700e+03 2.131e+02 8.684e-02 8.338e-02 7.521e-02 4.230e-01 1.253e-01 8.426e-02 3.009e-01 # p p > zp > mu+ mu-
6.000e-02  1.093e+00 2.700e+03 1.423e+02 5.656e-02 8.338e-02 7.522e-02 4.228e-01 1.252e-01 8.426e-02 3.009e-01 # p p > zp > mu+ mu-
8.000e-02  9.477e-01 2.700e+03 1.069e+02 2.754e-02 8.338e-02 7.523e-02 4.225e-01 1.251e-01 8.426e-02 3.009e-01 # p p > zp > mu+ mu-
1.000e-01  8.487e-01 2.700e+03 8.569e+01 1.973e-02 8.338e-02 7.525e-02 4.221e-01 1.249e-01 8.426e-02 3.010e-01 # p p > zp > mu+ mu-
1.200e-01  7.759e-01 2.700e+03 7.160e+01 1.589e-02 8.338e-02 7.527e-02 4.217e-01 1.247e-01 8.426e-02 3.011e-01 # p p > zp > mu+ mu-
1.400e-01  7.196e-01 2.700e+03 6.157e+01 1.317e-02 8.338e-02 7.529e-02 4.213e-01 1.245e-01 8.426e-02 3.012e-01 # p p > zp > mu+ mu-
1.600e-01  6.745e-01 2.700e+03 5.408e+01 1.134e-02 8.338e-02 7.531e-02 4.208e-01 1.243e-01 8.426e-02 3.012e-01 # p p > zp > mu+ mu-
1.800e-01  6.374e-01 2.700e+03 4.827e+01 9.935e-03 8.338e-02 7.534e-02 4.202e-01 1.240e-01 8.426e-02 3.014e-01 # p p > zp > mu+ mu-
2.000e-01  6.062e-01 2.700e+03 4.365e+01 8.963e-03 8.338e-02 7.537e-02 4.196e-01 1.237e-01 8.426e-02 3.015e-01 # p p > zp > mu+ mu-
2.000e-02  1.962e+00 2.800e+03 4.752e+02 3.068e-01 7.472e-02 7.519e-02 4.233e-01 1.253e-01 7.690e-02 3.008e-01 # p p > zp > mu+ mu-
4.000e-02  1.388e+00 2.800e+03 2.378e+02 9.858e-02 7.472e-02 7.520e-02 4.231e-01 1.253e-01 7.690e-02 3.008e-01 # p p > zp > mu+ mu-
6.000e-02  1.134e+00 2.800e+03 1.587e+02 3.887e-02 7.472e-02 7.521e-02 4.229e-01 1.252e-01 7.690e-02 3.008e-01 # p p > zp > mu+ mu-
8.000e-02  9.828e-01 2.800e+03 1.192e+02 2.411e-02 7.472e-02 7.522e-02 4.226e-01 1.250e-01 7.690e-02 3.009e-01 # p p > zp > mu+ mu-
1.000e-01  8.801e-01 2.800e+03 9.559e+01 1.705e-02 7.472e-02 7.523e-02 4.223e-01 1.249e-01 7.690e-02 3.009e-01 # p p > zp > mu+ mu-
1.200e-01  8.046e-01 2.800e+03 7.988e+01 1.337e-02 7.472e-02 7.525e-02 4.218e-01 1.247e-01 7.690e-02 3.010e-01 # p p > zp > mu+ mu-
1.400e-01  7.462e-01 2.800e+03 6.868e+01 1.096e-02 7.472e-02 7.527e-02 4.214e-01 1.245e-01 7.690e-02 3.011e-01 # p p > zp > mu+ mu-
1.600e-01  6.995e-01 2.800e+03 6.032e+01 9.357e-03 7.472e-02 7.530e-02 4.209e-01 1.242e-01 7.690e-02 3.012e-01 # p p > zp > mu+ mu-
1.800e-01  6.610e-01 2.800e+03 5.385e+01 8.207e-03 7.472e-02 7.532e-02 4.203e-01 1.240e-01 7.690e-02 3.013e-01 # p p > zp > mu+ mu-
2.000e-01  6.286e-01 2.800e+03 4.869e+01 7.320e-03 7.472e-02 7.535e-02 4.198e-01 1.236e-01 7.690e-02 3.014e-01 # p p > zp > mu+ mu-
2.000e-02  2.032e+00 2.900e+03 5.280e+02 2.911e-01 6.915e-02 7.518e-02 4.234e-01 1.253e-01 7.136e-02 3.007e-01 # p p > zp > mu+ mu-
4.000e-02  1.437e+00 2.900e+03 2.642e+02 8.567e-02 6.915e-02 7.519e-02 4.232e-01 1.252e-01 7.136e-02 3.007e-01 # p p > zp > mu+ mu-
6.000e-02  1.174e+00 2.900e+03 1.763e+02 4.636e-02 6.915e-02 7.519e-02 4.230e-01 1.251e-01 7.136e-02 3.008e-01 # p p > zp > mu+ mu-
8.000e-02  1.018e+00 2.900e+03 1.325e+02 2.639e-02 6.915e-02 7.521e-02 4.227e-01 1.250e-01 7.136e-02 3.008e-01 # p p > zp > mu+ mu-
1.000e-01  9.116e-01 2.900e+03 1.062e+02 1.431e-02 6.915e-02 7.522e-02 4.224e-01 1.249e-01 7.136e-02 3.009e-01 # p p > zp > mu+ mu-
1.200e-01  8.334e-01 2.900e+03 8.876e+01 1.079e-02 6.915e-02 7.524e-02 4.219e-01 1.247e-01 7.136e-02 3.010e-01 # p p > zp > mu+ mu-
1.400e-01  7.729e-01 2.900e+03 7.632e+01 8.772e-03 6.915e-02 7.526e-02 4.215e-01 1.245e-01 7.136e-02 3.010e-01 # p p > zp > mu+ mu-
1.600e-01  7.244e-01 2.900e+03 6.703e+01 7.805e-03 6.915e-02 7.528e-02 4.210e-01 1.242e-01 7.136e-02 3.011e-01 # p p > zp > mu+ mu-
1.800e-01  6.846e-01 2.900e+03 5.984e+01 6.820e-03 6.915e-02 7.531e-02 4.204e-01 1.239e-01 7.136e-02 3.012e-01 # p p > zp > mu+ mu-
2.000e-01  6.511e-01 2.900e+03 5.411e+01 6.217e-03 6.915e-02 7.534e-02 4.199e-01 1.236e-01 7.136e-02 3.014e-01 # p p > zp > mu+ mu-
2.000e-02  2.102e+00 3.000e+03 5.846e+02 2.968e-01 6.456e-02 7.517e-02 4.235e-01 1.253e-01 6.662e-02 3.007e-01 # p p > zp > mu+ mu-
4.000e-02  1.487e+00 3.000e+03 2.925e+02 8.749e-02 6.456e-02 7.517e-02 4.233e-01 1.252e-01 6.662e-02 3.007e-01 # p p > zp > mu+ mu-
6.000e-02  1.215e+00 3.000e+03 1.953e+02 4.074e-02 6.456e-02 7.518e-02 4.231e-01 1.251e-01 6.662e-02 3.007e-01 # p p > zp > mu+ mu-
8.000e-02  1.053e+00 3.000e+03 1.467e+02 2.653e-02 6.456e-02 7.519e-02 4.228e-01 1.250e-01 6.662e-02 3.008e-01 # p p > zp > mu+ mu-
1.000e-01  9.430e-01 3.000e+03 1.176e+02 1.772e-02 6.456e-02 7.521e-02 4.224e-01 1.249e-01 6.662e-02 3.008e-01 # p p > zp > mu+ mu-
1.200e-01  8.621e-01 3.000e+03 9.828e+01 1.338e-02 6.456e-02 7.523e-02 4.220e-01 1.247e-01 6.662e-02 3.009e-01 # p p > zp > mu+ mu-
1.400e-01  7.995e-01 3.000e+03 8.451e+01 1.040e-02 6.456e-02 7.525e-02 4.216e-01 1.244e-01 6.662e-02 3.010e-01 # p p > zp > mu+ mu-
1.600e-01  7.494e-01 3.000e+03 7.422e+01 8.065e-03 6.456e-02 7.527e-02 4.211e-01 1.242e-01 6.662e-02 3.011e-01 # p p > zp > mu+ mu-
1.800e-01  7.082e-01 3.000e+03 6.625e+01 7.076e-03 6.456e-02 7.530e-02 4.205e-01 1.239e-01 6.662e-02 3.012e-01 # p p > zp > mu+ mu-
2.000e-01  6.735e-01 3.000e+03 5.991e+01 6.136e-03 6.456e-02 7.533e-02 4.200e-01 1.236e-01 6.662e-02 3.013e-01 # p p > zp > mu+ mu-
2.000e-02  2.172e+00 3.100e+03 6.451e+02 2.874e-01 6.125e-02 7.516e-02 4.236e-01 1.252e-01 6.291e-02 3.006e-01 # p p > zp > mu+ mu-
4.000e-02  1.536e+00 3.100e+03 3.228e+02 8.146e-02 6.125e-02 7.516e-02 4.234e-01 1.252e-01 6.291e-02 3.007e-01 # p p > zp > mu+ mu-
6.000e-02  1.255e+00 3.100e+03 2.155e+02 4.073e-02 6.125e-02 7.517e-02 4.232e-01 1.251e-01 6.291e-02 3.007e-01 # p p > zp > mu+ mu-
8.000e-02  1.088e+00 3.100e+03 1.619e+02 2.331e-02 6.125e-02 7.518e-02 4.229e-01 1.250e-01 6.291e-02 3.007e-01 # p p > zp > mu+ mu-
1.000e-01  9.744e-01 3.100e+03 1.298e+02 1.490e-02 6.125e-02 7.520e-02 4.225e-01 1.248e-01 6.291e-02 3.008e-01 # p p > zp > mu+ mu-
1.200e-01  8.908e-01 3.100e+03 1.085e+02 1.110e-02 6.125e-02 7.522e-02 4.221e-01 1.246e-01 6.291e-02 3.009e-01 # p p > zp > mu+ mu-
1.400e-01  8.262e-01 3.100e+03 9.326e+01 8.351e-03 6.125e-02 7.524e-02 4.217e-01 1.244e-01 6.291e-02 3.009e-01 # p p > zp > mu+ mu-
1.600e-01  7.744e-01 3.100e+03 8.190e+01 6.761e-03 6.125e-02 7.526e-02 4.212e-01 1.242e-01 6.291e-02 3.010e-01 # p p > zp > mu+ mu-
1.800e-01  7.318e-01 3.100e+03 7.311e+01 6.005e-03 6.125e-02 7.528e-02 4.206e-01 1.239e-01 6.291e-02 3.011e-01 # p p > zp > mu+ mu-
2.000e-01  6.960e-01 3.100e+03 6.611e+01 5.266e-03 6.125e-02 7.531e-02 4.201e-01 1.236e-01 6.291e-02 3.013e-01 # p p > zp > mu+ mu-
2.000e-02  2.242e+00 3.200e+03 7.097e+02 2.831e-01 5.763e-02 7.515e-02 4.237e-01 1.252e-01 5.992e-02 3.006e-01 # p p > zp > mu+ mu-
4.000e-02  1.586e+00 3.200e+03 3.551e+02 7.818e-02 5.763e-02 7.515e-02 4.235e-01 1.252e-01 5.992e-02 3.006e-01 # p p > zp > mu+ mu-
6.000e-02  1.296e+00 3.200e+03 2.370e+02 3.050e-02 5.763e-02 7.516e-02 4.233e-01 1.251e-01 5.992e-02 3.006e-01 # p p > zp > mu+ mu-
8.000e-02  1.123e+00 3.200e+03 1.781e+02 1.842e-02 5.763e-02 7.517e-02 4.230e-01 1.250e-01 5.992e-02 3.007e-01 # p p > zp > mu+ mu-
1.000e-01  1.006e+00 3.200e+03 1.428e+02 1.654e-02 5.763e-02 7.519e-02 4.226e-01 1.248e-01 5.992e-02 3.008e-01 # p p > zp > mu+ mu-
1.200e-01  9.196e-01 3.200e+03 1.193e+02 1.221e-02 5.763e-02 7.521e-02 4.222e-01 1.246e-01 5.992e-02 3.008e-01 # p p > zp > mu+ mu-
1.400e-01  8.528e-01 3.200e+03 1.026e+02 9.572e-03 5.763e-02 7.523e-02 4.217e-01 1.244e-01 5.992e-02 3.009e-01 # p p > zp > mu+ mu-
1.600e-01  7.994e-01 3.200e+03 9.010e+01 6.538e-03 5.763e-02 7.525e-02 4.212e-01 1.242e-01 5.992e-02 3.010e-01 # p p > zp > mu+ mu-
1.800e-01  7.554e-01 3.200e+03 8.043e+01 5.513e-03 5.763e-02 7.527e-02 4.207e-01 1.239e-01 5.992e-02 3.011e-01 # p p > zp > mu+ mu-
2.000e-01  7.185e-01 3.200e+03 7.273e+01 4.453e-03 5.763e-02 7.530e-02 4.201e-01 1.236e-01 5.992e-02 3.012e-01 # p p > zp > mu+ mu-
2.000e-02  2.312e+00 3.300e+03 7.784e+02 2.676e-01 5.564e-02 7.514e-02 4.237e-01 1.252e-01 5.759e-02 3.006e-01 # p p > zp > mu+ mu-
4.000e-02  1.636e+00 3.300e+03 3.895e+02 7.286e-02 5.564e-02 7.515e-02 4.236e-01 1.252e-01 5.759e-02 3.006e-01 # p p > zp > mu+ mu-
6.000e-02  1.336e+00 3.300e+03 2.600e+02 3.656e-02 5.564e-02 7.515e-02 4.233e-01 1.251e-01 5.759e-02 3.006e-01 # p p > zp > mu+ mu-
8.000e-02  1.158e+00 3.300e+03 1.953e+02 1.917e-02 5.564e-02 7.516e-02 4.230e-01 1.250e-01 5.759e-02 3.007e-01 # p p > zp > mu+ mu-
1.000e-01  1.037e+00 3.300e+03 1.566e+02 1.176e-02 5.564e-02 7.518e-02 4.227e-01 1.248e-01 5.759e-02 3.007e-01 # p p > zp > mu+ mu-
1.200e-01  9.483e-01 3.300e+03 1.309e+02 8.596e-03 5.564e-02 7.520e-02 4.223e-01 1.246e-01 5.759e-02 3.008e-01 # p p > zp > mu+ mu-
1.400e-01  8.795e-01 3.300e+03 1.125e+02 6.993e-03 5.564e-02 7.522e-02 4.218e-01 1.244e-01 5.759e-02 3.009e-01 # p p > zp > mu+ mu-
1.600e-01  8.244e-01 3.300e+03 9.883e+01 6.225e-03 5.564e-02 7.524e-02 4.213e-01 1.241e-01 5.759e-02 3.010e-01 # p p > zp > mu+ mu-
1.800e-01  7.790e-01 3.300e+03 8.822e+01 5.064e-03 5.564e-02 7.527e-02 4.208e-01 1.239e-01 5.759e-02 3.011e-01 # p p > zp > mu+ mu-
2.000e-01  7.409e-01 3.300e+03 7.977e+01 4.095e-03 5.564e-02 7.529e-02 4.202e-01 1.235e-01 5.759e-02 3.012e-01 # p p > zp > mu+ mu-
2.000e-02  2.382e+00 3.400e+03 8.514e+02 2.769e-01 5.362e-02 7.513e-02 4.238e-01 1.252e-01 5.619e-02 3.005e-01 # p p > zp > mu+ mu-
4.000e-02  1.685e+00 3.400e+03 4.260e+02 7.157e-02 5.362e-02 7.514e-02 4.236e-01 1.251e-01 5.619e-02 3.005e-01 # p p > zp > mu+ mu-
6.000e-02  1.377e+00 3.400e+03 2.844e+02 3.455e-02 5.362e-02 7.515e-02 4.234e-01 1.251e-01 5.619e-02 3.006e-01 # p p > zp > mu+ mu-
8.000e-02  1.193e+00 3.400e+03 2.136e+02 2.069e-02 5.362e-02 7.516e-02 4.231e-01 1.249e-01 5.619e-02 3.006e-01 # p p > zp > mu+ mu-
1.000e-01  1.069e+00 3.400e+03 1.713e+02 1.382e-02 5.362e-02 7.517e-02 4.227e-01 1.248e-01 5.619e-02 3.007e-01 # p p > zp > mu+ mu-
1.200e-01  9.771e-01 3.400e+03 1.431e+02 9.058e-03 5.362e-02 7.519e-02 4.223e-01 1.246e-01 5.619e-02 3.008e-01 # p p > zp > mu+ mu-
1.400e-01  9.062e-01 3.400e+03 1.231e+02 6.769e-03 5.362e-02 7.521e-02 4.219e-01 1.244e-01 5.619e-02 3.008e-01 # p p > zp > mu+ mu-
1.600e-01  8.493e-01 3.400e+03 1.081e+02 5.864e-03 5.362e-02 7.523e-02 4.214e-01 1.241e-01 5.619e-02 3.009e-01 # p p > zp > mu+ mu-
1.800e-01  8.026e-01 3.400e+03 9.649e+01 4.692e-03 5.362e-02 7.526e-02 4.208e-01 1.238e-01 5.619e-02 3.010e-01 # p p > zp > mu+ mu-
2.000e-01  7.634e-01 3.400e+03 8.726e+01 3.734e-03 5.362e-02 7.529e-02 4.203e-01 1.235e-01 5.619e-02 3.011e-01 # p p > zp > mu+ mu-
2.000e-02  2.452e+00 3.500e+03 9.289e+02 2.696e-01 5.232e-02 7.512e-02 4.239e-01 1.252e-01 5.466e-02 3.005e-01 # p p > zp > mu+ mu-
4.000e-02  1.735e+00 3.500e+03 4.648e+02 7.258e-02 5.232e-02 7.513e-02 4.237e-01 1.251e-01 5.466e-02 3.005e-01 # p p > zp > mu+ mu-
6.000e-02  1.417e+00 3.500e+03 3.102e+02 3.191e-02 5.232e-02 7.514e-02 4.234e-01 1.250e-01 5.466e-02 3.006e-01 # p p > zp > mu+ mu-
8.000e-02  1.229e+00 3.500e+03 2.331e+02 2.092e-02 5.232e-02 7.515e-02 4.232e-01 1.249e-01 5.466e-02 3.006e-01 # p p > zp > mu+ mu-
1.000e-01  1.100e+00 3.500e+03 1.869e+02 1.326e-02 5.232e-02 7.516e-02 4.228e-01 1.248e-01 5.466e-02 3.007e-01 # p p > zp > mu+ mu-
1.200e-01  1.006e+00 3.500e+03 1.562e+02 9.202e-03 5.232e-02 7.518e-02 4.224e-01 1.246e-01 5.466e-02 3.007e-01 # p p > zp > mu+ mu-
1.400e-01  9.328e-01 3.500e+03 1.343e+02 6.365e-03 5.232e-02 7.520e-02 4.219e-01 1.244e-01 5.466e-02 3.008e-01 # p p > zp > mu+ mu-
1.600e-01  8.743e-01 3.500e+03 1.179e+02 4.790e-03 5.232e-02 7.522e-02 4.214e-01 1.241e-01 5.466e-02 3.009e-01 # p p > zp > mu+ mu-
1.800e-01  8.262e-01 3.500e+03 1.053e+02 4.280e-03 5.232e-02 7.525e-02 4.209e-01 1.238e-01 5.466e-02 3.010e-01 # p p > zp > mu+ mu-
2.000e-01  7.858e-01 3.500e+03 9.520e+01 3.412e-03 5.232e-02 7.528e-02 4.203e-01 1.235e-01 5.466e-02 3.011e-01 # p p > zp > mu+ mu-
2.000e-02  2.522e+00 3.600e+03 1.011e+03 2.616e-01 5.116e-02 7.512e-02 4.239e-01 1.252e-01 5.297e-02 3.005e-01 # p p > zp > mu+ mu-
4.000e-02  1.784e+00 3.600e+03 5.058e+02 6.419e-02 5.116e-02 7.512e-02 4.237e-01 1.251e-01 5.297e-02 3.005e-01 # p p > zp > mu+ mu-
6.000e-02  1.458e+00 3.600e+03 3.376e+02 3.398e-02 5.116e-02 7.513e-02 4.235e-01 1.250e-01 5.297e-02 3.005e-01 # p p > zp > mu+ mu-
8.000e-02  1.264e+00 3.600e+03 2.537e+02 1.774e-02 5.116e-02 7.514e-02 4.232e-01 1.249e-01 5.297e-02 3.006e-01 # p p > zp > mu+ mu-
1.000e-01  1.132e+00 3.600e+03 2.034e+02 1.206e-02 5.116e-02 7.516e-02 4.229e-01 1.248e-01 5.297e-02 3.006e-01 # p p > zp > mu+ mu-
1.200e-01  1.035e+00 3.600e+03 1.699e+02 8.871e-03 5.116e-02 7.517e-02 4.224e-01 1.246e-01 5.297e-02 3.007e-01 # p p > zp > mu+ mu-
1.400e-01  9.595e-01 3.600e+03 1.461e+02 6.816e-03 5.116e-02 7.519e-02 4.220e-01 1.244e-01 5.297e-02 3.008e-01 # p p > zp > mu+ mu-
1.600e-01  8.993e-01 3.600e+03 1.283e+02 5.366e-03 5.116e-02 7.522e-02 4.215e-01 1.241e-01 5.297e-02 3.009e-01 # p p > zp > mu+ mu-
1.800e-01  8.498e-01 3.600e+03 1.146e+02 4.586e-03 5.116e-02 7.524e-02 4.210e-01 1.238e-01 5.297e-02 3.010e-01 # p p > zp > mu+ mu-
2.000e-01  8.083e-01 3.600e+03 1.036e+02 3.720e-03 5.116e-02 7.527e-02 4.204e-01 1.235e-01 5.297e-02 3.011e-01 # p p > zp > mu+ mu-
2.000e-02  2.592e+00 3.700e+03 1.098e+03 2.747e-01 5.025e-02 7.511e-02 4.240e-01 1.252e-01 5.049e-02 3.004e-01 # p p > zp > mu+ mu-
4.000e-02  1.834e+00 3.700e+03 5.492e+02 5.951e-02 5.025e-02 7.512e-02 4.238e-01 1.251e-01 5.049e-02 3.005e-01 # p p > zp > mu+ mu-
6.000e-02  1.498e+00 3.700e+03 3.666e+02 3.243e-02 5.025e-02 7.512e-02 4.235e-01 1.250e-01 5.049e-02 3.005e-01 # p p > zp > mu+ mu-
8.000e-02  1.299e+00 3.700e+03 2.754e+02 1.880e-02 5.025e-02 7.514e-02 4.233e-01 1.249e-01 5.049e-02 3.005e-01 # p p > zp > mu+ mu-
1.000e-01  1.163e+00 3.700e+03 2.208e+02 1.264e-02 5.025e-02 7.515e-02 4.229e-01 1.248e-01 5.049e-02 3.006e-01 # p p > zp > mu+ mu-
1.200e-01  1.063e+00 3.700e+03 1.845e+02 9.112e-03 5.025e-02 7.517e-02 4.225e-01 1.246e-01 5.049e-02 3.007e-01 # p p > zp > mu+ mu-
1.400e-01  9.861e-01 3.700e+03 1.587e+02 6.653e-03 5.025e-02 7.519e-02 4.220e-01 1.243e-01 5.049e-02 3.007e-01 # p p > zp > mu+ mu-
1.600e-01  9.243e-01 3.700e+03 1.394e+02 5.177e-03 5.025e-02 7.521e-02 4.215e-01 1.241e-01 5.049e-02 3.008e-01 # p p > zp > mu+ mu-
1.800e-01  8.734e-01 3.700e+03 1.244e+02 4.361e-03 5.025e-02 7.524e-02 4.210e-01 1.238e-01 5.049e-02 3.009e-01 # p p > zp > mu+ mu-
2.000e-01  8.307e-01 3.700e+03 1.125e+02 3.436e-03 5.025e-02 7.526e-02 4.204e-01 1.235e-01 5.049e-02 3.011e-01 # p p > zp > mu+ mu-
2.000e-02  2.662e+00 3.800e+03 1.189e+03 2.509e-01 4.932e-02 7.511e-02 4.240e-01 1.252e-01 5.045e-02 3.004e-01 # p p > zp > mu+ mu-
4.000e-02  1.883e+00 3.800e+03 5.950e+02 6.313e-02 4.932e-02 7.511e-02 4.238e-01 1.251e-01 5.045e-02 3.004e-01 # p p > zp > mu+ mu-
6.000e-02  1.539e+00 3.800e+03 3.971e+02 3.142e-02 4.932e-02 7.512e-02 4.236e-01 1.250e-01 5.045e-02 3.005e-01 # p p > zp > mu+ mu-
8.000e-02  1.334e+00 3.800e+03 2.984e+02 1.901e-02 4.932e-02 7.513e-02 4.233e-01 1.249e-01 5.045e-02 3.005e-01 # p p > zp > mu+ mu-
1.000e-01  1.194e+00 3.800e+03 2.392e+02 1.241e-02 4.932e-02 7.514e-02 4.229e-01 1.247e-01 5.045e-02 3.006e-01 # p p > zp > mu+ mu-
1.200e-01  1.092e+00 3.800e+03 1.999e+02 8.555e-03 4.932e-02 7.516e-02 4.225e-01 1.246e-01 5.045e-02 3.006e-01 # p p > zp > mu+ mu-
1.400e-01  1.013e+00 3.800e+03 1.719e+02 6.766e-03 4.932e-02 7.518e-02 4.221e-01 1.243e-01 5.045e-02 3.007e-01 # p p > zp > mu+ mu-
1.600e-01  9.493e-01 3.800e+03 1.510e+02 5.316e-03 4.932e-02 7.520e-02 4.216e-01 1.241e-01 5.045e-02 3.008e-01 # p p > zp > mu+ mu-
1.800e-01  8.970e-01 3.800e+03 1.348e+02 4.273e-03 4.932e-02 7.523e-02 4.211e-01 1.238e-01 5.045e-02 3.009e-01 # p p > zp > mu+ mu-
2.000e-01  8.532e-01 3.800e+03 1.219e+02 3.472e-03 4.932e-02 7.526e-02 4.205e-01 1.235e-01 5.045e-02 3.010e-01 # p p > zp > mu+ mu-
2.000e-02  2.732e+00 3.900e+03 1.286e+03 2.234e-01 4.759e-02 7.510e-02 4.240e-01 1.251e-01 4.936e-02 3.004e-01 # p p > zp > mu+ mu-
4.000e-02  1.933e+00 3.900e+03 6.433e+02 6.672e-02 4.759e-02 7.511e-02 4.239e-01 1.251e-01 4.936e-02 3.004e-01 # p p > zp > mu+ mu-
6.000e-02  1.579e+00 3.900e+03 4.294e+02 3.171e-02 4.759e-02 7.511e-02 4.236e-01 1.250e-01 4.936e-02 3.005e-01 # p p > zp > mu+ mu-
8.000e-02  1.369e+00 3.900e+03 3.226e+02 1.816e-02 4.759e-02 7.512e-02 4.233e-01 1.249e-01 4.936e-02 3.005e-01 # p p > zp > mu+ mu-
1.000e-01  1.226e+00 3.900e+03 2.586e+02 1.232e-02 4.759e-02 7.514e-02 4.230e-01 1.247e-01 4.936e-02 3.006e-01 # p p > zp > mu+ mu-
1.200e-01  1.121e+00 3.900e+03 2.161e+02 8.718e-03 4.759e-02 7.516e-02 4.226e-01 1.245e-01 4.936e-02 3.006e-01 # p p > zp > mu+ mu-
1.400e-01  1.039e+00 3.900e+03 1.858e+02 6.352e-03 4.759e-02 7.518e-02 4.221e-01 1.243e-01 4.936e-02 3.007e-01 # p p > zp > mu+ mu-
1.600e-01  9.742e-01 3.900e+03 1.632e+02 4.763e-03 4.759e-02 7.520e-02 4.216e-01 1.241e-01 4.936e-02 3.008e-01 # p p > zp > mu+ mu-
1.800e-01  9.206e-01 3.900e+03 1.457e+02 4.175e-03 4.759e-02 7.522e-02 4.211e-01 1.238e-01 4.936e-02 3.009e-01 # p p > zp > mu+ mu-
2.000e-01  8.756e-01 3.900e+03 1.318e+02 3.469e-03 4.759e-02 7.525e-02 4.205e-01 1.235e-01 4.936e-02 3.010e-01 # p p > zp > mu+ mu-
2.000e-02  2.802e+00 4.000e+03 1.387e+03 2.368e-01 4.685e-02 7.510e-02 4.241e-01 1.251e-01 4.928e-02 3.004e-01 # p p > zp > mu+ mu-
4.000e-02  1.982e+00 4.000e+03 6.941e+02 5.579e-02 4.685e-02 7.510e-02 4.239e-01 1.251e-01 4.928e-02 3.004e-01 # p p > zp > mu+ mu-
6.000e-02  1.620e+00 4.000e+03 4.633e+02 3.153e-02 4.685e-02 7.511e-02 4.237e-01 1.250e-01 4.928e-02 3.004e-01 # p p > zp > mu+ mu-
8.000e-02  1.404e+00 4.000e+03 3.481e+02 1.896e-02 4.685e-02 7.512e-02 4.234e-01 1.249e-01 4.928e-02 3.005e-01 # p p > zp > mu+ mu-
1.000e-01  1.257e+00 4.000e+03 2.791e+02 1.170e-02 4.685e-02 7.513e-02 4.230e-01 1.247e-01 4.928e-02 3.005e-01 # p p > zp > mu+ mu-
1.200e-01  1.149e+00 4.000e+03 2.332e+02 8.433e-03 4.685e-02 7.515e-02 4.226e-01 1.245e-01 4.928e-02 3.006e-01 # p p > zp > mu+ mu-
1.400e-01  1.066e+00 4.000e+03 2.005e+02 6.228e-03 4.685e-02 7.517e-02 4.222e-01 1.243e-01 4.928e-02 3.007e-01 # p p > zp > mu+ mu-
1.600e-01  9.992e-01 4.000e+03 1.761e+02 4.827e-03 4.685e-02 7.519e-02 4.217e-01 1.241e-01 4.928e-02 3.008e-01 # p p > zp > mu+ mu-
1.800e-01  9.442e-01 4.000e+03 1.572e+02 4.002e-03 4.685e-02 7.522e-02 4.211e-01 1.238e-01 4.928e-02 3.009e-01 # p p > zp > mu+ mu-
2.000e-01  8.981e-01 4.000e+03 1.422e+02 3.270e-03 4.685e-02 7.525e-02 4.206e-01 1.235e-01 4.928e-02 3.010e-01 # p p > zp > mu+ mu-
2.000e-02  2.873e+00 4.100e+03 1.494e+03 2.441e-01 4.808e-02 7.509e-02 4.241e-01 1.251e-01 4.957e-02 3.004e-01 # p p > zp > mu+ mu-
4.000e-02  2.032e+00 4.100e+03 7.475e+02 5.835e-02 4.808e-02 7.510e-02 4.239e-01 1.251e-01 4.957e-02 3.004e-01 # p p > zp > mu+ mu-
6.000e-02  1.660e+00 4.100e+03 4.989e+02 3.057e-02 4.808e-02 7.510e-02 4.237e-01 1.250e-01 4.957e-02 3.004e-01 # p p > zp > mu+ mu-
8.000e-02  1.439e+00 4.100e+03 3.748e+02 1.880e-02 4.808e-02 7.511e-02 4.234e-01 1.249e-01 4.957e-02 3.005e-01 # p p > zp > mu+ mu-
1.000e-01  1.289e+00 4.100e+03 3.005e+02 1.146e-02 4.808e-02 7.513e-02 4.231e-01 1.247e-01 4.957e-02 3.005e-01 # p p > zp > mu+ mu-
1.200e-01  1.178e+00 4.100e+03 2.511e+02 8.234e-03 4.808e-02 7.515e-02 4.227e-01 1.245e-01 4.957e-02 3.006e-01 # p p > zp > mu+ mu-
1.400e-01  1.093e+00 4.100e+03 2.160e+02 6.074e-03 4.808e-02 7.517e-02 4.222e-01 1.243e-01 4.957e-02 3.007e-01 # p p > zp > mu+ mu-
1.600e-01  1.024e+00 4.100e+03 1.897e+02 4.749e-03 4.808e-02 7.519e-02 4.217e-01 1.241e-01 4.957e-02 3.008e-01 # p p > zp > mu+ mu-
1.800e-01  9.678e-01 4.100e+03 1.693e+02 3.870e-03 4.808e-02 7.521e-02 4.212e-01 1.238e-01 4.957e-02 3.009e-01 # p p > zp > mu+ mu-
2.000e-01  9.205e-01 4.100e+03 1.531e+02 2.956e-03 4.808e-02 7.524e-02 4.206e-01 1.235e-01 4.957e-02 3.010e-01 # p p > zp > mu+ mu-
2.000e-02  2.943e+00 4.200e+03 1.606e+03 2.526e-01 4.896e-02 7.509e-02 4.241e-01 1.251e-01 5.069e-02 3.003e-01 # p p > zp > mu+ mu-
4.000e-02  2.082e+00 4.200e+03 8.036e+02 5.268e-02 4.896e-02 7.509e-02 4.240e-01 1.251e-01 5.069e-02 3.004e-01 # p p > zp > mu+ mu-
6.000e-02  1.701e+00 4.200e+03 5.364e+02 3.050e-02 4.896e-02 7.510e-02 4.237e-01 1.250e-01 5.069e-02 3.004e-01 # p p > zp > mu+ mu-
8.000e-02  1.474e+00 4.200e+03 4.030e+02 1.772e-02 4.896e-02 7.511e-02 4.234e-01 1.249e-01 5.069e-02 3.004e-01 # p p > zp > mu+ mu-
1.000e-01  1.320e+00 4.200e+03 3.231e+02 1.209e-02 4.896e-02 7.512e-02 4.231e-01 1.247e-01 5.069e-02 3.005e-01 # p p > zp > mu+ mu-
1.200e-01  1.207e+00 4.200e+03 2.700e+02 8.049e-03 4.896e-02 7.514e-02 4.227e-01 1.245e-01 5.069e-02 3.006e-01 # p p > zp > mu+ mu-
1.400e-01  1.119e+00 4.200e+03 2.322e+02 6.337e-03 4.896e-02 7.516e-02 4.222e-01 1.243e-01 5.069e-02 3.006e-01 # p p > zp > mu+ mu-
1.600e-01  1.049e+00 4.200e+03 2.039e+02 4.760e-03 4.896e-02 7.518e-02 4.217e-01 1.240e-01 5.069e-02 3.007e-01 # p p > zp > mu+ mu-
1.800e-01  9.914e-01 4.200e+03 1.820e+02 3.657e-03 4.896e-02 7.521e-02 4.212e-01 1.238e-01 5.069e-02 3.008e-01 # p p > zp > mu+ mu-
2.000e-01  9.430e-01 4.200e+03 1.646e+02 3.201e-03 4.896e-02 7.524e-02 4.206e-01 1.235e-01 5.069e-02 3.009e-01 # p p > zp > mu+ mu-
2.000e-02  3.013e+00 4.300e+03 1.723e+03 2.427e-01 4.897e-02 7.508e-02 4.242e-01 1.251e-01 5.086e-02 3.003e-01 # p p > zp > mu+ mu-
4.000e-02  2.131e+00 4.300e+03 8.624e+02 5.537e-02 4.897e-02 7.509e-02 4.240e-01 1.251e-01 5.086e-02 3.004e-01 # p p > zp > mu+ mu-
6.000e-02  1.741e+00 4.300e+03 5.756e+02 3.014e-02 4.897e-02 7.510e-02 4.238e-01 1.250e-01 5.086e-02 3.004e-01 # p p > zp > mu+ mu-
8.000e-02  1.509e+00 4.300e+03 4.325e+02 1.745e-02 4.897e-02 7.511e-02 4.235e-01 1.249e-01 5.086e-02 3.004e-01 # p p > zp > mu+ mu-
1.000e-01  1.352e+00 4.300e+03 3.467e+02 1.151e-02 4.897e-02 7.512e-02 4.231e-01 1.247e-01 5.086e-02 3.005e-01 # p p > zp > mu+ mu-
1.200e-01  1.236e+00 4.300e+03 2.897e+02 8.156e-03 4.897e-02 7.514e-02 4.227e-01 1.245e-01 5.086e-02 3.005e-01 # p p > zp > mu+ mu-
1.400e-01  1.146e+00 4.300e+03 2.491e+02 6.090e-03 4.897e-02 7.516e-02 4.223e-01 1.243e-01 5.086e-02 3.006e-01 # p p > zp > mu+ mu-
1.600e-01  1.074e+00 4.300e+03 2.188e+02 4.550e-03 4.897e-02 7.518e-02 4.218e-01 1.240e-01 5.086e-02 3.007e-01 # p p > zp > mu+ mu-
1.800e-01  1.015e+00 4.300e+03 1.953e+02 3.697e-03 4.897e-02 7.520e-02 4.212e-01 1.238e-01 5.086e-02 3.008e-01 # p p > zp > mu+ mu-
2.000e-01  9.654e-01 4.300e+03 1.766e+02 3.058e-03 4.897e-02 7.523e-02 4.207e-01 1.234e-01 5.086e-02 3.009e-01 # p p > zp > mu+ mu-
2.000e-02  3.083e+00 4.400e+03 1.847e+03 2.446e-01 4.895e-02 7.508e-02 4.242e-01 1.251e-01 5.203e-02 3.003e-01 # p p > zp > mu+ mu-
4.000e-02  2.181e+00 4.400e+03 9.240e+02 5.655e-02 4.895e-02 7.508e-02 4.240e-01 1.251e-01 5.203e-02 3.003e-01 # p p > zp > mu+ mu-
6.000e-02  1.782e+00 4.400e+03 6.168e+02 2.957e-02 4.895e-02 7.509e-02 4.238e-01 1.250e-01 5.203e-02 3.004e-01 # p p > zp > mu+ mu-
8.000e-02  1.544e+00 4.400e+03 4.634e+02 1.729e-02 4.895e-02 7.510e-02 4.235e-01 1.249e-01 5.203e-02 3.004e-01 # p p > zp > mu+ mu-
1.000e-01  1.383e+00 4.400e+03 3.715e+02 1.123e-02 4.895e-02 7.512e-02 4.232e-01 1.247e-01 5.203e-02 3.005e-01 # p p > zp > mu+ mu-
1.200e-01  1.264e+00 4.400e+03 3.104e+02 8.026e-03 4.895e-02 7.513e-02 4.228e-01 1.245e-01 5.203e-02 3.005e-01 # p p > zp > mu+ mu-
1.400e-01  1.173e+00 4.400e+03 2.670e+02 6.058e-03 4.895e-02 7.515e-02 4.223e-01 1.243e-01 5.203e-02 3.006e-01 # p p > zp > mu+ mu-
1.600e-01  1.099e+00 4.400e+03 2.345e+02 4.585e-03 4.895e-02 7.518e-02 4.218e-01 1.240e-01 5.203e-02 3.007e-01 # p p > zp > mu+ mu-
1.800e-01  1.039e+00 4.400e+03 2.093e+02 3.696e-03 4.895e-02 7.520e-02 4.213e-01 1.238e-01 5.203e-02 3.008e-01 # p p > zp > mu+ mu-
2.000e-01  9.879e-01 4.400e+03 1.893e+02 2.946e-03 4.895e-02 7.523e-02 4.207e-01 1.234e-01 5.203e-02 3.009e-01 # p p > zp > mu+ mu-
2.000e-02  3.153e+00 4.500e+03 1.976e+03 2.432e-01 4.925e-02 7.508e-02 4.242e-01 1.251e-01 5.314e-02 3.003e-01 # p p > zp > mu+ mu-
4.000e-02  2.230e+00 4.500e+03 9.885e+02 5.546e-02 4.925e-02 7.508e-02 4.241e-01 1.251e-01 5.314e-02 3.003e-01 # p p > zp > mu+ mu-
6.000e-02  1.822e+00 4.500e+03 6.598e+02 2.938e-02 4.925e-02 7.509e-02 4.238e-01 1.250e-01 5.314e-02 3.004e-01 # p p > zp > mu+ mu-
8.000e-02  1.580e+00 4.500e+03 4.957e+02 1.756e-02 4.925e-02 7.510e-02 4.235e-01 1.248e-01 5.314e-02 3.004e-01 # p p > zp > mu+ mu-
1.000e-01  1.415e+00 4.500e+03 3.974e+02 1.122e-02 4.925e-02 7.511e-02 4.232e-01 1.247e-01 5.314e-02 3.005e-01 # p p > zp > mu+ mu-
1.200e-01  1.293e+00 4.500e+03 3.321e+02 7.820e-03 4.925e-02 7.513e-02 4.228e-01 1.245e-01 5.314e-02 3.005e-01 # p p > zp > mu+ mu-
1.400e-01  1.199e+00 4.500e+03 2.856e+02 5.877e-03 4.925e-02 7.515e-02 4.223e-01 1.243e-01 5.314e-02 3.006e-01 # p p > zp > mu+ mu-
1.600e-01  1.124e+00 4.500e+03 2.508e+02 4.504e-03 4.925e-02 7.517e-02 4.218e-01 1.240e-01 5.314e-02 3.007e-01 # p p > zp > mu+ mu-
1.800e-01  1.062e+00 4.500e+03 2.239e+02 3.554e-03 4.925e-02 7.520e-02 4.213e-01 1.237e-01 5.314e-02 3.008e-01 # p p > zp > mu+ mu-
2.000e-01  1.010e+00 4.500e+03 2.025e+02 3.029e-03 4.925e-02 7.523e-02 4.207e-01 1.234e-01 5.314e-02 3.009e-01 # p p > zp > mu+ mu-
2.000e-02  3.223e+00 4.600e+03 2.110e+03 2.295e-01 4.987e-02 7.507e-02 4.243e-01 1.251e-01 5.233e-02 3.003e-01 # p p > zp > mu+ mu-
4.000e-02  2.280e+00 4.600e+03 1.056e+03 6.286e-02 4.987e-02 7.508e-02 4.241e-01 1.250e-01 5.233e-02 3.003e-01 # p p > zp > mu+ mu-
6.000e-02  1.863e+00 4.600e+03 7.048e+02 2.876e-02 4.987e-02 7.509e-02 4.238e-01 1.250e-01 5.233e-02 3.003e-01 # p p > zp > mu+ mu-
8.000e-02  1.615e+00 4.600e+03 5.295e+02 1.687e-02 4.987e-02 7.510e-02 4.236e-01 1.248e-01 5.233e-02 3.004e-01 # p p > zp > mu+ mu-
1.000e-01  1.446e+00 4.600e+03 4.246e+02 1.079e-02 4.987e-02 7.511e-02 4.232e-01 1.247e-01 5.233e-02 3.004e-01 # p p > zp > mu+ mu-
1.200e-01  1.322e+00 4.600e+03 3.548e+02 7.598e-03 4.987e-02 7.513e-02 4.228e-01 1.245e-01 5.233e-02 3.005e-01 # p p > zp > mu+ mu-
1.400e-01  1.226e+00 4.600e+03 3.051e+02 5.866e-03 4.987e-02 7.515e-02 4.224e-01 1.243e-01 5.233e-02 3.006e-01 # p p > zp > mu+ mu-
1.600e-01  1.149e+00 4.600e+03 2.679e+02 4.406e-03 4.987e-02 7.517e-02 4.219e-01 1.240e-01 5.233e-02 3.007e-01 # p p > zp > mu+ mu-
1.800e-01  1.086e+00 4.600e+03 2.392e+02 3.580e-03 4.987e-02 7.519e-02 4.213e-01 1.237e-01 5.233e-02 3.008e-01 # p p > zp > mu+ mu-
2.000e-01  1.033e+00 4.600e+03 2.163e+02 2.970e-03 4.987e-02 7.522e-02 4.208e-01 1.234e-01 5.233e-02 3.009e-01 # p p > zp > mu+ mu-
2.000e-02  3.293e+00 4.700e+03 2.251e+03 1.502e-01 4.994e-02 7.507e-02 4.243e-01 1.251e-01 5.323e-02 3.003e-01 # p p > zp > mu+ mu-
4.000e-02  2.329e+00 4.700e+03 1.126e+03 5.921e-02 4.994e-02 7.507e-02 4.241e-01 1.250e-01 5.323e-02 3.003e-01 # p p > zp > mu+ mu-
6.000e-02  1.903e+00 4.700e+03 7.518e+02 3.006e-02 4.994e-02 7.508e-02 4.239e-01 1.250e-01 5.323e-02 3.003e-01 # p p > zp > mu+ mu-
8.000e-02  1.650e+00 4.700e+03 5.648e+02 1.653e-02 4.994e-02 7.509e-02 4.236e-01 1.248e-01 5.323e-02 3.004e-01 # p p > zp > mu+ mu-
1.000e-01  1.477e+00 4.700e+03 4.529e+02 1.006e-02 4.994e-02 7.511e-02 4.232e-01 1.247e-01 5.323e-02 3.004e-01 # p p > zp > mu+ mu-
1.200e-01  1.351e+00 4.700e+03 3.784e+02 7.528e-03 4.994e-02 7.512e-02 4.228e-01 1.245e-01 5.323e-02 3.005e-01 # p p > zp > mu+ mu-
1.400e-01  1.253e+00 4.700e+03 3.254e+02 5.844e-03 4.994e-02 7.514e-02 4.224e-01 1.243e-01 5.323e-02 3.006e-01 # p p > zp > mu+ mu-
1.600e-01  1.174e+00 4.700e+03 2.858e+02 4.371e-03 4.994e-02 7.517e-02 4.219e-01 1.240e-01 5.323e-02 3.007e-01 # p p > zp > mu+ mu-
1.800e-01  1.109e+00 4.700e+03 2.551e+02 3.690e-03 4.994e-02 7.519e-02 4.214e-01 1.237e-01 5.323e-02 3.008e-01 # p p > zp > mu+ mu-
2.000e-01  1.055e+00 4.700e+03 2.307e+02 2.954e-03 4.994e-02 7.522e-02 4.208e-01 1.234e-01 5.323e-02 3.009e-01 # p p > zp > mu+ mu-
2.000e-02  3.363e+00 4.800e+03 2.398e+03 1.480e-01 5.012e-02 7.507e-02 4.243e-01 1.251e-01 5.451e-02 3.003e-01 # p p > zp > mu+ mu-
4.000e-02  2.379e+00 4.800e+03 1.200e+03 5.825e-02 5.012e-02 7.507e-02 4.241e-01 1.250e-01 5.451e-02 3.003e-01 # p p > zp > mu+ mu-
6.000e-02  1.944e+00 4.800e+03 8.009e+02 2.927e-02 5.012e-02 7.508e-02 4.239e-01 1.250e-01 5.451e-02 3.003e-01 # p p > zp > mu+ mu-
8.000e-02  1.685e+00 4.800e+03 6.017e+02 1.712e-02 5.012e-02 7.509e-02 4.236e-01 1.248e-01 5.451e-02 3.004e-01 # p p > zp > mu+ mu-
1.000e-01  1.509e+00 4.800e+03 4.824e+02 1.081e-02 5.012e-02 7.510e-02 4.233e-01 1.247e-01 5.451e-02 3.004e-01 # p p > zp > mu+ mu-
1.200e-01  1.379e+00 4.800e+03 4.031e+02 7.835e-03 5.012e-02 7.512e-02 4.229e-01 1.245e-01 5.451e-02 3.005e-01 # p p > zp > mu+ mu-
1.400e-01  1.279e+00 4.800e+03 3.466e+02 5.726e-03 5.012e-02 7.514e-02 4.224e-01 1.243e-01 5.451e-02 3.006e-01 # p p > zp > mu+ mu-
1.600e-01  1.199e+00 4.800e+03 3.044e+02 4.573e-03 5.012e-02 7.516e-02 4.219e-01 1.240e-01 5.451e-02 3.007e-01 # p p > zp > mu+ mu-
1.800e-01  1.133e+00 4.800e+03 2.718e+02 3.567e-03 5.012e-02 7.519e-02 4.214e-01 1.237e-01 5.451e-02 3.008e-01 # p p > zp > mu+ mu-
2.000e-01  1.078e+00 4.800e+03 2.457e+02 3.005e-03 5.012e-02 7.522e-02 4.208e-01 1.234e-01 5.451e-02 3.009e-01 # p p > zp > mu+ mu-
2.000e-02  3.433e+00 4.900e+03 2.551e+03 1.979e-01 5.102e-02 7.506e-02 4.243e-01 1.251e-01 5.368e-02 3.003e-01 # p p > zp > mu+ mu-
4.000e-02  2.429e+00 4.900e+03 1.276e+03 6.110e-02 5.102e-02 7.507e-02 4.241e-01 1.250e-01 5.368e-02 3.003e-01 # p p > zp > mu+ mu-
6.000e-02  1.984e+00 4.900e+03 8.520e+02 2.891e-02 5.102e-02 7.508e-02 4.239e-01 1.249e-01 5.368e-02 3.003e-01 # p p > zp > mu+ mu-
8.000e-02  1.720e+00 4.900e+03 6.401e+02 1.676e-02 5.102e-02 7.509e-02 4.236e-01 1.248e-01 5.368e-02 3.003e-01 # p p > zp > mu+ mu-
1.000e-01  1.540e+00 4.900e+03 5.132e+02 1.068e-02 5.102e-02 7.510e-02 4.233e-01 1.247e-01 5.368e-02 3.004e-01 # p p > zp > mu+ mu-
1.200e-01  1.408e+00 4.900e+03 4.288e+02 7.588e-03 5.102e-02 7.512e-02 4.229e-01 1.245e-01 5.368e-02 3.005e-01 # p p > zp > mu+ mu-
1.400e-01  1.306e+00 4.900e+03 3.688e+02 5.776e-03 5.102e-02 7.514e-02 4.224e-01 1.243e-01 5.368e-02 3.005e-01 # p p > zp > mu+ mu-
1.600e-01  1.224e+00 4.900e+03 3.239e+02 4.346e-03 5.102e-02 7.516e-02 4.219e-01 1.240e-01 5.368e-02 3.006e-01 # p p > zp > mu+ mu-
1.800e-01  1.157e+00 4.900e+03 2.891e+02 3.536e-03 5.102e-02 7.518e-02 4.214e-01 1.237e-01 5.368e-02 3.007e-01 # p p > zp > mu+ mu-
2.000e-01  1.100e+00 4.900e+03 2.614e+02 2.806e-03 5.102e-02 7.521e-02 4.208e-01 1.234e-01 5.368e-02 3.008e-01 # p p > zp > mu+ mu-
2.000e-02  3.503e+00 5.000e+03 2.710e+03 1.936e-01 5.174e-02 7.506e-02 4.243e-01 1.251e-01 5.418e-02 3.002e-01 # p p > zp > mu+ mu-
4.000e-02  2.478e+00 5.000e+03 1.356e+03 6.059e-02 5.174e-02 7.507e-02 4.242e-01 1.250e-01 5.418e-02 3.003e-01 # p p > zp > mu+ mu-
6.000e-02  2.025e+00 5.000e+03 9.053e+02 2.881e-02 5.174e-02 7.507e-02 4.239e-01 1.249e-01 5.418e-02 3.003e-01 # p p > zp > mu+ mu-
8.000e-02  1.755e+00 5.000e+03 6.801e+02 1.624e-02 5.174e-02 7.508e-02 4.236e-01 1.248e-01 5.418e-02 3.003e-01 # p p > zp > mu+ mu-
1.000e-01  1.572e+00 5.000e+03 5.453e+02 1.077e-02 5.174e-02 7.510e-02 4.233e-01 1.247e-01 5.418e-02 3.004e-01 # p p > zp > mu+ mu-
1.200e-01  1.437e+00 5.000e+03 4.557e+02 7.637e-03 5.174e-02 7.512e-02 4.229e-01 1.245e-01 5.418e-02 3.005e-01 # p p > zp > mu+ mu-
1.400e-01  1.333e+00 5.000e+03 3.918e+02 5.667e-03 5.174e-02 7.513e-02 4.224e-01 1.243e-01 5.418e-02 3.005e-01 # p p > zp > mu+ mu-
1.600e-01  1.249e+00 5.000e+03 3.441e+02 4.427e-03 5.174e-02 7.516e-02 4.219e-01 1.240e-01 5.418e-02 3.006e-01 # p p > zp > mu+ mu-
1.800e-01  1.180e+00 5.000e+03 3.072e+02 3.608e-03 5.174e-02 7.518e-02 4.214e-01 1.237e-01 5.418e-02 3.007e-01 # p p > zp > mu+ mu-
2.000e-01  1.123e+00 5.000e+03 2.778e+02 2.931e-03 5.174e-02 7.521e-02 4.208e-01 1.234e-01 5.418e-02 3.008e-01 # p p > zp > mu+ mu-
2.000e-02  3.573e+00 5.100e+03 2.876e+03 1.523e-01 5.309e-02 7.506e-02 4.244e-01 1.251e-01 5.707e-02 3.002e-01 # p p > zp > mu+ mu-
4.000e-02  2.528e+00 5.100e+03 1.439e+03 6.088e-02 5.309e-02 7.506e-02 4.242e-01 1.250e-01 5.707e-02 3.003e-01 # p p > zp > mu+ mu-
6.000e-02  2.065e+00 5.100e+03 9.607e+02 2.849e-02 5.309e-02 7.507e-02 4.240e-01 1.249e-01 5.707e-02 3.003e-01 # p p > zp > mu+ mu-
8.000e-02  1.790e+00 5.100e+03 7.218e+02 1.624e-02 5.309e-02 7.508e-02 4.237e-01 1.248e-01 5.707e-02 3.003e-01 # p p > zp > mu+ mu-
1.000e-01  1.603e+00 5.100e+03 5.787e+02 1.063e-02 5.309e-02 7.510e-02 4.233e-01 1.247e-01 5.707e-02 3.004e-01 # p p > zp > mu+ mu-
1.200e-01  1.466e+00 5.100e+03 4.836e+02 7.362e-03 5.309e-02 7.511e-02 4.229e-01 1.245e-01 5.707e-02 3.005e-01 # p p > zp > mu+ mu-
1.400e-01  1.359e+00 5.100e+03 4.158e+02 5.498e-03 5.309e-02 7.513e-02 4.225e-01 1.243e-01 5.707e-02 3.005e-01 # p p > zp > mu+ mu-
1.600e-01  1.274e+00 5.100e+03 3.652e+02 4.308e-03 5.309e-02 7.515e-02 4.220e-01 1.240e-01 5.707e-02 3.006e-01 # p p > zp > mu+ mu-
1.800e-01  1.204e+00 5.100e+03 3.260e+02 3.734e-03 5.309e-02 7.518e-02 4.214e-01 1.237e-01 5.707e-02 3.007e-01 # p p > zp > mu+ mu-
2.000e-01  1.145e+00 5.100e+03 2.948e+02 3.061e-03 5.309e-02 7.521e-02 4.209e-01 1.234e-01 5.707e-02 3.008e-01 # p p > zp > mu+ mu-
2.000e-02  3.643e+00 5.200e+03 3.049e+03 1.860e-01 4.895e-02 7.506e-02 4.244e-01 1.251e-01 5.673e-02 3.002e-01 # p p > zp > mu+ mu-
4.000e-02  2.577e+00 5.200e+03 1.526e+03 6.074e-02 4.895e-02 7.506e-02 4.242e-01 1.250e-01 5.673e-02 3.002e-01 # p p > zp > mu+ mu-
6.000e-02  2.106e+00 5.200e+03 1.018e+03 2.876e-02 4.895e-02 7.507e-02 4.240e-01 1.249e-01 5.673e-02 3.003e-01 # p p > zp > mu+ mu-
8.000e-02  1.825e+00 5.200e+03 7.651e+02 1.633e-02 4.895e-02 7.508e-02 4.237e-01 1.248e-01 5.673e-02 3.003e-01 # p p > zp > mu+ mu-
1.000e-01  1.635e+00 5.200e+03 6.134e+02 1.051e-02 4.895e-02 7.509e-02 4.233e-01 1.247e-01 5.673e-02 3.004e-01 # p p > zp > mu+ mu-
1.200e-01  1.494e+00 5.200e+03 5.126e+02 7.465e-03 4.895e-02 7.511e-02 4.229e-01 1.245e-01 5.673e-02 3.004e-01 # p p > zp > mu+ mu-
1.400e-01  1.386e+00 5.200e+03 4.408e+02 5.569e-03 4.895e-02 7.513e-02 4.225e-01 1.243e-01 5.673e-02 3.005e-01 # p p > zp > mu+ mu-
1.600e-01  1.299e+00 5.200e+03 3.871e+02 4.317e-03 4.895e-02 7.515e-02 4.220e-01 1.240e-01 5.673e-02 3.006e-01 # p p > zp > mu+ mu-
1.800e-01  1.227e+00 5.200e+03 3.456e+02 3.414e-03 4.895e-02 7.518e-02 4.215e-01 1.237e-01 5.673e-02 3.007e-01 # p p > zp > mu+ mu-
2.000e-01  1.167e+00 5.200e+03 3.125e+02 2.941e-03 4.895e-02 7.520e-02 4.209e-01 1.234e-01 5.673e-02 3.008e-01 # p p > zp > mu+ mu-
2.000e-02  3.713e+00 5.300e+03 3.228e+03 1.840e-01 5.287e-02 7.506e-02 4.244e-01 1.251e-01 5.839e-02 3.002e-01 # p p > zp > mu+ mu-
4.000e-02  2.627e+00 5.300e+03 1.615e+03 5.954e-02 5.287e-02 7.506e-02 4.242e-01 1.250e-01 5.839e-02 3.002e-01 # p p > zp > mu+ mu-
6.000e-02  2.146e+00 5.300e+03 1.078e+03 2.817e-02 5.287e-02 7.507e-02 4.240e-01 1.249e-01 5.839e-02 3.003e-01 # p p > zp > mu+ mu-
8.000e-02  1.860e+00 5.300e+03 8.101e+02 1.595e-02 5.287e-02 7.508e-02 4.237e-01 1.248e-01 5.839e-02 3.003e-01 # p p > zp > mu+ mu-
1.000e-01  1.666e+00 5.300e+03 6.495e+02 1.027e-02 5.287e-02 7.509e-02 4.233e-01 1.247e-01 5.839e-02 3.004e-01 # p p > zp > mu+ mu-
1.200e-01  1.523e+00 5.300e+03 5.427e+02 7.501e-03 5.287e-02 7.511e-02 4.229e-01 1.245e-01 5.839e-02 3.004e-01 # p p > zp > mu+ mu-
1.400e-01  1.413e+00 5.300e+03 4.667e+02 5.628e-03 5.287e-02 7.513e-02 4.225e-01 1.242e-01 5.839e-02 3.005e-01 # p p > zp > mu+ mu-
1.600e-01  1.324e+00 5.300e+03 4.099e+02 4.287e-03 5.287e-02 7.515e-02 4.220e-01 1.240e-01 5.839e-02 3.006e-01 # p p > zp > mu+ mu-
1.800e-01  1.251e+00 5.300e+03 3.659e+02 3.416e-03 5.287e-02 7.518e-02 4.215e-01 1.237e-01 5.839e-02 3.007e-01 # p p > zp > mu+ mu-
2.000e-01  1.190e+00 5.300e+03 3.309e+02 2.751e-03 5.287e-02 7.520e-02 4.209e-01 1.234e-01 5.839e-02 3.008e-01 # p p > zp > mu+ mu-
2.000e-02  3.783e+00 5.400e+03 3.415e+03 1.359e-01 5.306e-02 7.505e-02 4.244e-01 1.251e-01 5.849e-02 3.002e-01 # p p > zp > mu+ mu-
4.000e-02  2.676e+00 5.400e+03 1.709e+03 5.795e-02 5.306e-02 7.506e-02 4.242e-01 1.250e-01 5.849e-02 3.002e-01 # p p > zp > mu+ mu-
6.000e-02  2.187e+00 5.400e+03 1.140e+03 2.813e-02 5.306e-02 7.507e-02 4.240e-01 1.249e-01 5.849e-02 3.003e-01 # p p > zp > mu+ mu-
8.000e-02  1.895e+00 5.400e+03 8.568e+02 1.579e-02 5.306e-02 7.508e-02 4.237e-01 1.248e-01 5.849e-02 3.003e-01 # p p > zp > mu+ mu-
1.000e-01  1.697e+00 5.400e+03 6.870e+02 1.038e-02 5.306e-02 7.509e-02 4.234e-01 1.247e-01 5.849e-02 3.004e-01 # p p > zp > mu+ mu-
1.200e-01  1.552e+00 5.400e+03 5.741e+02 7.417e-03 5.306e-02 7.511e-02 4.230e-01 1.245e-01 5.849e-02 3.004e-01 # p p > zp > mu+ mu-
1.400e-01  1.439e+00 5.400e+03 4.936e+02 5.590e-03 5.306e-02 7.513e-02 4.225e-01 1.242e-01 5.849e-02 3.005e-01 # p p > zp > mu+ mu-
1.600e-01  1.349e+00 5.400e+03 4.336e+02 4.170e-03 5.306e-02 7.515e-02 4.220e-01 1.240e-01 5.849e-02 3.006e-01 # p p > zp > mu+ mu-
1.800e-01  1.275e+00 5.400e+03 3.870e+02 3.594e-03 5.306e-02 7.517e-02 4.215e-01 1.237e-01 5.849e-02 3.007e-01 # p p > zp > mu+ mu-
2.000e-01  1.212e+00 5.400e+03 3.500e+02 2.773e-03 5.306e-02 7.520e-02 4.209e-01 1.234e-01 5.849e-02 3.008e-01 # p p > zp > mu+ mu-
2.000e-02  3.853e+00 5.500e+03 3.608e+03 1.332e-01 5.415e-02 7.505e-02 4.244e-01 1.251e-01 5.903e-02 3.002e-01 # p p > zp > mu+ mu-
4.000e-02  2.726e+00 5.500e+03 1.805e+03 5.785e-02 5.415e-02 7.506e-02 4.242e-01 1.250e-01 5.903e-02 3.002e-01 # p p > zp > mu+ mu-
6.000e-02  2.227e+00 5.500e+03 1.205e+03 2.856e-02 5.415e-02 7.506e-02 4.240e-01 1.249e-01 5.903e-02 3.003e-01 # p p > zp > mu+ mu-
8.000e-02  1.931e+00 5.500e+03 9.054e+02 1.581e-02 5.415e-02 7.507e-02 4.237e-01 1.248e-01 5.903e-02 3.003e-01 # p p > zp > mu+ mu-
1.000e-01  1.729e+00 5.500e+03 7.259e+02 1.043e-02 5.415e-02 7.509e-02 4.234e-01 1.247e-01 5.903e-02 3.004e-01 # p p > zp > mu+ mu-
1.200e-01  1.581e+00 5.500e+03 6.066e+02 7.571e-03 5.415e-02 7.510e-02 4.230e-01 1.245e-01 5.903e-02 3.004e-01 # p p > zp > mu+ mu-
1.400e-01  1.466e+00 5.500e+03 5.216e+02 5.288e-03 5.415e-02 7.512e-02 4.225e-01 1.242e-01 5.903e-02 3.005e-01 # p p > zp > mu+ mu-
1.600e-01  1.374e+00 5.500e+03 4.581e+02 4.202e-03 5.415e-02 7.515e-02 4.220e-01 1.240e-01 5.903e-02 3.006e-01 # p p > zp > mu+ mu-
1.800e-01  1.298e+00 5.500e+03 4.089e+02 3.325e-03 5.415e-02 7.517e-02 4.215e-01 1.237e-01 5.903e-02 3.007e-01 # p p > zp > mu+ mu-
2.000e-01  1.235e+00 5.500e+03 3.698e+02 2.781e-03 5.415e-02 7.520e-02 4.209e-01 1.234e-01 5.903e-02 3.008e-01 # p p > zp > mu+ mu-
2.000e-02  3.923e+00 5.600e+03 3.809e+03 1.083e-01 5.423e-02 7.505e-02 4.244e-01 1.251e-01 6.000e-02 3.002e-01 # p p > zp > mu+ mu-
4.000e-02  2.775e+00 5.600e+03 1.906e+03 5.758e-02 5.423e-02 7.505e-02 4.243e-01 1.250e-01 6.000e-02 3.002e-01 # p p > zp > mu+ mu-
6.000e-02  2.268e+00 5.600e+03 1.272e+03 2.525e-02 5.423e-02 7.506e-02 4.240e-01 1.249e-01 6.000e-02 3.002e-01 # p p > zp > mu+ mu-
8.000e-02  1.966e+00 5.600e+03 9.557e+02 1.548e-02 5.423e-02 7.507e-02 4.237e-01 1.248e-01 6.000e-02 3.003e-01 # p p > zp > mu+ mu-
1.000e-01  1.760e+00 5.600e+03 7.662e+02 1.039e-02 5.423e-02 7.509e-02 4.234e-01 1.246e-01 6.000e-02 3.003e-01 # p p > zp > mu+ mu-
1.200e-01  1.609e+00 5.600e+03 6.403e+02 7.109e-03 5.423e-02 7.510e-02 4.230e-01 1.245e-01 6.000e-02 3.004e-01 # p p > zp > mu+ mu-
1.400e-01  1.492e+00 5.600e+03 5.506e+02 5.333e-03 5.423e-02 7.512e-02 4.225e-01 1.242e-01 6.000e-02 3.005e-01 # p p > zp > mu+ mu-
1.600e-01  1.399e+00 5.600e+03 4.836e+02 4.264e-03 5.423e-02 7.514e-02 4.220e-01 1.240e-01 6.000e-02 3.006e-01 # p p > zp > mu+ mu-
1.800e-01  1.322e+00 5.600e+03 4.317e+02 2.984e-03 5.423e-02 7.517e-02 4.215e-01 1.237e-01 6.000e-02 3.007e-01 # p p > zp > mu+ mu-
2.000e-01  1.257e+00 5.600e+03 3.903e+02 2.268e-03 5.423e-02 7.520e-02 4.209e-01 1.234e-01 6.000e-02 3.008e-01 # p p > zp > mu+ mu-
2.000e-02  3.994e+00 5.700e+03 4.016e+03 1.690e-01 5.752e-02 7.505e-02 4.244e-01 1.251e-01 6.124e-02 3.002e-01 # p p > zp > mu+ mu-
4.000e-02  2.825e+00 5.700e+03 2.010e+03 5.675e-02 5.752e-02 7.505e-02 4.243e-01 1.250e-01 6.124e-02 3.002e-01 # p p > zp > mu+ mu-
6.000e-02  2.308e+00 5.700e+03 1.341e+03 2.486e-02 5.752e-02 7.506e-02 4.240e-01 1.249e-01 6.124e-02 3.002e-01 # p p > zp > mu+ mu-
8.000e-02  2.001e+00 5.700e+03 1.008e+03 1.525e-02 5.752e-02 7.507e-02 4.237e-01 1.248e-01 6.124e-02 3.003e-01 # p p > zp > mu+ mu-
1.000e-01  1.792e+00 5.700e+03 8.080e+02 1.037e-02 5.752e-02 7.508e-02 4.234e-01 1.246e-01 6.124e-02 3.003e-01 # p p > zp > mu+ mu-
1.200e-01  1.638e+00 5.700e+03 6.752e+02 7.171e-03 5.752e-02 7.510e-02 4.230e-01 1.245e-01 6.124e-02 3.004e-01 # p p > zp > mu+ mu-
1.400e-01  1.519e+00 5.700e+03 5.806e+02 4.916e-03 5.752e-02 7.512e-02 4.226e-01 1.242e-01 6.124e-02 3.005e-01 # p p > zp > mu+ mu-
1.600e-01  1.424e+00 5.700e+03 5.099e+02 3.558e-03 5.752e-02 7.514e-02 4.221e-01 1.240e-01 6.124e-02 3.006e-01 # p p > zp > mu+ mu-
1.800e-01  1.346e+00 5.700e+03 4.552e+02 3.003e-03 5.752e-02 7.517e-02 4.215e-01 1.237e-01 6.124e-02 3.007e-01 # p p > zp > mu+ mu-
2.000e-01  1.280e+00 5.700e+03 4.116e+02 2.272e-03 5.752e-02 7.519e-02 4.210e-01 1.234e-01 6.124e-02 3.008e-01 # p p > zp > mu+ mu-
2.000e-02  4.064e+00 5.800e+03 4.232e+03 1.650e-01 5.845e-02 7.505e-02 4.245e-01 1.251e-01 6.191e-02 3.002e-01 # p p > zp > mu+ mu-
4.000e-02  2.875e+00 5.800e+03 2.117e+03 5.527e-02 5.845e-02 7.505e-02 4.243e-01 1.250e-01 6.191e-02 3.002e-01 # p p > zp > mu+ mu-
6.000e-02  2.349e+00 5.800e+03 1.413e+03 2.515e-02 5.845e-02 7.506e-02 4.241e-01 1.249e-01 6.191e-02 3.002e-01 # p p > zp > mu+ mu-
8.000e-02  2.036e+00 5.800e+03 1.062e+03 1.586e-02 5.845e-02 7.507e-02 4.238e-01 1.248e-01 6.191e-02 3.003e-01 # p p > zp > mu+ mu-
1.000e-01  1.823e+00 5.800e+03 8.513e+02 1.021e-02 5.845e-02 7.508e-02 4.234e-01 1.246e-01 6.191e-02 3.003e-01 # p p > zp > mu+ mu-
1.200e-01  1.667e+00 5.800e+03 7.114e+02 6.595e-03 5.845e-02 7.510e-02 4.230e-01 1.245e-01 6.191e-02 3.004e-01 # p p > zp > mu+ mu-
1.400e-01  1.546e+00 5.800e+03 6.117e+02 4.869e-03 5.845e-02 7.512e-02 4.226e-01 1.242e-01 6.191e-02 3.005e-01 # p p > zp > mu+ mu-
1.600e-01  1.449e+00 5.800e+03 5.373e+02 3.977e-03 5.845e-02 7.514e-02 4.221e-01 1.240e-01 6.191e-02 3.006e-01 # p p > zp > mu+ mu-
1.800e-01  1.369e+00 5.800e+03 4.796e+02 2.333e-03 5.845e-02 7.517e-02 4.215e-01 1.237e-01 6.191e-02 3.007e-01 # p p > zp > mu+ mu-
2.000e-01  1.302e+00 5.800e+03 4.337e+02 2.122e-03 5.845e-02 7.519e-02 4.210e-01 1.234e-01 6.191e-02 3.008e-01 # p p > zp > mu+ mu-
2.000e-02  4.134e+00 5.900e+03 4.454e+03 1.647e-01 5.700e-02 7.504e-02 4.245e-01 1.251e-01 6.349e-02 3.002e-01 # p p > zp > mu+ mu-
4.000e-02  2.924e+00 5.900e+03 2.229e+03 5.523e-02 5.700e-02 7.505e-02 4.243e-01 1.250e-01 6.349e-02 3.002e-01 # p p > zp > mu+ mu-
6.000e-02  2.389e+00 5.900e+03 1.488e+03 2.718e-02 5.700e-02 7.506e-02 4.241e-01 1.249e-01 6.349e-02 3.002e-01 # p p > zp > mu+ mu-
8.000e-02  2.071e+00 5.900e+03 1.118e+03 1.582e-02 5.700e-02 7.507e-02 4.238e-01 1.248e-01 6.349e-02 3.003e-01 # p p > zp > mu+ mu-
1.000e-01  1.855e+00 5.900e+03 8.962e+02 1.020e-02 5.700e-02 7.508e-02 4.234e-01 1.246e-01 6.349e-02 3.003e-01 # p p > zp > mu+ mu-
1.200e-01  1.695e+00 5.900e+03 7.488e+02 6.350e-03 5.700e-02 7.510e-02 4.230e-01 1.245e-01 6.349e-02 3.004e-01 # p p > zp > mu+ mu-
1.400e-01  1.572e+00 5.900e+03 6.439e+02 5.341e-03 5.700e-02 7.512e-02 4.226e-01 1.242e-01 6.349e-02 3.005e-01 # p p > zp > mu+ mu-
1.600e-01  1.474e+00 5.900e+03 5.655e+02 3.895e-03 5.700e-02 7.514e-02 4.221e-01 1.240e-01 6.349e-02 3.006e-01 # p p > zp > mu+ mu-
1.800e-01  1.393e+00 5.900e+03 5.048e+02 2.912e-03 5.700e-02 7.516e-02 4.216e-01 1.237e-01 6.349e-02 3.007e-01 # p p > zp > mu+ mu-
2.000e-01  1.325e+00 5.900e+03 4.565e+02 1.945e-03 5.700e-02 7.519e-02 4.210e-01 1.234e-01 6.349e-02 3.008e-01 # p p > zp > mu+ mu-


==> anc/contur.txt <==
#DataThief contur.png Friday 19-Apr-2019 7:35:21 am
396.3292 0.2001
398.8151 0.1997
401.3165 0.1994
403.8336 0.1991
406.3666 0.1987
408.9154 0.1984
408.8343 0.1981
408.7532 0.1977
411.317 0.1974
411.2354 0.1971
411.1539 0.1967
411.0724 0.1964
413.6507 0.1961
413.5687 0.1957
413.4867 0.1954
416.0801 0.195
415.9976 0.1947
415.9151 0.1944
415.8326 0.194
418.4408 0.1937
418.3578 0.1934
418.2749 0.193
420.8984 0.1927
420.8149 0.1924
420.7315 0.192
420.648 0.1917
423.2864 0.1914
423.2025 0.191
423.1186 0.1907
423.0346 0.1904
425.688 0.19
425.6036 0.1897
425.5192 0.1894
428.1881 0.189
428.1032 0.1887
428.0183 0.1883
427.9334 0.188
430.6175 0.1877
430.5321 0.1873
430.4468 0.187
430.3614 0.1867
430.2761 0.1863
432.9748 0.186
432.889 0.1857
432.8031 0.1853
432.7173 0.185
435.4314 0.1847
435.345 0.1843
435.2587 0.184
435.1724 0.1837
437.9019 0.1833
437.815 0.183
437.7282 0.1827
437.6414 0.1823
437.5546 0.182
437.4679 0.1816
437.3811 0.1813
437.2944 0.181
440.0372 0.1806
439.9499 0.1803
439.8627 0.18
439.7753 0.1796
439.6882 0.1793
439.601 0.179
439.5139 0.1786
439.4267 0.1783
439.3396 0.178
439.2524 0.1776
439.1653 0.1773
439.0783 0.177
438.9912 0.1766
438.9041 0.1763
438.8171 0.1759
438.7301 0.1756
438.6431 0.1753
438.5561 0.1749
438.4691 0.1746
438.3822 0.1743
438.2952 0.1739
441.0443 0.1736
440.9567 0.1733
440.8694 0.1729
440.782 0.1726
440.6945 0.1723
440.6072 0.1719
440.5198 0.1716
440.4324 0.1713
440.3451 0.1709
440.2578 0.1706
440.1705 0.1702
440.0832 0.1699
442.8435 0.1696
442.7557 0.1692
442.6679 0.1689
442.58 0.1686
442.4923 0.1682
442.4046 0.1679
445.1794 0.1676
445.0911 0.1672
445.0029 0.1669
444.9146 0.1666
444.8264 0.1662
444.7382 0.1659
447.5276 0.1656
447.4389 0.1652
447.3502 0.1649
447.2615 0.1646
450.0668 0.1642
449.9775 0.1639
449.8883 0.1635
449.7991 0.1632
449.7099 0.1629
452.5306 0.1625
452.4408 0.1622
452.3511 0.1619
452.2614 0.1615
455.0981 0.1612
455.0078 0.1609
454.9176 0.1605
457.7709 0.1602
457.6801 0.1599
457.5894 0.1595
457.4986 0.1592
460.3682 0.1589
460.2769 0.1585
460.1856 0.1582
463.072 0.1579
462.9801 0.1575
462.8883 0.1572
465.7917 0.1568
465.6993 0.1565
465.6069 0.1562
468.5272 0.1558
468.4344 0.1555
468.3415 0.1552
471.279 0.1548
471.1856 0.1545
471.0921 0.1542
474.0469 0.1538
473.9529 0.1535
476.9256 0.1532
476.8311 0.1528
476.7365 0.1525
479.7267 0.1522
479.6316 0.1518
479.5365 0.1515
479.4414 0.1512
482.4485 0.1508
482.3528 0.1505
482.2572 0.1502
485.282 0.1498
485.1858 0.1495
485.0895 0.1491
488.132 0.1488
488.0352 0.1485
487.9385 0.1481
490.999 0.1478
490.9016 0.1475
490.8043 0.1471
490.7069 0.1468
493.7848 0.1465
493.6867 0.1461
493.5889 0.1458
493.491 0.1455
496.5863 0.1451
496.4879 0.1448
496.3894 0.1445
499.5028 0.1441
499.4038 0.1438
499.3048 0.1435
499.2057 0.1431
499.1068 0.1428
502.2372 0.1424
502.1376 0.1421
502.0381 0.1418
505.187 0.1414
505.0868 0.1411
504.9866 0.1408
508.154 0.1404
508.0532 0.1401
507.9525 0.1398
511.1384 0.1394
511.0371 0.1391
510.9357 0.1388
514.1404 0.1384
514.0385 0.1381
513.9365 0.1378
517.16 0.1374
517.0575 0.1371
516.955 0.1368
520.1974 0.1364
520.0942 0.136
519.991 0.1358
523.2526 0.1354
523.1488 0.1351
523.0451 0.1347
526.3256 0.1344
526.2214 0.1341
529.5219 0.1337
529.4169 0.1334
529.3119 0.1331
532.6319 0.1327
532.5262 0.1324
535.8664 0.132
535.7601 0.1317
535.6538 0.1314
539.0136 0.1311
538.9066 0.1307
538.7997 0.1304
542.1793 0.1301
542.0718 0.1297
545.4717 0.1294
545.3636 0.1291
545.2554 0.1287
548.6754 0.1284
548.5666 0.128
552.0073 0.1277
551.8978 0.1274
555.3594 0.1271
555.2493 0.1267
558.7319 0.1264
558.6211 0.126
562.1249 0.1257
562.0134 0.1254
565.5385 0.125
565.4263 0.1247
568.9727 0.1244
568.8599 0.124
572.428 0.1237
572.3145 0.1234
575.9041 0.123
575.7899 0.1227
579.4014 0.1224
579.2865 0.1219
582.9199 0.1217
582.8043 0.1214
586.4598 0.121
586.3435 0.1207
590.0211 0.1204
593.7218 0.12
593.604 0.1197
597.3273 0.1194
597.2089 0.119
600.9546 0.1187
604.724 0.1184
608.5169 0.1179
608.3961 0.1177
612.2122 0.1174
616.0521 0.117
619.9161 0.1167
619.7932 0.1164
623.6806 0.116
627.5925 0.1157
631.5289 0.1153
635.49 0.115
635.3639 0.1147
639.3491 0.1143
643.3592 0.114
647.3945 0.1137
647.2661 0.1133
651.3259 0.113
655.4111 0.1127
659.522 0.1123
663.6585 0.112
663.527 0.1117
667.8212 0.1117
667.6888 0.1113
671.8767 0.111
676.0908 0.1107
675.9567 0.1103
680.1965 0.11
680.0616 0.1097
684.3271 0.1093
684.1913 0.109
688.4827 0.1087
688.3462 0.1083
692.6636 0.108
692.5263 0.1077
696.8699 0.1073
696.7318 0.107
701.1018 0.1067
700.9628 0.1063
705.3593 0.106
705.2195 0.1057
705.0796 0.1053
709.502 0.105
709.3613 0.1047
713.8106 0.1043
713.669 0.104
713.5274 0.1036
718.0029 0.1033
717.8605 0.103
717.7181 0.1026
722.2198 0.1023
722.0766 0.102
721.9334 0.1016
726.4615 0.1013
726.3174 0.101
726.1734 0.1006
730.7281 0.1003
730.5832 0.1
730.4383 0.0996
730.2934 0.0993
734.874 0.099
734.7283 0.0986
734.5826 0.0983
739.19 0.098
739.0434 0.0976
743.6789 0.0973
743.5314 0.097
748.195 0.0966
748.0466 0.0963
747.8982 0.0959
752.5892 0.0956
752.44 0.0953
757.1594 0.0949
757.0093 0.0946
761.7574 0.0943
761.6063 0.0939
761.4553 0.0936
766.2313 0.0933
771.0372 0.0929
776.0272 0.0929
781.0495 0.0929
786.1043 0.0929
791.1918 0.0929
796.3122 0.0929
801.3068 0.0926
806.4927 0.0926
811.7122 0.0926
816.8034 0.0923
822.0895 0.0923
827.2458 0.092
832.5996 0.092
837.988 0.092
843.4113 0.092
848.8697 0.092
854.3634 0.092
859.8925 0.092
865.4576 0.092
871.0587 0.092
876.8699 0.0923
882.5448 0.0923
888.2564 0.0923
894.005 0.0923
899.9693 0.0926
905.7936 0.0926
911.6558 0.0927
917.5558 0.0927
923.4941 0.0927
929.4707 0.0927
935.486 0.0927
941.3536 0.0923
947.4458 0.0923
953.3884 0.092
959.5585 0.092
965.7686 0.092
971.826 0.0917
978.1155 0.0917
984.2504 0.0913
990.6202 0.0913
996.8336 0.091
1003.086 0.0907
1009.5777 0.0907
1015.91 0.0903
1015.7085 0.09
1022.0793 0.0897
1021.8766 0.0893
1021.6739 0.089
1021.4713 0.0887
1021.2688 0.0883
1021.0663 0.088
1027.4706 0.0877
1027.2668 0.0873
1033.71 0.087
1033.5051 0.0867
1039.9874 0.0863
1039.7812 0.086
1039.575 0.0856
1046.0954 0.0853
1045.8879 0.085
1052.448 0.0846
1052.2393 0.0843
1052.0306 0.084
1058.6291 0.0836
1058.4192 0.0833
1065.0578 0.083
1064.8466 0.0826
1064.6354 0.0823
1071.313 0.082
1071.1006 0.0816
1077.8187 0.0813
1077.605 0.081
1077.3913 0.0806
1084.1489 0.0803
1083.9339 0.08
1083.7189 0.0796
1083.5041 0.0793
1090.3 0.079
1090.0838 0.0786
1089.8676 0.0783
1089.6515 0.0779
1089.4354 0.0776
1096.2686 0.0773
1096.0512 0.0769
1095.8338 0.0766
1095.6165 0.0763
1095.3993 0.0759
1102.2698 0.0756
1102.0512 0.0753
1101.8327 0.0749
1101.6141 0.0746
1101.3957 0.0743
1108.3039 0.0739
1108.0841 0.0735
1107.8643 0.0733
1107.6447 0.0729
1107.4251 0.0726
1114.371 0.0723
1114.1501 0.0719
1113.9291 0.0716
1113.7082 0.0712
1113.4874 0.0709
1120.4714 0.0706
1120.2492 0.0702
1120.027 0.0699
1119.8049 0.0695
1119.5829 0.0692
1126.6051 0.0689
1126.3817 0.0686
1126.1583 0.0682
1125.935 0.0679
1132.9971 0.0676
1132.7724 0.0672
1132.5478 0.0669
1132.3232 0.0666
1132.0986 0.0662
1139.1994 0.0659
1138.9735 0.0655
1138.7476 0.0652
1138.5218 0.0649
1145.6627 0.0645
1145.4356 0.0642
1145.2085 0.0639
1144.9814 0.0635
1144.7543 0.0632
1151.9344 0.0629
1151.706 0.0625
1151.4776 0.0622
1151.2493 0.0619
1158.4701 0.0615
1158.2404 0.0612
1158.0107 0.0609
1157.7811 0.0605
1165.0429 0.0602
1164.8119 0.0599
1164.5809 0.0594
1164.35 0.0592
1171.653 0.0588
1171.4207 0.0585
1171.1884 0.0582
1170.9561 0.0578
1170.7239 0.0575
1178.0669 0.0572
1177.8333 0.0568
1177.5997 0.0565
1177.3662 0.0562
1177.1327 0.0558
1184.5159 0.0555
1184.281 0.0552
1184.0462 0.0548
1183.8114 0.0545
1183.5766 0.0542
1191.0002 0.0538
1190.7641 0.0535
1190.5279 0.0532
1190.2918 0.0528
1190.0558 0.0525
1197.5201 0.0521
1197.2826 0.0518
1197.0452 0.0515
1196.8077 0.0511
1196.5705 0.0508
1196.3332 0.0505
1203.8368 0.0501
1203.5981 0.0498
1203.3594 0.0495
1203.1208 0.0491
1202.8822 0.0488
1210.4269 0.0485
1210.1869 0.0481
1209.9468 0.0478
1209.7069 0.0475
1209.4671 0.0471
1209.2272 0.0468
1216.8117 0.0465
1216.5704 0.0461
1216.3292 0.0458
1216.088 0.0454
1215.8468 0.0451
1223.4727 0.0448
1223.2302 0.0444
1222.9876 0.0441
1222.745 0.0438
1222.5027 0.0434
1222.2602 0.0431
1229.9264 0.0428
1229.6825 0.0424
1229.4386 0.0421
1229.1949 0.0418
1228.9512 0.0414
1236.6594 0.0411
1236.4142 0.0408
1236.169 0.0404
1235.9238 0.0401
1235.6787 0.0397
1243.4292 0.0394
1243.1826 0.0391
1242.9361 0.0387
1242.6896 0.0384
1250.484 0.0381
1250.236 0.0377
1249.9881 0.0374
1249.7402 0.0371
1257.5788 0.0367
1257.3294 0.0364
1257.0801 0.0361
1256.8308 0.0357
1264.7139 0.0354
1264.4631 0.0351
1264.2123 0.0347
1272.1417 0.0344
1271.8895 0.0341
1271.6372 0.0337
1279.6132 0.0334
1279.3594 0.0331
1279.1057 0.0327
1287.1285 0.0324
1286.8733 0.032
1286.6181 0.0317
1294.688 0.0314
1294.4313 0.031
1294.1746 0.0307
1302.2919 0.0304
1302.0336 0.03
1310.2003 0.0297
1309.9404 0.0294
1318.1566 0.029
1317.8952 0.0287
1326.1613 0.0284
1325.8982 0.028
1334.2146 0.0277
1333.9501 0.0274
1342.3169 0.027
1342.0507 0.0267
1350.4683 0.0264
1350.2005 0.026
1358.6692 0.0257
1358.3998 0.0254
1366.9199 0.025
1375.4935 0.0247
1375.2207 0.0244
1383.8464 0.024
1383.572 0.0237
1392.25 0.0233
1391.9739 0.023
1400.7046 0.0227
1400.4269 0.0223
1409.2106 0.022
1408.9312 0.0217
1417.7682 0.0213
1417.487 0.021
1426.3778 0.0207
1426.095 0.0203
1435.0397 0.02
1434.7551 0.0197
1443.7542 0.0193
1443.4679 0.019
1452.5215 0.0187
1452.2336 0.0183
1461.3423 0.018
1461.0525 0.0177
1470.2165 0.0173
1469.9249 0.017
1479.1446 0.0167
1478.8513 0.0163
1488.1269 0.016
1487.8317 0.0157
1487.5368 0.0153
1496.8669 0.015
1496.5701 0.0147
1496.2732 0.0143
1495.9766 0.014
1505.6582 0.014
1505.3596 0.0136
1515.102 0.0136
1524.9074 0.0137
1534.7763 0.0137
1544.709 0.0137


==> anc/egPoint.dat <==
# MDM
1.0 0.001


# MUM
0.8 0.01


# TFHM
1.9 0.08




==> anc/f.gnu <==
# This is a gnuplot file for making the constraint plots in the paper: had to run, then re-jog the order of the lines to get the regions to work properly.
set dgrid3d 14,30,6
set contour
unset surface
set noclip
set cntrparam bspline
set cntrparam levels discrete 1

# old linear in cross-section f(x,y,z)=(z-y)*x/0.1+y
f(x,y,z)=y*exp(x/0.1*log(z/y))

# First, get contours sorted out
set table "mdm.contour.data"
splot "benRun_mdm_1.06.out" u ($3/1000):2:($5/f($4/$3,$6,$10)), \
"benRun_mdm_0.74.out" u ($3/1000):2:($5/f($4/$3,$6,$10))

set table "mum.contour.data"
splot "benRun_mum_1.06.out" u ($3/1000):2:($5/f($4/$3,$6,$10)), \
"benRun_mum_0.74.out" u ($3/1000):2:($5/f($4/$3,$6,$10))

set table "y3.contour.data"
splot "benRun_y3_1.06.out" u ($3/1000):1:($5/f($4/$3,$6,$10)), \
"benRun_y3_0.74.out" u ($3/1000):1:($5/f($4/$3,$6,$10))
unset table

set cntrparam levels discrete 0.1
set table "mdm.gOm.data"
splot "benRun_mdm_1.06.out" u ($3/1000):2:($4/$3)

set table "mum.gOm.data"
splot "benRun_mum_1.06.out" u ($3/1000):2:($4/$3)

set table "y3.gOm.data"
splot "benRun_y3_1.06.out" u ($3/1000):1:($4/$3)


==> anc/g.gnu <==
set term pdfcairo enhanced color fontscale 0.7
set size square

set xlabel "M_{Z'}/TeV"
set ylabel "|g_{sb}|"

set style fill solid 0.2 noborder
set key bottom
set key opaque right Right width -2 font "Helvetica,12"

set output "atlas139mdm.pdf"
set logscale y
set mxtics 5
set label 1 at 4.9,0.02 "MDM" front
set label 2 "Allanach, Butterworth and Corbett 2019" at 6.4,0.00001 rotate by 90 font "Helvetica,8"
plot [0:6.2] [0.00001:0.03] "mdm.contour.save" i 0 u 1:(exp($2*log(10))/25) \
tit "ATLAS excl (central)" w filledcurves y2=0.026 lc rgb "red", \
 "mdm.contour.save" i 1 u 1:(exp($2*log(10))/25) \
 notit w filledcurves y2=0.026 lc rgb "white", \
 "mdm.contour.save" i 2 u 1:(exp($2*log(10))/25) tit "(-2{/Symbol s})" w l lw 2 lc rgb "red", \
 "mdm.valid.data" u 1:(exp($2*log(10))/25) tit "Non perturbative" w filledcurves y1=0.0001 lc rgb "black",  \
 (x>=0.18&&x<=5?1:asin(2))* x/194 tit "B_s mixing excl" w filledcurves y2=0.026 fs transparent lc rgb "blue", \
 "egPoint.dat" i 0 notit w p pt 2 lc rgb "black", \
"mdm.gOm.data" u 1:(exp($2*log(10))/25) notit w l dt 3 lc rgb "black"

set output "atlas139mum.pdf"
set logscale y
set mxtics 5
set label 1 at 4.9,0.08 "MUM" front
set label 2 "Allanach, Butterworth and Corbett 2019" at 6.4,0.0015 rotate by 90 font "Helvetica,8"
plot [0:6.2] [0.0015:0.1] "mum.contour.save" i 0 u 1:(exp($2*log(10))) \
tit "ATLAS excl (central)" w  filledcurves x1=0.2 lc rgb "red", \
 (x>=0.18&&x<=6?1:asin(2))*x/194 tit "B_s mixing excl" w filledcurves y2=0.09 fs transparent lc rgb "blue", \
 "egPoint.dat" i 1 notit w p pt 2 lc rgb "black", \
"mum.gOm.data" u 1:(exp($2*log(10))) notit w l dt 3 lc rgb "black"



set output "atlas139y3.pdf"
unset logscale y
set ylabel "{/Symbol q}_{sb}"
set mxtics 5
set ytics 0, 0.05, 0.2
set mytics 5
set label 1 at 4.1,0.18 "TFHMeg" front
set label 2 "Allanach, Butterworth and Corbett 2019" at 6.4,-0.18 rotate by 90 font "Helvetica,8"
plot [0:6.2] [-0.2:0.21]  "y3.contour.save" i 0 u 1:2 tit "ATLAS excl (central)" w filledcurves y1=0 lc rgb "red", \
"y3.contour.save" i 1 u 1:2 tit "(-2{/Symbol s})" w l lw 2 lc rgb "red", \
(x>=0.2&&x<=6?1:asin(2))*0.0975 tit "B_s mixing excl" w filledcurves y2=0.2 fs transparent lc rgb "blue" dt 2, \
 (x>=0.2&&x<=6?1:asin(2))*0.0475 tit "LEP LFU excl" w filledcurves y1=0 fs \
 transparent lc rgb "green", \
"contur.txt" u ($1/1000):2 tit "Contur excl" w filledcurves x1=0.2 lc rgb "cyan", \
"egPoint.dat" i 2 notit w p pt 2 lc rgb "black", \
"y3.gOm.data" u 1:2 notit w l dt 3 lc rgb "black"



==> anc/h.gnu <==
# Does the "properties" plots for the paper
set term pdfcairo enhanced color fontscale 0.7
set size square

f(x,y,z)=(z-y)*x/0.1+y

set xlabel "M_{Z'}/TeV"
set ylabel "log_{10}|g_{sb}|"

set pm3d corners2color c1
set view map
set dgrid3d 15,15,8

set mxtics 5


set label 2 at 4.7,-4.3 "MDM"
set label 3 "Allanach, Butterworth and Corbett 2019" at 0,-1.4 font "Helvetica,8"

set label 1 at 5,-1.2 "BR(Z'->{/Symbol m}^+{/Symbol m}^-)"
set output "br_mumu_mdm.pdf"

g(x,y)=x/y>1?1:-2

splot [0:6] [-4.5:-1.5] [0:0.5] "benRun_mdm_1.06.out"  u ($3/1000):($2-log10(25)):($7*g($3,$4)) notit w pm3d


set label 1 at 5.2,-1.2 "log_{10} (g_{/Symbol mm})"
set output "gmu_mdm.pdf"
splot [0:6] [-4.5:-1.5] [-3:1] "benRun_mdm_1.06.out" u ($3/1000):($2-log10(25)):(log10($1)) notit w pm3d

set label 1 at 5,-1.2 "log_{10} ({/Symbol s} x BR/fb)"
set output "sig_mdm.pdf"
splot [0:6] [-4.5:-1.5] [-3:2.8] "benRun_mdm_1.06.out" u ($3/1000):($2-log10(25)):(log10($5)*g($3,$4)) notit w pm3d

set label 1 at 5,-1.2 "log_{10}({/Symbol s} x BR/lim)"
set output "sig_rel_mdm.pdf"
splot "benRun_mdm_1.06.out" u ($3/1000):($2-log10(25)):(log10($5/f($4/$3,$6,$10))) notit w pm3d

min(a,b)=a>b ? b : a
spec(a)=a<1 ? a : asin(2.0)
set label 1 at 5.4,-1.2 "log_{10}({/Symbol G}/M_{Z'})"
set output "w_o_m_mdm.pdf"
splot [0:6] [-4.5:-1.5] [-4.5:0] "benRun_mdm_1.06.out" u ($3/1000):($2-log10(25)):(log10($4/$3)) notit w pm3d

set label 2 at 0.3,-1.1 "MUM"
set label 3 "Allanach, Butterworth and Corbett 2019" at 0.1,-0.9 font "Helvetica,8"
set mytics 5

set ytics 0.5
set mytics 5

set label 1 at 5,-0.8 "BR(Z'->{/Symbol m}^+{/Symbol m}^-)"
set output "br_mumu_mum.pdf"
splot "benRun_mum_1.06.out" u ($3/1000):2:(($7)) notit w pm3d

set label 1 at 5,-0.8 "log_{10} (g_{/Symbol mm})"
set output "gmu_mum.pdf"
splot "benRun_mum_1.06.out" u ($3/1000):2:(log10($1)) notit w pm3d

set label 1 at 5,-0.8 "log_{10} ({/Symbol s} x BR/fb)"
set output "sig_mum.pdf"
splot "benRun_mum_1.06.out" u ($3/1000):2:(log10($5)) notit w pm3d

set label 1 at 5,-0.8 "log_{10}({/Symbol s} x BR/lim)"
set output "sig_rel_mum.pdf"
splot "benRun_mum_1.06.out" u ($3/1000):2:(log10($5/f($4/$3,$6,$10))) notit w pm3d

min(a,b)=a>b ? b : a
spec(a)=a<1 ? a : asin(2.0)
set label 1 at 6,-0.8 "{/Symbol G}/M_{Z'}"
set output "w_o_m_mum.pdf"
splot "benRun_mum_1.06.out" u ($3/1000):2:(min($4/$3,1)) notit w pm3d

set label 2 at 0,0.22 "TFHMeg"
set label 3 "Allanach, Butterworth and Corbett 2019" at 0.1,0.015 font "Helvetica,8"

set ytics 0.04
set mytics 4
unset logscale y
set label 1 at 5,0.22 "log_{10} ({/Symbol s} x BR/fb)"
set ylabel "{/Symbol q}_{sb}"
set output "sig_y3.pdf"
splot "benRun_y3_1.06.out" u ($3/1000):1:(log10($5)) notit w pm3d


set output "sig_rel_y3.pdf"
set label 1 at 5,0.22 "log_{10}({/Symbol s} x BR/lim)"
splot "benRun_y3_1.06.out" u ($3/1000):1:(log10($5/f($4/$3,$6,$10))) notit w pm3d

set label 1 at 6,0.22 "LFU"
set output "y3_lfu.pdf"
splot "benRun_y3_1.06.out" u ($3/1000):1:(2200.*$2/$3) tit "LEP LFU" w pm3d

set label 1 at 6,0.22 "Bs mix"
set output "y3_bsmix.pdf"
splot "benRun_y3_1.06.out" u ($3/1000):1:(1000.*$2/$3*0.5*sin(2*($1))/0.04) notit w pm3d

set label 1 at 6,0.22 "g_F"
set output "y3_gF.pdf"
splot "benRun_y3_1.06.out" u ($3/1000):1:2 notit w pm3d

set label 1 at 6,0.22 "{/Symbol G}/M_{Z'}"
set output "y3_w_o_m.pdf"
splot "benRun_y3_1.06.out" u ($3/1000):1:($4/$3) notit w pm3d

set label 1 at 5,0.22 "BR(Z'->{/Symbol m}^+{/Symbol m}^-)"
set output "br_mumu_y3.pdf"
splot "benRun_y3_1.06.out" u ($3/1000):1:7 notit w pm3d



==> anc/mdm.contour.data <==

# Surface 0 of 2 surfaces

# Curve title: ""benRun_mdm_1.06.out" u ($3/1000):2:($5/f($4/$3,$6,$10))"
# Contour 0, label:        1
 1.84979 -0.575747  1 
 1.81157 -0.570124  1 
 1.77241 -0.562706  1 
 1.7331 -0.55337  1 
 1.69379 -0.543253  1 
 1.65448 -0.533814  1 
 1.61517 -0.526506  1 
 1.57586 -0.522787  1 
 1.53655 -0.523643  1 
 1.49724 -0.528191  1 
 1.45793 -0.535078  1 
 1.41862 -0.542952  1 
 1.37931 -0.550459  1 
 1.34 -0.556317  1 
 1.30069 -0.559523  1 
 1.26138 -0.559142  1 
 1.22207 -0.55424  1 
 1.18276 -0.543885  1 
 1.14345 -0.527797  1 
 1.10414 -0.508323  1 
 1.06483 -0.488466  1 
 1.02552 -0.471227  1 
 0.986207 -0.459609  1 
 0.946897 -0.455868  1 
 0.907586 -0.459281  1 
 0.868276 -0.468376  1 
 0.828966 -0.481684  1 
 0.789655 -0.497734  1 
 0.750594 -0.515136  1 
 0.713031 -0.532807  1 
 0.678464 -0.549744  1 
 0.648389 -0.564945  1 
 0.624305 -0.577406  1 
 0.606848 -0.586608  1 
 0.593209 -0.593964  1 
 0.579721 -0.601373  1 
 0.562712 -0.610732  1 
 0.538514 -0.623938  1 
 0.503608 -0.642126  1 
 0.455073 -0.663367  1 
 0.39014 -0.684973  1 
 0.306039 -0.704252  1 
 0.200006 -0.718513  1 

 0.2 -2.45097  1 
 0.22228 -2.41503  1 
 0.247809 -2.37048  1 
 0.274558 -2.32046  1 
 0.300497 -2.26814  1 
 0.323596 -2.21667  1 
 0.342277 -2.16873  1 
 0.356777 -2.12516  1 
 0.367785 -2.08633  1 
 0.375991 -2.05261  1 
 0.382084 -2.02437  1 
 0.38688 -2.0016  1 
 0.391703 -1.98277  1 
 0.398005 -1.96597  1 
 0.407236 -1.94929  1 
 0.420846 -1.93082  1 
 0.439701 -1.90924  1 
 0.462325 -1.88557  1 
 0.486654 -1.86144  1 
 0.510626 -1.83844  1 
 0.532178 -1.8182  1 
 0.549938 -1.80174  1 
 0.565293 -1.78777  1 
 0.58032 -1.7744  1 
 0.597095 -1.75976  1 
 0.617695 -1.74197  1 
 0.643409 -1.71983  1 
 0.672381 -1.69493  1 
 0.701966 -1.66953  1 
 0.729518 -1.64592  1 
 0.752393 -1.62636  1 
 0.768885 -1.61242  1 
 0.781037 -1.60286  1 
 0.791833 -1.59572  1 
 0.804256 -1.58905  1 
 0.821288 -1.5809  1 
 0.845013 -1.56974  1 
 0.873918 -1.55572  1 
 0.905591 -1.53942  1 
 0.937621 -1.52141  1 
 0.967597 -1.50226  1 
 0.993686 -1.48235  1 
 1.01638 -1.46123  1 
 1.03674 -1.43825  1 
 1.05583 -1.41276  1 
 1.07474 -1.3841  1 
 1.09417 -1.35211  1 
 1.11348 -1.31856  1 
 1.1317 -1.2857  1 
 1.14781 -1.2558  1 
 1.16085 -1.2311  1 
 1.17037 -1.21312  1 
 1.17817 -1.20033  1 
 1.18659 -1.19045  1 
 1.19798 -1.18121  1 
 1.21469 -1.17034  1 
 1.23842 -1.15613  1 
 1.26828 -1.13913  1 
 1.30273 -1.12048  1 
 1.34026 -1.10129  1 
 1.37931 -1.08268  1 
 1.41837 -1.06562  1 
 1.45594 -1.05043  1 
 1.49052 -1.03723  1 
 1.52062 -1.02618  1 
 1.54474 -1.01743  1 
 1.56213 -1.01081  1 
 1.57495 -1.00493  1 
 1.58613 -0.998073  1 
 1.59856 -0.988538  1 
 1.61517 -0.974619  1 
 1.638 -0.955255  1 
 1.66575 -0.93197  1 
 1.69625 -0.906935  1 
 1.72735 -0.882323  1 
 1.75688 -0.860303  1 
 1.78318 -0.842367  1 
 1.80657 -0.827293  1 
 1.82788 -0.813178  1 
 1.84792 -0.79812  1 
 1.86752 -0.780215  1 
 1.88732 -0.758195  1 
 1.90724 -0.733323  1 
 1.92701 -0.707495  1 
 1.94637 -0.682608  1 
 1.96506 -0.660557  1 
 1.98267 -0.642802  1 
 1.99826 -0.629052  1 
 2.01074 -0.618576  1 
 2.01902 -0.610648  1 
 2.02203 -0.604537  1 
 2.0189 -0.599599  1 
 2.00974 -0.595526  1 
 1.99489 -0.592095  1 
 1.97469 -0.589081  1 
 1.94947 -0.586261  1 
 1.91967 -0.583374  1 
 1.88613 -0.580017  1 
 1.84979 -0.575747  1 


# Surface 1 of 2 surfaces

# Curve title: ""benRun_mdm_0.74.out" u ($3/1000):2:($5/f($4/$3,$6,$10))"
# Contour 0, label:        1
 0.995678 -0.592705  1 
 0.989567 -0.58987  1 
 0.984342 -0.589091  1 
 0.978729 -0.58975  1 
 0.971693 -0.591739  1 
 0.962259 -0.595082  1 
 0.949452 -0.599801  1 
 0.932296 -0.605918  1 
 0.910114 -0.613447  1 
 0.88342 -0.622369  1 
 0.853023 -0.632654  1 
 0.819735 -0.644276  1 
 0.784367 -0.657206  1 
 0.747784 -0.671353  1 
 0.711064 -0.686366  1 
 0.67534 -0.701834  1 
 0.641744 -0.717342  1 
 0.611408 -0.732479  1 
 0.585027 -0.746956  1 
 0.561536 -0.76099  1 
 0.539433 -0.774922  1 
 0.517214 -0.789094  1 
 0.493378 -0.803848  1 
 0.465641 -0.819313  1 
 0.42861 -0.834762  1 
 0.376109 -0.849257  1 
 0.301964 -0.861859  1 
 0.200006 -0.871628  1 

 0.2 -2.45258  1 
 0.222759 -2.41585  1 
 0.24849 -2.37082  1 
 0.27524 -2.32056  1 
 0.301059 -2.26815  1 
 0.323996 -2.21667  1 
 0.342538 -2.16873  1 
 0.356931 -2.12516  1 
 0.367862 -2.08632  1 
 0.376014 -2.05259  1 
 0.382073 -2.02433  1 
 0.386851 -2.00154  1 
 0.391664 -1.98267  1 
 0.397953 -1.96585  1 
 0.40716 -1.94914  1 
 0.420727 -1.93067  1 
 0.439514 -1.90909  1 
 0.462057 -1.88544  1 
 0.486309 -1.8613  1 
 0.510223 -1.83827  1 
 0.531753 -1.81795  1 
 0.549536 -1.80137  1 
 0.56495 -1.78725  1 
 0.580056 -1.77374  1 
 0.596916 -1.75899  1 
 0.617591 -1.74115  1 
 0.64336 -1.71905  1 
 0.672366 -1.69426  1 
 0.701969 -1.66902  1 
 0.729528 -1.64556  1 
 0.752405 -1.62614  1 
 0.768896 -1.61229  1 
 0.781047 -1.60279  1 
 0.791841 -1.5957  1 
 0.804261 -1.58908  1 
 0.821291 -1.58102  1 
 0.845013 -1.57  1 
 0.873909 -1.55614  1 
 0.905561 -1.53999  1 
 0.937551 -1.52209  1 
 0.96746 -1.503  1 
 0.993448 -1.48306  1 
 1.01599 -1.46184  1 
 1.03615 -1.43872  1 
 1.05497 -1.41308  1 
 1.07352 -1.38429  1 
 1.09252 -1.35218  1 
 1.11139 -1.31837  1 
 1.12921 -1.28496  1 
 1.14507 -1.25402  1 
 1.15806 -1.22763  1 
 1.16779 -1.20717  1 
 1.17599 -1.19124  1 
 1.18493 -1.17773  1 
 1.19686 -1.16454  1 
 1.21403 -1.14957  1 
 1.23797 -1.13132  1 
 1.26724 -1.11074  1 
 1.29968 -1.08938  1 
 1.33312 -1.06879  1 
 1.36539 -1.05053  1 
 1.39475 -1.03574  1 
 1.42121 -1.02393  1 
 1.44518 -1.01419  1 
 1.46711 -1.00561  1 
 1.48743 -0.997284  1 
 1.50657 -0.988348  1 
 1.52496 -0.978101  1 
 1.54303 -0.965884  1 
 1.56123 -0.951037  1 
 1.57997 -0.932901  1 
 1.59931 -0.911145  1 
 1.61771 -0.886745  1 
 1.63324 -0.861008  1 
 1.64397 -0.835238  1 
 1.64798 -0.81074  1 
 1.64382 -0.788683  1 
 1.63204 -0.769689  1 
 1.61364 -0.754241  1 
 1.58967 -0.742826  1 
 1.56113 -0.735928  1 
 1.52901 -0.733713  1 
 1.49406 -0.735077  1 
 1.45699 -0.738595  1 
 1.4185 -0.742845  1 
 1.37931 -0.746403  1 
 1.34003 -0.747981  1 
 1.30091 -0.746829  1 
 1.26212 -0.742333  1 
 1.22382 -0.733877  1 
 1.18618 -0.720847  1 
 1.14952 -0.703072  1 
 1.11475 -0.682155  1 
 1.08297 -0.660143  1 
 1.05524 -0.639081  1 
 1.03266 -0.621017  1 
 1.01589 -0.607532  1 
 1.00401 -0.598344  1 
 0.995678 -0.592705  1 



==> anc/mdm.contour.save <==
# Surface 0 of 2 surfaces
# Curve title: ""benRun_mdm_1.06.out" u ($3/1000):2:($5/f($4/$3,$6,$10))"
 0.2 -2.40697  1 i 0 bottom
 0.22187 -2.36917  1 
 0.247425 -2.32198  1 
 0.274572 -2.26914  1 
 0.301219 -2.21435  1 
 0.325275 -2.16134  1 
 0.345125 -2.11322  1 
 0.361066 -2.07075  1 
 0.373876 -2.03406  1 
 0.38433 -2.00333  1 
 0.393204 -1.97869  1 
 0.40135 -1.95996  1 
 0.409919 -1.94561  1 
 0.420137 -1.93375  1 
 0.433231 -1.92251  1 
 0.450426 -1.91001  1 
 0.472565 -1.89479  1 
 0.49895 -1.87707  1 
 0.528497 -1.85747  1 
 0.560124 -1.83663  1 
 0.59275 -1.81519  1 
 0.625301 -1.79379  1 
 0.656753 -1.77316  1 
 0.686091 -1.75407  1 
 0.7123 -1.73727  1 
 0.734365 -1.7235  1 
 0.75183 -1.71305  1 
 0.76647 -1.70426  1 
 0.78062 -1.69498  1 
 0.796612 -1.68309  1 
 0.816781 -1.66644  1 
 0.842619 -1.6437  1 
 0.872254 -1.61679  1 
 0.902972 -1.58841  1 
 0.932062 -1.56127  1 
 0.956809 -1.5381  1 
 0.975397 -1.52074  1 
 0.98959 -1.50755  1 
 1.00205 -1.49605  1 
 1.01544 -1.48373  1 
 1.03241 -1.4681  1 
 1.05482 -1.44742  1 
 1.08128 -1.42297  1 
 1.10957 -1.39682  1 
 1.1375 -1.37101  1 
 1.16285 -1.34759  1 
 1.18406 -1.32802  1 
 1.20211 -1.31135  1 
 1.21862 -1.29605  1 
 1.2352 -1.28058  1 
 1.25347 -1.2634  1 
 1.27475 -1.24343  1 
 1.29912 -1.22139  1 
 1.32639 -1.19848  1 
 1.35635 -1.17588  1 
 1.3888 -1.15478  1 
 1.42324 -1.13613  1 
 1.45811 -1.12004  1 
 1.49152 -1.10636  1 
 1.52162 -1.09497  1 
 1.54656 -1.08573  1 
 1.56521 -1.07827  1 
 1.57948 -1.07123  1 
 1.592 -1.06302  1 
 1.60544 -1.05206  1 
 1.62244 -1.03673  1 
 1.64489 -1.01606  1 
 1.67171 -0.991539  1 
 1.70106 -0.965268  1 
 1.73111 -0.939348  1 
 1.76003 -0.915883  1 
 1.78637 -0.896311  1 
 1.81028 -0.87943  1 
 1.8323 -0.863376  1 
 1.85298 -0.846282  1 
 1.87286 -0.826284  1 
 1.89237 -0.802153  1 
 1.91156 -0.775204  1 
 1.93035 -0.747386  1 
 1.94867 -0.72065  1 
 1.96647 -0.696945  1 
 1.98348 -0.677773  1 
 1.99873 -0.662832  1 
 2.01106 -0.651373  1 
 2.01931 -0.642645  1 
 2.02232 -0.635899  1 


 2.02232 -0.635899  1 i 1 top
 2.01918 -0.630467  1 
 2.00998 -0.626011  1 
 1.99508 -0.622276  1 
 1.97482 -0.619007  1 
 1.94955 -0.615948  1 
 1.91971 -0.61281  1 
 1.88615 -0.60916  1 
 1.84979 -0.604528  1 
 1.81157 -0.598447  1 
 1.77241 -0.590447  1 
 1.7331 -0.5804  1 
 1.69379 -0.569529  1 
# Contour 0, label:        1
 1.65448 -0.559396  1 
 1.61517 -0.551563  1 
 1.57586 -0.547592  1 
 1.53655 -0.548543  1 
 1.49724 -0.553457  1 
 1.45793 -0.560874  1 
 1.41862 -0.569333  1 
 1.37931 -0.577373  1 
 1.34 -0.583611  1 
 1.30069 -0.586979  1 
 1.26138 -0.586488  1 
 1.22207 -0.581148  1 
 1.18276 -0.569969  1 
 1.14345 -0.552663  1 
 1.10414 -0.531744  1 
 1.06483 -0.510428  1 
 1.02552 -0.491932  1 
 0.986207 -0.479471  1 
 0.946897 -0.475462  1 
 0.907586 -0.479129  1 
 0.868276 -0.488896  1 
 0.828966 -0.503189  1 
 0.789655 -0.520433  1 
 0.750594 -0.539135  1 
 0.713026 -0.558136  1 
 0.678447 -0.576357  1 
 0.64835 -0.592723  1 
 0.624228 -0.606156  1 
 0.606718 -0.616092  1 
 0.593021 -0.624028  1 
 0.579482 -0.631973  1 
 0.562442 -0.641937  1 
 0.538247 -0.65593  1 
 0.503383 -0.675165  1 
 0.454916 -0.697671  1 
 0.390057 -0.720681  1 
 0.306015 -0.741427  1 
 0.200006 -0.757142  1 



# Surface 1 of 2 surfaces
# Curve title: ""benRun_mdm_0.74.out" u ($3/1000):2:($5/f($4/$3,$6,$10))"
# Contour 0, label:        1
 0.2 -2.40871  1 
 0.222352 -2.37006  1 
 0.248109 -2.32234  1 
 0.275257 -2.2692  1 
 0.301786 -2.21424  1 
 0.325684 -2.16109  1 
 0.345401 -2.1128  1 
 0.361232 -2.07012  1 
 0.373934 -2.03326  1 
 0.384265 -2.00238  1 
 0.392983 -1.97769  1 
 0.400928 -1.95902  1 
 0.409278 -1.94479  1 
 0.419296 -1.93308  1 
 0.432243 -1.92196  1 
 0.449382 -1.90952  1 
 0.471578 -1.89426  1 
 0.498114 -1.87643  1 
 0.527876 -1.8567  1 
 0.55975 -1.83574  1 
 0.592623 -1.81425  1 
 0.625395 -1.7929  1 
 0.657031 -1.77241  1 
 0.686509 -1.75349  1 
 0.712806 -1.73687  1 
 0.734902 -1.72326  1 
 0.752338 -1.71292  1 
 0.766905 -1.70417  1 
 0.780954 -1.69488  1 
 0.79684 -1.68291  1 
 0.816915 -1.66612  1 
 0.842685 -1.64317  1 
 0.872261 -1.61603  1 
 0.902908 -1.58743  1 
 0.931889 -1.56014  1 
 0.956469 -1.5369  1 
 0.97482 -1.51959  1 
 0.988744 -1.50645  1 
 1.00095 -1.49482  1 
 1.01415 -1.48208  1 
 1.03105 -1.46556  1 
 1.05351 -1.44345  1 
 1.08002 -1.41732  1 
 1.10818 -1.38954  1 
 1.13562 -1.36251  1 
 1.15998 -1.33861  1 
 1.1796 -1.31946  1 
 1.19574 -1.30361  1 
 1.21042 -1.28882  1 
 1.22562 -1.27288  1 
 1.24335 -1.25355  1 
 1.26508 -1.22937  1 
 1.2902 -1.20183  1 
 1.31758 -1.17321  1 
 1.34608 -1.14577  1 
 1.37459 -1.12176  1 
 1.40212 -1.10287  1 
 1.42828 -1.08848  1 
 1.45287 -1.0774  1 
 1.47565 -1.06844  1 
 1.49639 -1.06039  1 
 1.51505 -1.05211  1 
 1.53223 -1.04257  1 
 1.54871 -1.03082  1 
 1.56527 -1.01586  1 
 1.58269 -0.996735  1 
 1.60126 -0.972902  1 
 1.61937 -0.945593  1 
 1.63491 -0.916478  1 
 1.64578 -0.88723  1 
 1.64987 -0.859517  1 
 1.64561 -0.834809  1 
 1.63356 -0.813756  1 
 1.61482 -0.796807  1 
 1.59047 -0.784411  1 
 1.56161 -0.777015  1 
 1.52925 -0.774726  1 
 1.49416 -0.776278  1 
 1.45702 -0.78006  1 
 1.41851 -0.784465  1 
 1.37931 -0.787882  1 
 1.34003 -0.788889  1 
 1.30091 -0.786803  1 
 1.26211 -0.781129  1 
 1.2238 -0.771372  1 
 1.18613 -0.757034  1 
 1.14944 -0.738046  1 
 1.11463 -0.716037  1 
 1.08281 -0.693064  1 
 1.05506 -0.671183  1 
 1.03247 -0.652449  1 
 1.01571 -0.638449  1 
 1.00386 -0.628888  1 
 0.995573 -0.623005  1 
 0.989519 -0.620034  1 
 0.984357 -0.619213  1 
 0.978811 -0.61991  1 
 0.971839 -0.62201  1 
 0.962459 -0.625533  1 
 0.949689 -0.630496  1 
 0.932547 -0.636916  1 
 0.910352 -0.644805  1 
 0.883622 -0.654149  1 
 0.853179 -0.664929  1 
 0.819841 -0.677124  1 
 0.78443 -0.690715  1 
 0.747809 -0.705619  1 
 0.711026 -0.721494  1 
 0.675169 -0.737939  1 
 0.64133 -0.754549  1 
 0.610599 -0.77092  1 
 0.583658 -0.78675  1 
 0.559549 -0.802143  1 
 0.536906 -0.817304  1 
 0.51436 -0.832439  1 
 0.490546 -0.847752  1 
 0.46326 -0.863319  1 
 0.42695 -0.878695  1 
 0.375229 -0.893306  1 
 0.301708 -0.906577  1 
 0.200006 -0.917934  1 




==> anc/mdm.gOm.data <==

# Surface 0 of 1 surfaces

# Curve title: ""benRun_mdm_1.06.out" u ($3/1000):2:($4/$3)"
# Contour 0, label:      0.1
 2.4728 -1.17062  0.1 
 2.44746 -1.18146  0.1 
 2.42581 -1.19051  0.1 
 2.40789 -1.1975  0.1 
 2.39208 -1.20304  0.1 
 2.37636 -1.20799  0.1 
 2.35869 -1.21316  0.1 
 2.33706 -1.21941  0.1 
 2.30995 -1.2274  0.1 
 2.27805 -1.2372  0.1 
 2.24254 -1.24869  0.1 
 2.20463 -1.26178  0.1 
 2.16552 -1.27637  0.1 
 2.12639 -1.29223  0.1 
 2.08834 -1.30874  0.1 
 2.05246 -1.32516  0.1 
 2.01984 -1.34072  0.1 
 1.99154 -1.35471  0.1 
 1.96821 -1.36658  0.1 
 1.94862 -1.37668  0.1 
 1.93108 -1.38558  0.1 
 1.91393 -1.39384  0.1 
 1.89549 -1.40203  0.1 
 1.87436 -1.41067  0.1 
 1.85037 -1.42018  0.1 
 1.82361 -1.43096  0.1 
 1.7942 -1.44338  0.1 
 1.76223 -1.45784  0.1 
 1.72807 -1.47448  0.1 
 1.69302 -1.49255  0.1 
 1.65865 -1.51105  0.1 
 1.6265 -1.52896  0.1 
 1.59815 -1.54531  0.1 
 1.57462 -1.55936  0.1 
 1.5548 -1.57151  0.1 
 1.53706 -1.58243  0.1 
 1.51975 -1.59279  0.1 
 1.50124 -1.60326  0.1 
 1.4802 -1.61448  0.1 
 1.45657 -1.6269  0.1 
 1.43056 -1.64097  0.1 
 1.40242 -1.65709  0.1 
 1.37238 -1.6757  0.1 
 1.3409 -1.6969  0.1 
 1.30932 -1.71943  0.1 
 1.2792 -1.74172  0.1 
 1.25213 -1.7622  0.1 
 1.22965 -1.77929  0.1 
 1.21264 -1.79202  0.1 
 1.19916 -1.80192  0.1 
 1.18657 -1.81112  0.1 
 1.17224 -1.82177  0.1 
 1.15353 -1.836  0.1 
 1.1287 -1.85524  0.1 
 1.09957 -1.87807  0.1 
 1.06885 -1.90238  0.1 
 1.03926 -1.92604  0.1 
 1.01351 -1.94692  0.1 
 0.993467 -1.96358  0.1 
 0.977616 -1.97734  0.1 
 0.963599 -1.99017  0.1 
 0.949057 -2.00407  0.1 
 0.931631 -2.02104  0.1 
 0.909699 -2.04239  0.1 
 0.884599 -2.06685  0.1 
 0.858405 -2.09245  0.1 
 0.833191 -2.11724  0.1 
 0.811033 -2.13927  0.1 
 0.793335 -2.15728  0.1 
 0.778812 -2.17279  0.1 
 0.76551 -2.18802  0.1 
 0.751475 -2.20518  0.1 
 0.73475 -2.22648  0.1 
 0.714052 -2.25331  0.1 
 0.690778 -2.28373  0.1 
 0.666994 -2.31498  0.1 
 0.644768 -2.3443  0.1 
 0.626166 -2.36893  0.1 
 0.612553 -2.38704  0.1 
 0.602468 -2.40057  0.1 
 0.593749 -2.41239  0.1 
 0.584233 -2.42537  0.1 
 0.571757 -2.44239  0.1 
 0.554793 -2.46558  0.1 
 0.534358 -2.49411  0.1 
 0.512101 -2.52639  0.1 
 0.489674 -2.56084  0.1 
 0.468728 -2.59588  0.1 
 0.450565 -2.63009  0.1 
 0.435091 -2.66268  0.1 
 0.421861 -2.69301  0.1 
 0.410434 -2.72043  0.1 
 0.400366 -2.74433  0.1 
 0.39046 -2.76574  0.1 
 0.376505 -2.7925  0.1 
 0.35354 -2.83412  0.1 
 0.3166 -2.90012  0.1 
 0.260725 -2.99999  0.1 

 5.9 -0.404329  0.1 
 5.79321 -0.416386  0.1 
 5.70607 -0.426751  0.1 
 5.63466 -0.435777  0.1 
 5.57503 -0.443815  0.1 
 5.52328 -0.451215  0.1 
 5.47597 -0.458292  0.1 
 5.43181 -0.465204  0.1 
 5.39001 -0.472073  0.1 
 5.34979 -0.479019  0.1 
 5.31034 -0.486164  0.1 
 5.27103 -0.493611  0.1 
 5.23172 -0.501398  0.1 
 5.19241 -0.509546  0.1 
 5.1531 -0.518075  0.1 
 5.11379 -0.527007  0.1 
 5.07464 -0.536307  0.1 
 5.03641 -0.545729  0.1 
 5.00005 -0.554968  0.1 
 4.96648 -0.563724  0.1 
 4.93663 -0.571693  0.1 
 4.91108 -0.578649  0.1 
 4.88897 -0.584659  0.1 
 4.86906 -0.589869  0.1 
 4.85015 -0.594422  0.1 
 4.83102 -0.598462  0.1 
 4.81058 -0.60214  0.1 
 4.78835 -0.605635  0.1 
 4.76396 -0.609136  0.1 
 4.73707 -0.612828  0.1 
 4.70732 -0.616899  0.1 
 4.67454 -0.621496  0.1 
 4.63918 -0.626605  0.1 
 4.6019 -0.632173  0.1 
 4.56334 -0.638148  0.1 
 4.52414 -0.644475  0.1 
 4.48483 -0.651115  0.1 
 4.44552 -0.658074  0.1 
 4.40621 -0.665371  0.1 
 4.3669 -0.673026  0.1 
 4.32759 -0.681059  0.1 
 4.28828 -0.689489  0.1 
 4.24897 -0.698345  0.1 
 4.20966 -0.707654  0.1 
 4.17034 -0.717446  0.1 
 4.13103 -0.727747  0.1 
 4.09193 -0.738505  0.1 
 4.05403 -0.749338  0.1 
 4.01856 -0.759779  0.1 
 3.98673 -0.769365  0.1 
 3.95976 -0.77763  0.1 
 3.9383 -0.784258  0.1 
 3.92084 -0.789529  0.1 
 3.90532 -0.793868  0.1 
 3.88966 -0.797704  0.1 
 3.87179 -0.801464  0.1 
 3.85008 -0.80551  0.1 
 3.8246 -0.80995  0.1 
 3.79584 -0.814826  0.1 
 3.76429 -0.820179  0.1 
 3.73045 -0.826051  0.1 
 3.69479 -0.832474  0.1 
 3.65769 -0.839431  0.1 
 3.61952 -0.846897  0.1 
 3.58063 -0.854845  0.1 
 3.54138 -0.863248  0.1 
 3.50207 -0.872089  0.1 
 3.46276 -0.881384  0.1 
 3.42345 -0.891158  0.1 
 3.38414 -0.901437  0.1 
 3.34483 -0.912247  0.1 
 3.30568 -0.923543  0.1 
 3.26749 -0.935006  0.1 
 3.23121 -0.946248  0.1 
 3.19781 -0.956881  0.1 
 3.16825 -0.966516  0.1 
 3.14311 -0.974868  0.1 
 3.12146 -0.982061  0.1 
 3.10199 -0.988323  0.1 
 3.0834 -0.993882  0.1 
 3.06439 -0.998966  0.1 
 3.04383 -1.0038  0.1 
 3.02127 -1.00863  0.1 
 2.99645 -1.01368  0.1 
 2.9691 -1.01919  0.1 
 2.93894 -1.0254  0.1 
 2.90587 -1.03251  0.1 
 2.87034 -1.04053  0.1 
 2.83298 -1.04943  0.1 
 2.79438 -1.05919  0.1 
 2.75517 -1.06979  0.1 
 2.71592 -1.08118  0.1 
 2.67705 -1.09325  0.1 
 2.63891 -1.10585  0.1 
 2.6019 -1.11886  0.1 
 2.56637 -1.13213  0.1 
 2.53271 -1.14547  0.1 
 2.50137 -1.15846  0.1 
 2.4728 -1.17062  0.1 



==> anc/mdm.valid.data <==

# Surface 0 of 1 surfaces

# Curve title: ""benRun_mdm_1.06.out" u ($3/1000):2:($4/$3)"

# Contour 0, label:        1
 2.67175 -1.62661  1 
 2.63557 -1.63589  1 
 2.59754 -1.64622  1 
 2.55876 -1.6575  1 
 2.5196 -1.66975  1 
 2.48027 -1.68298  1 
 2.44099 -1.69721  1 
 2.40198 -1.71246  1 
 2.36362 -1.7286  1 
 2.32705 -1.74486  1 
 2.29359 -1.76033  1 
 2.26455 -1.7741  1 
 2.24124 -1.78523  1 
 2.22428 -1.79317  1 
 2.21146 -1.79875  1 
 2.19985 -1.80316  1 
 2.18655 -1.80759  1 
 2.16864 -1.81321  1 
 2.14395 -1.821  1 
 2.11323 -1.83103  1 
 2.07799 -1.84315  1 
 2.03975 -1.8572  1 
 2 -1.87306  1 
 1.9602 -1.89042  1 
 1.92163 -1.90851  1 
 1.88548 -1.9264  1 
 1.853 -1.94316  1 
 1.82539 -1.95787  1 
 1.80333 -1.9699  1 
 1.78531 -1.9798  1 
 1.76926 -1.98842  1 
 1.75315 -1.99659  1 
 1.7349 -2.00515  1 
 1.71288 -2.01486  1 
 1.68713 -2.02617  1 
 1.65811 -2.03944  1 
 1.62626 -2.05501  1 
 1.59206 -2.07325  1 
 1.55619 -2.09418  1 
 1.52038 -2.11646  1 
 1.48655 -2.13843  1 
 1.45666 -2.15841  1 
 1.43267 -2.17473  1 
 1.41567 -2.18633  1 
 1.40341 -2.19451  1 
 1.39278 -2.20122  1 
 1.38068 -2.20837  1 
 1.364 -2.21789  1 
 1.34054 -2.23122  1 
 1.31167 -2.24781  1 
 1.27966 -2.26664  1 
 1.24678 -2.2867  1 
 1.21531 -2.30694  1 
 1.18702 -2.32653  1 
 1.16174 -2.34527  1 
 1.13879 -2.36317  1 
 1.11752 -2.38022  1 
 1.09724 -2.39642  1 
 1.07734 -2.41187  1 
 1.0574 -2.42715  1 
 1.03704 -2.44293  1 
 1.01589 -2.4599  1 
 0.993567 -2.47874  1 
 0.969907 -2.49984  1 
 0.945563 -2.52242  1 
 0.921395 -2.54542  1 
 0.898263 -2.56778  1 
 0.877029 -2.58843  1 
 0.858241 -2.60667  1 
 0.841214 -2.62329  1 
 0.824952 -2.63944  1 
 0.80846 -2.65628  1 
 0.790741 -2.67498  1 
 0.771044 -2.69642  1 
 0.74959 -2.72052  1 
 0.726848 -2.74692  1 
 0.703282 -2.77529  1 
 0.67936 -2.80527  1 
 0.655258 -2.83677  1 
 0.629997 -2.87077  1 
 0.602309 -2.90849  1 
 0.570924 -2.95116  1 
 0.534576 -3  1 

# Contour 1, label: 
 6 -0.912434  1 
 5.89154 -0.932111  1 
 5.80434 -0.948581  1 
 5.73566 -0.962108  1 
 5.68275 -0.972954  1 
 5.64287 -0.981385  1 
 5.61324 -0.987699  1 
 5.59093 -0.992345  1 
 5.57296 -0.995807  1 
 5.55636 -0.998567  1 
 5.53815 -1.00111  1 
 5.51596 -1.00384  1 
 5.48976 -1.00685  1 
 5.46013 -1.01014  1 
 5.42764 -1.01373  1 
 5.39287 -1.01762  1 
 5.35635 -1.02183  1 
 5.31846 -1.02633  1 
 5.27954 -1.0311  1 
 5.23994 -1.03613  1 
 5.2 -1.04138  1 
 5.16 -1.04684  1 
 5.12 -1.05252  1 
 5.08 -1.05842  1 
 5.04 -1.06457  1 
 5 -1.07097  1 
 4.96 -1.07762  1 
 4.92 -1.08455  1 
 4.88 -1.09178  1 
 4.84 -1.0993  1 
 4.8 -1.10715  1 
 4.76002 -1.11532  1 
 4.72016 -1.12381  1 
 4.68055 -1.13259  1 
 4.6413 -1.14164  1 
 4.60253 -1.15095  1 
 4.56456 -1.16042  1 
 4.52843 -1.16969  1 
 4.49538 -1.17833  1 
 4.46665 -1.1859  1 
 4.44346 -1.19199  1 
 4.42638 -1.19632  1 
 4.41325 -1.19932  1 
 4.40123 -1.20158  1 
 4.38749 -1.20368  1 
 4.3692 -1.20621  1 
 4.34423 -1.20964  1 
 4.31335 -1.21394  1 
 4.27803 -1.21898  1 
 4.23975 -1.2246  1 
 4.2 -1.23066  1 
 4.16 -1.23705  1 
 4.12 -1.24375  1 
 4.08 -1.25079  1 
 4.04 -1.25818  1 
 4 -1.26595  1 
 3.96 -1.27412  1 
 3.92 -1.28271  1 
 3.88 -1.29175  1 
 3.84 -1.30128  1 
 3.8 -1.31132  1 
 3.76014 -1.32184  1 
 3.72111 -1.33259  1 
 3.68374 -1.34326  1 
 3.64886 -1.35353  1 
 3.61731 -1.36308  1 
 3.58963 -1.37168  1 
 3.5652 -1.37933  1 
 3.54315 -1.38613  1 
 3.52257 -1.39216  1 
 3.50258 -1.3975  1 
 3.4823 -1.40228  1 
 3.46102 -1.40677  1 
 3.438 -1.41127  1 
 3.41256 -1.4161  1 
 3.38398 -1.42156  1 
 3.3518 -1.4279  1 
 3.31654 -1.43511  1 
 3.27897 -1.44312  1 
 3.23987 -1.45188  1 
 3.2 -1.4613  1 
 3.16 -1.47136  1 
 3.12 -1.48207  1 
 3.08 -1.49351  1 
 3.04 -1.50573  1 
 3 -1.51878  1 
 2.96025 -1.5326  1 
 2.92198 -1.54655  1 
 2.88667 -1.55988  1 
 2.85581 -1.57184  1 
 2.83088 -1.58165  1 
 2.81263 -1.58884  1 
 2.79895 -1.59401  1 
 2.78699 -1.59801  1 
 2.7739 -1.60172  1 
 2.75684 -1.606  1 
 2.73363 -1.61156  1 
 2.70486 -1.61847  1 
 2.67175 -1.62661  1 



==> anc/mum.contour.data <==

# Surface 0 of 2 surfaces

# Curve title: ""benRun_mum_1.06.out" u ($3/1000):2:($5/f($4/$3,$6,$10))"
# Contour 0, label:        1
 0.2 -2.68291  1 
 0.235484 -2.64231  1 
 0.262193 -2.60305  1 
 0.281787 -2.56545  1 
 0.295927 -2.52981  1 
 0.306273 -2.49643  1 
 0.314271 -2.46549  1 
 0.320513 -2.4366  1 
 0.325375 -2.40926  1 
 0.329236 -2.38294  1 
 0.332471 -2.35714  1 
 0.335328 -2.33134  1 
 0.337521 -2.30503  1 
 0.338637 -2.27769  1 
 0.338261 -2.2488  1 
 0.335976 -2.21786  1 
 0.330718 -2.18443  1 
 0.318813 -2.14846  1 
 0.295941 -2.10998  1 
 0.257777 -2.069  1 
 0.200003 -2.02555  1 


# Surface 1 of 2 surfaces

# Curve title: ""benRun_mum_0.74.out" u ($3/1000):2:($5/f($4/$3,$6,$10))"
# Contour 0, label:        1
 0.2 -2.66945  1 
 0.225942 -2.63533  1 
 0.243775 -2.59946  1 
 0.255685 -2.56227  1 
 0.263854 -2.52421  1 
 0.270467 -2.48571  1 
 0.276452 -2.44669  1 
 0.277732 -2.40495  1 
 0.268971 -2.35777  1 
 0.244839 -2.30244  1 
 0.200003 -2.23625  1 



==> anc/mum.contour.save <==

# Surface 0 of 2 surfaces

# Curve title: ""benRun_mum_1.06.out" u ($3/1000):2:($5/f($4/$3,$6,$10))"
# Contour 0, label:        1
 0.2 -2.65661  1 
 0.236445 -2.61382  1 
 0.265506 -2.5721  1 
 0.288049 -2.5319  1 
 0.30494 -2.49362  1 
 0.317044 -2.45769  1 
 0.325236 -2.42428  1 
 0.330418 -2.39252  1 
 0.333503 -2.36132  1 
 0.335404 -2.32957  1 
 0.337031 -2.29615  1 
 0.337913 -2.25988  1 
 0.332042 -2.21918  1 
 0.312027 -2.17242  1 
 0.270477 -2.11793  1 
 0.200004 -2.05408  1 


# Surface 1 of 2 surfaces

# Curve title: ""benRun_mum_0.74.out" u ($3/1000):2:($5/f($4/$3,$6,$10))"
# Contour 0, label:        1
 0.2 -2.64185  1 
 0.227272 -2.60617  1 
 0.247969 -2.56818  1 
 0.262579 -2.52846  1 
 0.27159 -2.4876  1 
 0.275491 -2.44615  1 
 0.274485 -2.40423  1 
 0.267645 -2.35996  1 
 0.253759 -2.31104  1 
 0.231615 -2.2551  1 
 0.200002 -2.18984  1 



==> anc/mum.gOm.data <==

# Surface 0 of 1 surfaces

# Curve title: ""benRun_mum_1.06.out" u ($3/1000):2:($4/$3)"
# Contour 0, label:      0.1
 2.80715 -2.50266  0.1 
 2.77749 -2.50937  0.1 
 2.74531 -2.51665  0.1 
 2.71087 -2.52474  0.1 
 2.67488 -2.53355  0.1 
 2.63815 -2.54294  0.1 
 2.60151 -2.55274  0.1 
 2.56577 -2.5628  0.1 
 2.53169 -2.57292  0.1 
 2.49988 -2.58276  0.1 
 2.47086 -2.59195  0.1 
 2.44519 -2.60011  0.1 
 2.42341 -2.60686  0.1 
 2.40562 -2.61199  0.1 
 2.39015 -2.61596  0.1 
 2.37487 -2.61939  0.1 
 2.35768 -2.62291  0.1 
 2.33646 -2.62713  0.1 
 2.30965 -2.63256  0.1 
 2.27792 -2.63924  0.1 
 2.2425 -2.64709  0.1 
 2.20462 -2.65603  0.1 
 2.16552 -2.66598  0.1 
 2.12641 -2.67678  0.1 
 2.08852 -2.68794  0.1 
 2.05306 -2.69892  0.1 
 2.02124 -2.70914  0.1 
 1.99429 -2.71806  0.1 
 1.97303 -2.72541  0.1 
 1.9568 -2.73216  0.1 
 1.94453 -2.73957  0.1 
 1.93517 -2.74891  0.1 
 1.92767 -2.76145  0.1 
 1.92097 -2.77796  0.1 
 1.91408 -2.79724  0.1 
 1.90604 -2.8176  0.1 
 1.89585 -2.83736  0.1 
 1.88254 -2.85483  0.1 
 1.86521 -2.86882  0.1 
 1.84326 -2.88023  0.1 
 1.81617 -2.89044  0.1 
 1.78342 -2.90087  0.1 
 1.74448 -2.9129  0.1 
 1.6994 -2.92756  0.1 
 1.65048 -2.94442  0.1 
 1.60059 -2.96265  0.1 
 1.55259 -2.98145  0.1 
 1.50934 -3  0.1 

 5.9 -1.85707  0.1 
 5.79321 -1.86517  0.1 
 5.70607 -1.87211  0.1 
 5.63466 -1.87812  0.1 
 5.57503 -1.88345  0.1 
 5.52328 -1.88832  0.1 
 5.47597 -1.89297  0.1 
 5.43181 -1.89747  0.1 
 5.39001 -1.90192  0.1 
 5.34979 -1.90639  0.1 
 5.31034 -1.91096  0.1 
 5.27103 -1.9157  0.1 
 5.23172 -1.92061  0.1 
 5.19241 -1.92572  0.1 
 5.1531 -1.93104  0.1 
 5.11379 -1.93656  0.1 
 5.07471 -1.94226  0.1 
 5.03696 -1.94793  0.1 
 5.00189 -1.95332  0.1 
 4.97085 -1.95817  0.1 
 4.94516 -1.96223  0.1 
 4.92555 -1.96535  0.1 
 4.91019 -1.96779  0.1 
 4.89663 -1.96991  0.1 
 4.88243 -1.9721  0.1 
 4.86514 -1.9747  0.1 
 4.84286 -1.97801  0.1 
 4.81591 -1.98202  0.1 
 4.78518 -1.98666  0.1 
 4.75154 -1.99185  0.1 
 4.71585 -1.9975  0.1 
 4.6789 -2.00355  0.1 
 4.64102 -2.00997  0.1 
 4.60245 -2.01675  0.1 
 4.56341 -2.02387  0.1 
 4.52414 -2.03132  0.1 
 4.48494 -2.03906  0.1 
 4.4464 -2.04694  0.1 
 4.40917 -2.05478  0.1 
 4.37393 -2.06241  0.1 
 4.34131 -2.06966  0.1 
 4.31182 -2.0764  0.1 
 4.28522 -2.08271  0.1 
 4.2611 -2.08871  0.1 
 4.23906 -2.09453  0.1 
 4.2187 -2.1003  0.1 
 4.19949 -2.10619  0.1 
 4.18038 -2.11255  0.1 
 4.16021 -2.11981  0.1 
 4.13781 -2.12836  0.1 
 4.112 -2.13861  0.1 
 4.0822 -2.15075  0.1 
 4.05002 -2.16405  0.1 
 4.01769 -2.17756  0.1 
 3.9874 -2.19031  0.1 
 3.96135 -2.20136  0.1 
 3.941 -2.20999  0.1 
 3.9248 -2.2165  0.1 
 3.91046 -2.2214  0.1 
 3.89568 -2.22523  0.1 
 3.87816 -2.22853  0.1 
 3.8561 -2.23173  0.1 
 3.82974 -2.23499  0.1 
 3.7998 -2.23837  0.1 
 3.76699 -2.24194  0.1 
 3.73204 -2.24576  0.1 
 3.6956 -2.2499  0.1 
 3.65804 -2.25434  0.1 
 3.61962 -2.25908  0.1 
 3.58064 -2.26411  0.1 
 3.54138 -2.26942  0.1 
 3.50207 -2.27502  0.1 
 3.46276 -2.2809  0.1 
 3.42345 -2.2871  0.1 
 3.38414 -2.29363  0.1 
 3.34483 -2.30052  0.1 
 3.30568 -2.30774  0.1 
 3.26748 -2.31508  0.1 
 3.23119 -2.3223  0.1 
 3.19776 -2.32915  0.1 
 3.16814 -2.33537  0.1 
 3.14291 -2.34086  0.1 
 3.12117 -2.34617  0.1 
 3.10162 -2.352  0.1 
 3.08297 -2.35902  0.1 
 3.06393 -2.36795  0.1 
 3.04358 -2.37922  0.1 
 3.02236 -2.39227  0.1 
 3.00111 -2.40627  0.1 
 2.98062 -2.42042  0.1 
 2.96172 -2.43389  0.1 
 2.9449 -2.44602  0.1 
 2.92937 -2.45682  0.1 
 2.91403 -2.46642  0.1 
 2.89778 -2.47498  0.1 
 2.8795 -2.48265  0.1 
 2.85831 -2.48962  0.1 
 2.83414 -2.49618  0.1 
 2.80715 -2.50266  0.1 



==> anc/mum.valid.data <==

# Surface 0 of 1 surfaces

# Curve title: ""benRun_mum_1.06.out" u ($3/1000):2:($4/$3)"

# Contour 0, label:        1
 1.88  0.419625  1 
 1.84  0.419656  1 
 1.8  0.419692  1 
 1.76  0.419732  1 
 1.72  0.419777  1 
 1.68  0.419826  1 
 1.64  0.41988  1 
 1.6  0.419938  1 
 1.56  0.42  1 
 1.52  0.420067  1 
 1.48  0.420138  1 
 1.44  0.420215  1 
 1.4  0.420296  1 
 1.36  0.420382  1 
 1.32  0.420476  1 
 1.28  0.42058  1 
 1.24  0.420694  1 
 1.2  0.420821  1 
 1.16  0.420964  1 
 1.12  0.421124  1 
 1.08  0.421305  1 
 1.04  0.421509  1 
 1  0.42174  1 
 0.96  0.422001  1 
 0.92  0.422301  1 
 0.88  0.422651  1 
 0.84  0.42306  1 
 0.8  0.423539  1 
 0.759867  0.424111  1 
 0.718933  0.424848  1 
 0.6764  0.425837  1 
 0.631467  0.427163  1 
 0.583333  0.428912  1 
 0.530667  0.431585  1 
 0.47  0.437343  1 
 0.397333  0.448762  1 
 0.308667  0.468419  1 
 0.200006  0.498888  1 

# Contour 1, label: 
 6  0.418891  1 
 5.89133  0.418904  1 
 5.80267  0.418908  1 
 5.73  0.418906  1 
 5.66933  0.418901  1 
 5.61667  0.418896  1 
 5.56853  0.418895  1 
 5.5236  0.418897  1 
 5.48107  0.4189  1 
 5.44013  0.418904  1 
 5.4  0.418908  1 
 5.36  0.418911  1 
 5.32  0.418913  1 
 5.28  0.418915  1 
 5.24  0.418916  1 
 5.2  0.418917  1 
 5.16  0.418919  1 
 5.12  0.418921  1 
 5.08  0.418923  1 
 5.04  0.418924  1 
 5  0.418926  1 
 4.96  0.418928  1 
 4.92  0.418929  1 
 4.88  0.41893  1 
 4.84  0.418931  1 
 4.8  0.418933  1 
 4.76  0.418935  1 
 4.72  0.418937  1 
 4.68  0.418939  1 
 4.64  0.418942  1 
 4.6  0.418944  1 
 4.56  0.418947  1 
 4.52  0.41895  1 
 4.48  0.418953  1 
 4.44  0.418956  1 
 4.4  0.418959  1 
 4.36  0.418962  1 
 4.32  0.418965  1 
 4.28  0.418968  1 
 4.24  0.418971  1 
 4.2  0.418975  1 
 4.16  0.418978  1 
 4.12  0.418981  1 
 4.08  0.418984  1 
 4.04  0.418987  1 
 4  0.41899  1 
 3.96  0.418992  1 
 3.92  0.418995  1 
 3.88  0.418997  1 
 3.84  0.418999  1 
 3.8  0.419002  1 
 3.76  0.419005  1 
 3.72  0.419008  1 
 3.68  0.419012  1 
 3.64  0.419016  1 
 3.6  0.419021  1 
 3.56  0.419025  1 
 3.52  0.419029  1 
 3.48  0.419034  1 
 3.44  0.419039  1 
 3.4  0.419044  1 
 3.36  0.419049  1 
 3.32  0.419054  1 
 3.28  0.419059  1 
 3.24  0.419064  1 
 3.2  0.41907  1 
 3.16  0.419075  1 
 3.12  0.419081  1 
 3.08  0.419087  1 
 3.04  0.419094  1 
 3  0.419102  1 
 2.96  0.41911  1 
 2.92  0.419119  1 
 2.88  0.41913  1 
 2.84  0.419142  1 
 2.8  0.419155  1 
 2.76  0.41917  1 
 2.72  0.419187  1 
 2.68  0.419204  1 
 2.64  0.419221  1 
 2.6  0.419236  1 
 2.56  0.41925  1 
 2.52  0.419263  1 
 2.48  0.419275  1 
 2.44  0.419287  1 
 2.4  0.4193  1 
 2.36  0.419314  1 
 2.32  0.419329  1 
 2.28  0.419347  1 
 2.24  0.419367  1 
 2.2  0.41939  1 
 2.16  0.419417  1 
 2.12  0.419446  1 
 2.08  0.419476  1 
 2.04  0.419507  1 
 2  0.419538  1 
 1.96  0.419567  1 
 1.92  0.419595  1 
 1.88  0.419625  1 



==> anc/testing <==
# MZ' g/m=0    g/m=0.5   g/m=1.2   g/m=3     g/m=6     g/m=10 (%)
300  4.93777   5.10641   5.50895   6.78428   9.04097   11.7203
800  0.581599  0.59195   0.306424  0.60485   0.670674  0.785218
1000 1.01589   1.03256   1.04007   1.10548   1.2046    1.3413
2000 0.2419    0.239312  0.246052  0.249072  0.272773  0.268564
3000 0.0691518 0.0696185 0.0691843 0.0688989 0.0695285 0.0713618 


# MZ':300       800       1000      2000      3000
0     4.93777   0.581599  1.01589   0.2419    0.0691518 
0.005 5.10641   0.59195   1.03256   0.239312  0.0696185 
0.012 5.50895   0.306424  1.04007   0.246052  0.0691843 
0.03  6.78428   0.60485   1.10548   0.249072  0.0688989 
0.06  9.04097   0.670674  1.2046    0.272773  0.0695285 
0.10  11.7203   0.785218  1.3413    0.268564  0.0713618 


==> anc/testing.gnu <==
set term pdfcairo enhanced color fontscale 0.7
set size square

set xlabel "{/Symbol G}/M_{Z'}"
set ylabel "s(z,M_{Z'})"

set logscale y
set output "fit.pdf"

set label 1 at 0.02,10 "0.3 TeV"
set label 2 at 0.06,1.5 "0.8 TeV"
set label 3 at 0.08,0.6 "1 TeV"
set label 4 at 0.06,0.2 "2 TeV"
set label 5 at 0.04,0.1 "3 TeV"
 plot [0:0.1] [0.05:20] "testing" i 1 u 1:(4.9377*(exp($1/0.1*log(11.7203/4.9377)))) notit \
 w l lw 1 lc rgb "black", "testing" i 1 u 1:2 notit w p pt 7 ps 0.5 lc rgb "black", "testing" i 1 u \
 1:(0.581599*(exp($1/0.1*log(0.785218/0.581599)))) notit w l lw 1 lc rgb "black", "testing" i 1 u \
 1:3 notit w p pt 7 ps 0.5 lc rgb "black", "testing" i 1 u 1:(1.016*(exp($1/0.1*log(1.341/1.016)))) notit \
 w l lw 1 lc rgb "black", "testing" i 1 u 1:4 notit w p pt 7 ps 0.5 lc rgb "black", "testing" i 1 u \
 1:(0.2419*(exp($1/0.1*log(0.2686/0.2419)))) notit w l lw 1 lc rgb "black", "testing" i 1 u 1:5 \
 notit w p pt 7 ps 0.5 lc rgb "black", "testing" i 1 u \
 1:(0.0691518*(exp($1/0.1*log(0.0713618/0.0691518)))) notit w l lw 1 lc rgb "black", "testing" i 1 \
 u 1:6 notit w p pt 7 ps 0.5 lc rgb "black"


==> anc/y3.contour.data <==

# Surface 0 of 2 surfaces

# Curve title: ""benRun_y3_1.06.out" u ($3/1000):1:($5/f($4/$3,$6,$10))"
# Contour 0, label:        1
 5.9  0.0258352  1 
 5.79325  0.0281336  1 
 5.70643  0.0293849  1 
 5.63588  0.029914  1 
 5.57794  0.0300455  1 
 5.52895  0.0301043  1 
 5.48585  0.0303499  1 
 5.44802  0.0307812  1 
 5.41542  0.0313322  1 
 5.38802  0.0319367  1 
 5.36579  0.0325284  1 
 5.34832  0.0330604  1 
 5.33365  0.0335623  1 
 5.31948  0.0340826  1 
 5.30345  0.0346703  1 
 5.28326  0.0353739  1 
 5.25717  0.0362258  1 
 5.22587  0.0371934  1 
 5.19068  0.0382276  1 
 5.15289  0.0392792  1 
 5.11379  0.0402992  1 
 5.07448  0.0412434  1 
 5.03517  0.0420871  1 
 4.99586  0.0428106  1 
 4.95655  0.0433939  1 
 4.91724  0.0438174  1 
 4.87811  0.0440734  1 
 4.84009  0.0442039  1 
 4.80426  0.0442629  1 
 4.77173  0.0443045  1 
 4.74361  0.0443829  1 
 4.72051  0.044544  1 
 4.70118  0.0448012  1 
 4.6839  0.0451597  1 
 4.66694  0.0456248  1 
 4.64857  0.0462016  1 
 4.62737  0.0468905  1 
 4.60319  0.0476726  1 
 4.57618  0.0485244  1 
 4.5465  0.0494221  1 
 4.5143  0.050342  1 
 4.47979  0.051262  1 
 4.44339  0.0521656  1 
 4.40558  0.0530381  1 
 4.36682  0.0538644  1 
 4.32759  0.0546298  1 
 4.28842  0.0553219  1 
 4.25008  0.0559392  1 
 4.21341  0.0564825  1 
 4.17925  0.0569527  1 
 4.14843  0.057351  1 
 4.12149  0.0576819  1 
 4.0978  0.0579647  1 
 4.07641  0.0582228  1 
 4.0564  0.058479  1 
 4.03683  0.0587566  1 
 4.01683  0.0590765  1 
 3.99569  0.0594511  1 
 3.97279  0.0598907  1 
 3.94748  0.0604056  1 
 3.91912  0.0610059  1 
 3.88731  0.0616922  1 
 3.85254  0.0624246  1 
 3.81557  0.0631537  1 
 3.77712  0.06383  1 
 3.73793  0.0644038  1 
 3.69862  0.0648392  1 
 3.65931  0.0651547  1 
 3.62  0.0653823  1 
 3.58069  0.0655541  1 
 3.54138  0.0657022  1 
 3.50207  0.0658536  1 
 3.46276  0.0660156  1 
 3.42345  0.0661907  1 
 3.38414  0.0663811  1 
 3.34483  0.0665891  1 
 3.30552  0.066813  1 
 3.26621  0.0670347  1 
 3.2269  0.067232  1 
 3.18759  0.0673827  1 
 3.14828  0.0674647  1 
 3.10897  0.0674587  1 
 3.06966  0.0673581  1 
 3.03034  0.067159  1 
 2.99103  0.0668578  1 
 2.95172  0.0664508  1 
 2.91241  0.0659423  1 
 2.8731  0.0653691  1 
 2.83379  0.0647762  1 
 2.79448  0.0642084  1 
 2.75517  0.0637106  1 
 2.71593  0.0633124  1 
 2.67711  0.0629816  1 
 2.63913  0.0626709  1 
 2.6024  0.0623328  1 
 2.56735  0.06192  1 
 2.53437  0.0613999  1 
 2.50381  0.0607999  1 
 2.47597  0.0601624  1 
 2.45117  0.0595298  1 
 2.42973  0.0589442  1 
 2.4116  0.0584358  1 
 2.39525  0.0579854  1 
 2.3788  0.0575615  1 
 2.36036  0.0571327  1 
 2.33804  0.0566673  1 
 2.31045  0.0561461  1 
 2.27826  0.0555972  1 
 2.2426  0.0550612  1 
 2.20464  0.0545785  1 
 2.16552  0.0541893  1 
 2.12621  0.0539243  1 
 2.0869  0.0537738  1 
 2.04759  0.0537186  1 
 2.00828  0.0537392  1 
 1.96897  0.0538162  1 
 1.92977  0.0539363  1 
 1.89125  0.05411  1 
 1.85408  0.0543538  1 
 1.81895  0.0546843  1 
 1.78653  0.0551181  1 
 1.7573  0.055667  1 
 1.731  0.0563242  1 
 1.70717  0.0570779  1 
 1.68535  0.0579165  1 
 1.66508  0.0588284  1 
 1.64578  0.0597954  1 
 1.62646  0.0607723  1 
 1.606  0.0617075  1 
 1.58329  0.0625492  1 
 1.55722  0.0632457  1 
 1.52711  0.0637689  1 
 1.49403  0.0641843  1 
 1.45949  0.064581  1 
 1.42501  0.0650482  1 
 1.39207  0.0656749  1 
 1.36191  0.066525  1 
 1.33454  0.0675606  1 
 1.30971  0.0687186  1 
 1.28714  0.069936  1 
 1.26657  0.0711494  1 
 1.24781  0.0723122  1 
 1.23093  0.0734423  1 
 1.21607  0.0745743  1 
 1.20338  0.0757426  1 
 1.193  0.0769815  1 
 1.18497  0.078323  1 
 1.17891  0.0797896  1 
 1.1743  0.081401  1 
 1.17065  0.0831773  1 
 1.16746  0.0851382  1 
 1.16431  0.0872936  1 
 1.16108  0.0896127  1 
 1.15776  0.0920546  1 
 1.1543  0.0945782  1 
 1.15068  0.0971429  1 
 1.14687  0.0997143  1 
 1.14292  0.102286  1 
 1.13887  0.104857  1 
 1.13477  0.107429  1 
 1.13066  0.11  1 
 1.1266  0.112571  1 
 1.12258  0.115143  1 
 1.11864  0.117714  1 
 1.11477  0.120286  1 
 1.111  0.122857  1 
 1.10732  0.125429  1 
 1.10371  0.128  1 
 1.10011  0.130571  1 
 1.09649  0.133143  1 
 1.0928  0.135714  1 
 1.08901  0.138286  1 
 1.08515  0.140857  1 
 1.08124  0.143429  1 
 1.07734  0.146  1 
 1.07346  0.148571  1 
 1.06964  0.151143  1 
 1.06589  0.153714  1 
 1.06219  0.156286  1 
 1.05854  0.158857  1 
 1.05493  0.161429  1 
 1.05135  0.164009  1 
 1.04771  0.16664  1 
 1.04392  0.169374  1 
 1.03988  0.172263  1 
 1.03552  0.175357  1 
 1.0307  0.178743  1 
 1.02527  0.182643  1 
 1.01903  0.187314  1 
 1.0118  0.193014  1 
 1.00338  0.2  1 



# Surface 1 of 2 surfaces
# Curve title: ""benRun_y3_0.74.out" u ($3/1000):1:($5/f($4/$3,$6,$10))"
# Contour 0, label:        1
 0.820172  0.150521  1 
 0.804762  0.151459  1 
 0.78974  0.152614  1 
 0.774736  0.154036  1 
 0.759368  0.155707  1 
 0.743251  0.15759  1 
 0.726001  0.159645  1 
 0.707233  0.161836  1 
 0.686848  0.164111  1 
 0.665884  0.166368  1 
 0.645668  0.168492  1 
 0.627525  0.170365  1 
 0.612778  0.171872  1 
 0.602366  0.172958  1 
 0.595683  0.17381  1 
 0.591735  0.174674  1 
 0.589528  0.175799  1 
 0.58807  0.177432  1 
 0.585718  0.179805  1 
 0.578235  0.183091  1 
 0.560737  0.187447  1 
 0.528339  0.193031  1 
 0.476158  0.2  1 

 2.44603  0.02  1 
 2.39418  0.022916  1 
 2.34037  0.0253239  1 
 2.28607  0.0272684  1 
 2.23275  0.0287941  1 
 2.1819  0.0299457  1 
 2.13471  0.0307712  1 
 2.09138  0.0313329  1 
 2.05182  0.0316967  1 
 2.01596  0.0319282  1 
 1.98371  0.0320934  1 
 1.95492  0.0322465  1 
 1.92912  0.0323968  1 
 1.90576  0.0325421  1 
 1.88429  0.0326802  1 
 1.86415  0.0328088  1 
 1.84476  0.0329425  1 
 1.82542  0.0331623  1 
 1.80538  0.0335657  1 
 1.7839  0.0342505  1 
 1.76025  0.0353142  1 
 1.73406  0.0368086  1 
 1.70655  0.0386019  1 
 1.67931  0.0405166  1 
 1.65394  0.0423749  1 
 1.63202  0.0439992  1 
 1.61461  0.0452497  1 
 1.60054  0.0461373  1 
 1.58811  0.0467109  1 
 1.57561  0.0470193  1 
 1.56133  0.0471112  1 
 1.54403  0.0470347  1 
 1.52433  0.0468346  1 
 1.5033  0.0465549  1 
 1.48202  0.0462395  1 
 1.46159  0.0459326  1 
 1.44289  0.045671  1 
 1.4261  0.0454639  1 
 1.41119  0.0453134  1 
 1.39815  0.0452216  1 
 1.38697  0.0451905  1 
 1.37738  0.0452314  1 
 1.36814  0.0453922  1 
 1.35777  0.0457299  1 
 1.34478  0.0463015  1 
 1.32767  0.0471641  1 
 1.30562  0.0483453  1 
 1.28037  0.0497561  1 
 1.25434  0.0512778  1 
 1.22993  0.052792  1 
 1.20954  0.0541802  1 
 1.19493  0.0553644  1 
 1.18527  0.056429  1 
 1.1791  0.0574986  1 
 1.17495  0.0586981  1 
 1.17134  0.0601522  1 
 1.16708  0.0619522  1 
 1.16207  0.0640557  1 
 1.15648  0.0663869  1 
 1.15051  0.0688698  1 
 1.14432  0.0714286  1 
 1.13807  0.074  1 
 1.13183  0.0765714  1 
 1.12567  0.0791429  1 
 1.11962  0.0817143  1 
 1.11376  0.0842857  1 
 1.1081  0.0868571  1 
 1.10261  0.0894286  1 
 1.09722  0.092  1 
 1.09186  0.0945714  1 
 1.08648  0.0971429  1 
 1.08101  0.0997143  1 
 1.07547  0.102286  1 
 1.06988  0.104857  1 
 1.06426  0.107429  1 
 1.05862  0.11  1 
 1.053  0.112571  1 
 1.04739  0.115143  1 
 1.04181  0.117714  1 
 1.03624  0.120286  1 
 1.03071  0.122857  1 
 1.02523  0.125423  1 
 1.01985  0.127952  1 
 1.01465  0.130409  1 
 1.0097  0.132758  1 
 1.00508  0.134962  1 
 1.00069  0.136993  1 
 0.995782  0.138848  1 
 0.989444  0.140534  1 
 0.980761  0.142056  1 
 0.968819  0.143419  1 
 0.953057  0.144631  1 
 0.934329  0.145707  1 
 0.913842  0.146665  1 
 0.892802  0.147521  1 
 0.872417  0.148294  1 
 0.853631  0.149009  1 
 0.836339  0.149727  1 
 0.820172  0.150521  1 

 5.88342  0.02  1 
 5.78472  0.022144  1 
 5.70249  0.0234951  1 
 5.63359  0.024249  1 
 5.5749  0.0246009  1 
 5.52328  0.0247462  1 
 5.47597  0.0248436  1 
 5.43181  0.0249033  1 
 5.39001  0.0248989  1 
 5.34979  0.024804  1 
 5.31034  0.024592  1 
 5.27111  0.0242643  1 
 5.23233  0.0239342  1 
 5.19445  0.0237427  1 
 5.15792  0.0238311  1 
 5.12321  0.0243403  1 
 5.09071  0.0253578  1 
 5.0607  0.0267564  1 
 5.03337  0.0283551  1 
 5.00895  0.029973  1 
 4.98766  0.0314291  1 
 4.96938  0.0325813  1 
 4.95265  0.0334424  1 
 4.93569  0.0340644  1 
 4.9167  0.034499  1 
 4.8939  0.0347979  1 
 4.86598  0.0350051  1 
 4.83358  0.0351332  1 
 4.79782  0.035187  1 
 4.75981  0.0351711  1 
 4.72069  0.0350904  1 
 4.68138  0.0349589  1 
 4.64207  0.0348282  1 
 4.60276  0.034759  1 
 4.56345  0.0348121  1 
 4.52414  0.0350483  1 
 4.48483  0.0355078  1 
 4.44552  0.0361477  1 
 4.40621  0.0369049  1 
 4.3669  0.0377158  1 
 4.32759  0.0385171  1 
 4.28828  0.0392548  1 
 4.24897  0.0399128  1 
 4.20966  0.0404839  1 
 4.17034  0.0409615  1 
 4.13103  0.0413387  1 
 4.09172  0.0416089  1 
 4.05241  0.0417674  1 
 4.0131  0.0418099  1 
 3.97379  0.041732  1 
 3.93448  0.0415295  1 
 3.89521  0.0411984  1 
 3.85613  0.0407376  1 
 3.81746  0.0401462  1 
 3.7794  0.0394235  1 
 3.74215  0.0385687  1 
 3.70605  0.0375928  1 
 3.67191  0.036553  1 
 3.64073  0.035518  1 
 3.61344  0.0345569  1 
 3.59103  0.0337383  1 
 3.57387  0.0331102  1 
 3.56001  0.032636  1 
 3.54691  0.0322579  1 
 3.53203  0.0319184  1 
 3.51284  0.0315599  1 
 3.48746  0.031134  1 
 3.4566  0.0306298  1 
 3.42162  0.0300457  1 
 3.38391  0.0293802  1 
 3.34483  0.0286316  1 
 3.30539  0.0278085  1 
 3.26516  0.0269591  1 
 3.22336  0.0261417  1 
 3.1792  0.0254148  1 
 3.1319  0.0248367  1 
 3.08058  0.024416  1 
 3.02409  0.0239622  1 
 2.96117  0.023235  1 
 2.89056  0.0219944  1 
 2.81103  0.0200001  1 



==> anc/y3.contour.save <==

# Surface 0 of 2 surfaces

# Curve title: ""benRun_y3_1.06.out" u ($3/1000):1:($5/f($4/$3,$6,$10))"
# Contour 0, label:        1
 5.9  0.0258352  1 
 5.79325  0.0281336  1 
 5.70643  0.0293849  1 
 5.63588  0.029914  1 
 5.57794  0.0300455  1 
 5.52895  0.0301043  1 
 5.48585  0.0303499  1 
 5.44802  0.0307812  1 
 5.41542  0.0313322  1 
 5.38802  0.0319367  1 
 5.36579  0.0325284  1 
 5.34832  0.0330604  1 
 5.33365  0.0335623  1 
 5.31948  0.0340826  1 
 5.30345  0.0346703  1 
 5.28326  0.0353739  1 
 5.25717  0.0362258  1 
 5.22587  0.0371934  1 
 5.19068  0.0382276  1 
 5.15289  0.0392792  1 
 5.11379  0.0402992  1 
 5.07448  0.0412434  1 
 5.03517  0.0420871  1 
 4.99586  0.0428106  1 
 4.95655  0.0433939  1 
 4.91724  0.0438174  1 
 4.87811  0.0440734  1 
 4.84009  0.0442039  1 
 4.80426  0.0442629  1 
 4.77173  0.0443045  1 
 4.74361  0.0443829  1 
 4.72051  0.044544  1 
 4.70118  0.0448012  1 
 4.6839  0.0451597  1 
 4.66694  0.0456248  1 
 4.64857  0.0462016  1 
 4.62737  0.0468905  1 
 4.60319  0.0476726  1 
 4.57618  0.0485244  1 
 4.5465  0.0494221  1 
 4.5143  0.050342  1 
 4.47979  0.051262  1 
 4.44339  0.0521656  1 
 4.40558  0.0530381  1 
 4.36682  0.0538644  1 
 4.32759  0.0546298  1 
 4.28842  0.0553219  1 
 4.25008  0.0559392  1 
 4.21341  0.0564825  1 
 4.17925  0.0569527  1 
 4.14843  0.057351  1 
 4.12149  0.0576819  1 
 4.0978  0.0579647  1 
 4.07641  0.0582228  1 
 4.0564  0.058479  1 
 4.03683  0.0587566  1 
 4.01683  0.0590765  1 
 3.99569  0.0594511  1 
 3.97279  0.0598907  1 
 3.94748  0.0604056  1 
 3.91912  0.0610059  1 
 3.88731  0.0616922  1 
 3.85254  0.0624246  1 
 3.81557  0.0631537  1 
 3.77712  0.06383  1 
 3.73793  0.0644038  1 
 3.69862  0.0648392  1 
 3.65931  0.0651547  1 
 3.62  0.0653823  1 
 3.58069  0.0655541  1 
 3.54138  0.0657022  1 
 3.50207  0.0658536  1 
 3.46276  0.0660156  1 
 3.42345  0.0661907  1 
 3.38414  0.0663811  1 
 3.34483  0.0665891  1 
 3.30552  0.066813  1 
 3.26621  0.0670347  1 
 3.2269  0.067232  1 
 3.18759  0.0673827  1 
 3.14828  0.0674647  1 
 3.10897  0.0674587  1 
 3.06966  0.0673581  1 
 3.03034  0.067159  1 
 2.99103  0.0668578  1 
 2.95172  0.0664508  1 
 2.91241  0.0659423  1 
 2.8731  0.0653691  1 
 2.83379  0.0647762  1 
 2.79448  0.0642084  1 
 2.75517  0.0637106  1 
 2.71593  0.0633124  1 
 2.67711  0.0629816  1 
 2.63913  0.0626709  1 
 2.6024  0.0623328  1 
 2.56735  0.06192  1 
 2.53437  0.0613999  1 
 2.50381  0.0607999  1 
 2.47597  0.0601624  1 
 2.45117  0.0595298  1 
 2.42973  0.0589442  1 
 2.4116  0.0584358  1 
 2.39525  0.0579854  1 
 2.3788  0.0575615  1 
 2.36036  0.0571327  1 
 2.33804  0.0566673  1 
 2.31045  0.0561461  1 
 2.27826  0.0555972  1 
 2.2426  0.0550612  1 
 2.20464  0.0545785  1 
 2.16552  0.0541893  1 
 2.12621  0.0539243  1 
 2.0869  0.0537738  1 
 2.04759  0.0537186  1 
 2.00828  0.0537392  1 
 1.96897  0.0538162  1 
 1.92977  0.0539363  1 
 1.89125  0.05411  1 
 1.85408  0.0543538  1 
 1.81895  0.0546843  1 
 1.78653  0.0551181  1 
 1.7573  0.055667  1 
 1.731  0.0563242  1 
 1.70717  0.0570779  1 
 1.68535  0.0579165  1 
 1.66508  0.0588284  1 
 1.64578  0.0597954  1 
 1.62646  0.0607723  1 
 1.606  0.0617075  1 
 1.58329  0.0625492  1 
 1.55722  0.0632457  1 
 1.52711  0.0637689  1 
 1.49403  0.0641843  1 
 1.45949  0.064581  1 
 1.42501  0.0650482  1 
 1.39207  0.0656749  1 
 1.36191  0.066525  1 
 1.33454  0.0675606  1 
 1.30971  0.0687186  1 
 1.28714  0.069936  1 
 1.26657  0.0711494  1 
 1.24781  0.0723122  1 
 1.23093  0.0734423  1 
 1.21607  0.0745743  1 
 1.20338  0.0757426  1 
 1.193  0.0769815  1 
 1.18497  0.078323  1 
 1.17891  0.0797896  1 
 1.1743  0.081401  1 
 1.17065  0.0831773  1 
 1.16746  0.0851382  1 
 1.16431  0.0872936  1 
 1.16108  0.0896127  1 
 1.15776  0.0920546  1 
 1.1543  0.0945782  1 
 1.15068  0.0971429  1 
 1.14687  0.0997143  1 
 1.14292  0.102286  1 
 1.13887  0.104857  1 
 1.13477  0.107429  1 
 1.13066  0.11  1 
 1.1266  0.112571  1 
 1.12258  0.115143  1 
 1.11864  0.117714  1 
 1.11477  0.120286  1 
 1.111  0.122857  1 
 1.10732  0.125429  1 
 1.10371  0.128  1 
 1.10011  0.130571  1 
 1.09649  0.133143  1 
 1.0928  0.135714  1 
 1.08901  0.138286  1 
 1.08515  0.140857  1 
 1.08124  0.143429  1 
 1.07734  0.146  1 
 1.07346  0.148571  1 
 1.06964  0.151143  1 
 1.06589  0.153714  1 
 1.06219  0.156286  1 
 1.05854  0.158857  1 
 1.05493  0.161429  1 
 1.05135  0.164009  1 
 1.04771  0.16664  1 
 1.04392  0.169374  1 
 1.03988  0.172263  1 
 1.03552  0.175357  1 
 1.0307  0.178743  1 
 1.02527  0.182643  1 
 1.01903  0.187314  1 
 1.0118  0.193014  1 
 1.00338  0.2  1 
 0.2      0.2  1


# Surface 1 of 2 surfaces
# Curve title: ""benRun_y3_0.74.out" u ($3/1000):1:($5/f($4/$3,$6,$10))"
# Contour 0, label:        1
 0.820172  0.150521  1 
 0.804762  0.151459  1 
 0.78974  0.152614  1 
 0.774736  0.154036  1 
 0.759368  0.155707  1 
 0.743251  0.15759  1 
 0.726001  0.159645  1 
 0.707233  0.161836  1 
 0.686848  0.164111  1 
 0.665884  0.166368  1 
 0.645668  0.168492  1 
 0.627525  0.170365  1 
 0.612778  0.171872  1 
 0.602366  0.172958  1 
 0.595683  0.17381  1 
 0.591735  0.174674  1 
 0.589528  0.175799  1 
 0.58807  0.177432  1 
 0.585718  0.179805  1 
 0.578235  0.183091  1 
 0.560737  0.187447  1 
 0.528339  0.193031  1 
 0.476158  0.2  1 

 2.44603  0.02  1 
 2.39418  0.022916  1 
 2.34037  0.0253239  1 
 2.28607  0.0272684  1 
 2.23275  0.0287941  1 
 2.1819  0.0299457  1 
 2.13471  0.0307712  1 
 2.09138  0.0313329  1 
 2.05182  0.0316967  1 
 2.01596  0.0319282  1 
 1.98371  0.0320934  1 
 1.95492  0.0322465  1 
 1.92912  0.0323968  1 
 1.90576  0.0325421  1 
 1.88429  0.0326802  1 
 1.86415  0.0328088  1 
 1.84476  0.0329425  1 
 1.82542  0.0331623  1 
 1.80538  0.0335657  1 
 1.7839  0.0342505  1 
 1.76025  0.0353142  1 
 1.73406  0.0368086  1 
 1.70655  0.0386019  1 
 1.67931  0.0405166  1 
 1.65394  0.0423749  1 
 1.63202  0.0439992  1 
 1.61461  0.0452497  1 
 1.60054  0.0461373  1 
 1.58811  0.0467109  1 
 1.57561  0.0470193  1 
 1.56133  0.0471112  1 
 1.54403  0.0470347  1 
 1.52433  0.0468346  1 
 1.5033  0.0465549  1 
 1.48202  0.0462395  1 
 1.46159  0.0459326  1 
 1.44289  0.045671  1 
 1.4261  0.0454639  1 
 1.41119  0.0453134  1 
 1.39815  0.0452216  1 
 1.38697  0.0451905  1 
 1.37738  0.0452314  1 
 1.36814  0.0453922  1 
 1.35777  0.0457299  1 
 1.34478  0.0463015  1 
 1.32767  0.0471641  1 
 1.30562  0.0483453  1 
 1.28037  0.0497561  1 
 1.25434  0.0512778  1 
 1.22993  0.052792  1 
 1.20954  0.0541802  1 
 1.19493  0.0553644  1 
 1.18527  0.056429  1 
 1.1791  0.0574986  1 
 1.17495  0.0586981  1 
 1.17134  0.0601522  1 
 1.16708  0.0619522  1 
 1.16207  0.0640557  1 
 1.15648  0.0663869  1 
 1.15051  0.0688698  1 
 1.14432  0.0714286  1 
 1.13807  0.074  1 
 1.13183  0.0765714  1 
 1.12567  0.0791429  1 
 1.11962  0.0817143  1 
 1.11376  0.0842857  1 
 1.1081  0.0868571  1 
 1.10261  0.0894286  1 
 1.09722  0.092  1 
 1.09186  0.0945714  1 
 1.08648  0.0971429  1 
 1.08101  0.0997143  1 
 1.07547  0.102286  1 
 1.06988  0.104857  1 
 1.06426  0.107429  1 
 1.05862  0.11  1 
 1.053  0.112571  1 
 1.04739  0.115143  1 
 1.04181  0.117714  1 
 1.03624  0.120286  1 
 1.03071  0.122857  1 
 1.02523  0.125423  1 
 1.01985  0.127952  1 
 1.01465  0.130409  1 
 1.0097  0.132758  1 
 1.00508  0.134962  1 
 1.00069  0.136993  1 
 0.995782  0.138848  1 
 0.989444  0.140534  1 
 0.980761  0.142056  1 
 0.968819  0.143419  1 
 0.953057  0.144631  1 
 0.934329  0.145707  1 
 0.913842  0.146665  1 
 0.892802  0.147521  1 
 0.872417  0.148294  1 
 0.853631  0.149009  1 
 0.836339  0.149727  1 
 0.820172  0.150521  1 

 5.88342  0.02  1 
 5.78472  0.022144  1 
 5.70249  0.0234951  1 
 5.63359  0.024249  1 
 5.5749  0.0246009  1 
 5.52328  0.0247462  1 
 5.47597  0.0248436  1 
 5.43181  0.0249033  1 
 5.39001  0.0248989  1 
 5.34979  0.024804  1 
 5.31034  0.024592  1 
 5.27111  0.0242643  1 
 5.23233  0.0239342  1 
 5.19445  0.0237427  1 
 5.15792  0.0238311  1 
 5.12321  0.0243403  1 
 5.09071  0.0253578  1 
 5.0607  0.0267564  1 
 5.03337  0.0283551  1 
 5.00895  0.029973  1 
 4.98766  0.0314291  1 
 4.96938  0.0325813  1 
 4.95265  0.0334424  1 
 4.93569  0.0340644  1 
 4.9167  0.034499  1 
 4.8939  0.0347979  1 
 4.86598  0.0350051  1 
 4.83358  0.0351332  1 
 4.79782  0.035187  1 
 4.75981  0.0351711  1 
 4.72069  0.0350904  1 
 4.68138  0.0349589  1 
 4.64207  0.0348282  1 
 4.60276  0.034759  1 
 4.56345  0.0348121  1 
 4.52414  0.0350483  1 
 4.48483  0.0355078  1 
 4.44552  0.0361477  1 
 4.40621  0.0369049  1 
 4.3669  0.0377158  1 
 4.32759  0.0385171  1 
 4.28828  0.0392548  1 
 4.24897  0.0399128  1 
 4.20966  0.0404839  1 
 4.17034  0.0409615  1 
 4.13103  0.0413387  1 
 4.09172  0.0416089  1 
 4.05241  0.0417674  1 
 4.0131  0.0418099  1 
 3.97379  0.041732  1 
 3.93448  0.0415295  1 
 3.89521  0.0411984  1 
 3.85613  0.0407376  1 
 3.81746  0.0401462  1 
 3.7794  0.0394235  1 
 3.74215  0.0385687  1 
 3.70605  0.0375928  1 
 3.67191  0.036553  1 
 3.64073  0.035518  1 
 3.61344  0.0345569  1 
 3.59103  0.0337383  1 
 3.57387  0.0331102  1 
 3.56001  0.032636  1 
 3.54691  0.0322579  1 
 3.53203  0.0319184  1 
 3.51284  0.0315599  1 
 3.48746  0.031134  1 
 3.4566  0.0306298  1 
 3.42162  0.0300457  1 
 3.38391  0.0293802  1 
 3.34483  0.0286316  1 
 3.30539  0.0278085  1 
 3.26516  0.0269591  1 
 3.22336  0.0261417  1 
 3.1792  0.0254148  1 
 3.1319  0.0248367  1 
 3.08058  0.024416  1 
 3.02409  0.0239622  1 
 2.96117  0.023235  1 
 2.89056  0.0219944  1 
 2.81103  0.0200001  1 



==> anc/y3.gOm.data <==

# Surface 0 of 1 surfaces

# Curve title: ""benRun_y3_1.06.out" u ($3/1000):1:($4/$3)"
# Contour 0, label:      0.1
 3.30718  0.0593166  0.1 
 3.29007  0.0585319  0.1 
 3.27163  0.0575878  0.1 
 3.25066  0.056433  0.1 
 3.22778  0.0551176  0.1 
 3.20411  0.0537172  0.1 
 3.18076  0.0523073  0.1 
 3.15884  0.0509634  0.1 
 3.13912  0.0497359  0.1 
 3.12101  0.0485747  0.1 
 3.10359  0.0474044  0.1 
 3.08596  0.0461499  0.1 
 3.06718  0.0447357  0.1 
 3.04669  0.043118  0.1 
 3.02529  0.0413781  0.1 
 3.00415  0.0396285  0.1 
 2.98443  0.0379819  0.1 
 2.96728  0.0365509  0.1 
 2.95325  0.035398  0.1 
 2.94047  0.0343859  0.1 
 2.92644  0.0333271  0.1 
 2.90867  0.0320343  0.1 
 2.88467  0.0303199  0.1 
 2.85318  0.0280857  0.1 
 2.81786  0.0255896  0.1 
 2.78363  0.0231786  0.1 
 2.75538  0.0211997  0.1 
 2.73801  0.02  0.1 

 5.9  0.156698  0.1 
 5.80418  0.15271  0.1 
 5.74557  0.150172  0.1 
 5.71434  0.148595  0.1 
 5.70066  0.147492  0.1 
 5.6947  0.146372  0.1 
 5.68824  0.144857  0.1 
 5.67937  0.143007  0.1 
 5.6678  0.14099  0.1 
 5.65322  0.138976  0.1 
 5.63532  0.137133  0.1 
 5.61391  0.135588  0.1 
 5.58917  0.134296  0.1 
 5.56142  0.133169  0.1 
 5.53095  0.13212  0.1 
 5.49805  0.131061  0.1 
 5.46326  0.129928  0.1 
 5.42799  0.128756  0.1 
 5.3939  0.127602  0.1 
 5.36261  0.126522  0.1 
 5.3358  0.125576  0.1 
 5.31446  0.124796  0.1 
 5.29714  0.12412  0.1 
 5.28174  0.123464  0.1 
 5.26618  0.12274  0.1 
 5.24835  0.121864  0.1 
 5.22673  0.120776  0.1 
 5.20198  0.119521  0.1 
 5.17536  0.118169  0.1 
 5.14809  0.116791  0.1 
 5.12142  0.115459  0.1 
 5.09633  0.11423  0.1 
 5.07284  0.11311  0.1 
 5.05073  0.11209  0.1 
 5.02977  0.111163  0.1 
 5.00973  0.11032  0.1 
 4.99025  0.109548  0.1 
 4.97048  0.108805  0.1 
 4.94941  0.108046  0.1 
 4.92605  0.107223  0.1 
 4.89941  0.10629  0.1 
 4.86897  0.105219  0.1 
 4.83614  0.104055  0.1 
 4.80278  0.102863  0.1 
 4.7708  0.101709  0.1 
 4.74205  0.100656  0.1 
 4.71787  0.0997508  0.1 
 4.69732  0.0989626  0.1 
 4.67888  0.098242  0.1 
 4.66106  0.0975393  0.1 
 4.64235  0.0968052  0.1 
 4.62149  0.0959992  0.1 
 4.59816  0.0951181  0.1 
 4.57231  0.0941677  0.1 
 4.54386  0.093154  0.1 
 4.51274  0.0920827  0.1 
 4.47918  0.0909663  0.1 
 4.44451  0.0898427  0.1 
 4.4104  0.0887563  0.1 
 4.37846  0.0877514  0.1 
 4.35035  0.0868724  0.1 
 4.32715  0.0861487  0.1 
 4.30771  0.085549  0.1 
 4.29032  0.085027  0.1 
 4.27327  0.0845365  0.1 
 4.25487  0.0840313  0.1 
 4.2337  0.0834727  0.1 
 4.2096  0.0828531  0.1 
 4.1827  0.0821727  0.1 
 4.15314  0.0814315  0.1 
 4.12104  0.0806297  0.1 
 4.08664  0.0797698  0.1 
 4.05046  0.0788645  0.1 
 4.01317  0.077929  0.1 
 3.97538  0.0769784  0.1 
 3.93775  0.076028  0.1 
 3.90097  0.0750953  0.1 
 3.86608  0.0742082  0.1 
 3.83417  0.073397  0.1 
 3.80636  0.0726919  0.1 
 3.78374  0.0721232  0.1 
 3.76679  0.0717055  0.1 
 3.75346  0.0713903  0.1 
 3.74107  0.0711135  0.1 
 3.72696  0.0708109  0.1 
 3.70844  0.0704184  0.1 
 3.68352  0.0698851  0.1 
 3.65294  0.0692146  0.1 
 3.61811  0.0684235  0.1 
 3.58045  0.0675288  0.1 
 3.54138  0.0665473  0.1 
 3.50225  0.0655002  0.1 
 3.46421  0.0644266  0.1 
 3.42834  0.0633697  0.1 
 3.39573  0.0623731  0.1 
 3.36748  0.0614801  0.1 
 3.34419  0.0607141  0.1 
 3.32466  0.0600185  0.1 
 3.30718  0.0593166  0.1 


